The role of proton-antiproton regeneration in the late stages of heavy-ion collisions

We investigate the long-standing question of the effect of proton-antiproton annihilation on the (anti-)proton yield, while respecting detailed balance for the 5-body back-reaction for the first time in a full microscopic description of the late stages of heavy-ion collisions. This is achieved by employing a stochastic collision criterion in a hadronic transport approach (SMASH), which allows to treat arbitrary multi-particle reactions. It is used to account for the regeneration of (anti-)protons via $5\pi\rightarrow p\bar{p}$. Our results show that a back-reaction happens for a fraction of 15-20\% of all annihilations. Within a viscous hybrid approach Au+Au/Pb+Pb collisions from $\sqrt{s_{NN}}=17.3$ GeV$-5.02$ TeV are investigated and the quoted fraction is independent of the beam energy or centrality of the collision. Taking the back-reaction into account results in regeneration of half of the (anti-)proton yield that is lost due to annihilations at midrapidity. We also find that, concerning the multiplicities, treating the back-reaction as a chain of 2-body reactions is equivalent to a single 5-to-2 reaction.

==> anc/data/box/5-to-2/Nreact.dat <==
channel	forward	backward  forward_err  backward_err
π⁻π⁻π⁰π⁺π⁺$\leftrightarrow$p̅p	15.6875	16.25	 0.9901862198596787	1.0077822185373186
# SMASH-2.0.1-110-g058c42463

==> anc/data/box/5-to-2/analytic_multi.dat <==
# t[fm]    p    pbar    pi+    pi-    pi0
0.000000000000000000e+00 5.000000000000000000e+01 5.000000000000000000e+01 5.000000000000000000e+01 5.000000000000000000e+01 5.000000000000000000e+01
1.973394678935787294e-02 4.975034774082318734e+01 4.975034774082318734e+01 5.049930451835361112e+01 5.049930451835361112e+01 5.024965225917681266e+01
3.946789357871574588e-02 4.950325868612417679e+01 4.950325868612417679e+01 5.099348262775165352e+01 5.099348262775165352e+01 5.049674131387582321e+01
5.920184036807361883e-02 4.925873520395558813e+01 4.925873520395558813e+01 5.148252959208884505e+01 5.148252959208884505e+01 5.074126479604441187e+01
7.893578715743149177e-02 4.901674214911184180e+01 4.901674214911184180e+01 5.196651570177632351e+01 5.196651570177632351e+01 5.098325785088815820e+01
9.866973394678935083e-02 4.877724501941144553e+01 4.877724501941144553e+01 5.244550996117708763e+01 5.244550996117708763e+01 5.122275498058855447e+01
1.184036807361472377e-01 4.854021005276040768e+01 4.854021005276040768e+01 5.291957989447917754e+01 5.291957989447917754e+01 5.145978994723959232e+01
1.381376275255050967e-01 4.830560416397690915e+01 4.830560416397690915e+01 5.338879167204616749e+01 5.338879167204616749e+01 5.169439583602309085e+01
1.578715743148629835e-01 4.807339492722999097e+01 4.807339492722999097e+01 5.385321014554000385e+01 5.385321014554000385e+01 5.192660507277000903e+01
1.776055211042208426e-01 4.784355055887027675e+01 4.784355055887027675e+01 5.431289888225945361e+01 5.431289888225945361e+01 5.215644944112972325e+01
1.973394678935787017e-01 4.761603990081604820e+01 4.761603990081604820e+01 5.476792019836792491e+01 5.476792019836792491e+01 5.238396009918395180e+01
2.170734146829365885e-01 4.739083240440546518e+01 4.739083240440546518e+01 5.521833519118906963e+01 5.521833519118906963e+01 5.260916759559453482e+01
2.368073614722944753e-01 4.716789811472282423e+01 4.716789811472282423e+01 5.566420377055437285e+01 5.566420377055437285e+01 5.283210188527717577e+01
2.565413082616523344e-01 4.694720765538326646e+01 4.694720765538326646e+01 5.610558468923349551e+01 5.610558468923349551e+01 5.305279234461673354e+01
2.762752550510101934e-01 4.672873221376153197e+01 4.672873221376153197e+01 5.654253557247696449e+01 5.654253557247696449e+01 5.327126778623846803e+01
2.960092018403681080e-01 4.651244352665007398e+01 4.651244352665007398e+01 5.697511294669988757e+01 5.697511294669988757e+01 5.348755647334992602e+01
3.157431486297259671e-01 4.629831386633302515e+01 4.629831386633302515e+01 5.740337226733399234e+01 5.740337226733399234e+01 5.370168613366697485e+01
3.354770954190838261e-01 4.608631602706270058e+01 4.608631602706270058e+01 5.782736794587465567e+01 5.782736794587465567e+01 5.391368397293729942e+01
3.552110422084416852e-01 4.587642331192578382e+01 4.587642331192578382e+01 5.824715337614848210e+01 5.824715337614848210e+01 5.412357668807421618e+01
3.749449889977995443e-01 4.566860952008692465e+01 4.566860952008692465e+01 5.866278095982621466e+01 5.866278095982621466e+01 5.433139047991307535e+01
3.946789357871574033e-01 4.546284893439771224e+01 4.546284893439771224e+01 5.907430213120463236e+01 5.907430213120463236e+01 5.453715106560228776e+01
4.144128825765153179e-01 4.525911630935978991e+01 4.525911630935978991e+01 5.948176738128048413e+01 5.948176738128048413e+01 5.474088369064021009e+01
4.341468293658731770e-01 4.505738685943035904e+01 4.505738685943035904e+01 5.988522628113934587e+01 5.988522628113934587e+01 5.494261314056964096e+01
4.538807761552310915e-01 4.485763624766065760e+01 4.485763624766065760e+01 6.028472750467874874e+01 6.028472750467874874e+01 5.514236375233934240e+01
4.736147229445889506e-01 4.465984057465528423e+01 4.465984057465528423e+01 6.068031885068947417e+01 6.068031885068947417e+01 5.534015942534471577e+01
4.933486697339468097e-01 4.446397636784416818e+01 4.446397636784416818e+01 6.107204726431172048e+01 6.107204726431172048e+01 5.553602363215583182e+01
5.130826165233046687e-01 4.427002057105603683e+01 4.427002057105603683e+01 6.145995885788796187e+01 6.145995885788796187e+01 5.572997942894396317e+01
5.328165633126625833e-01 4.407795053438534438e+01 4.407795053438534438e+01 6.184409893122934676e+01 6.184409893122934676e+01 5.592204946561465562e+01
5.525505101020203869e-01 4.388774400434259348e+01 4.388774400434259348e+01 6.222451199131483435e+01 6.222451199131483435e+01 5.611225599565740652e+01
5.722844568913783014e-01 4.369937911428012711e+01 4.369937911428012711e+01 6.260124177143976709e+01 6.260124177143976709e+01 5.630062088571987289e+01
5.920184036807362160e-01 4.351283437508465823e+01 4.351283437508465823e+01 6.297433124983069774e+01 6.297433124983069774e+01 5.648716562491534177e+01
6.117523504700940196e-01 4.332808866612828780e+01 4.332808866612828780e+01 6.334382266774345993e+01 6.334382266774345993e+01 5.667191133387171220e+01
6.314862972594519341e-01 4.314512122647074932e+01 4.314512122647074932e+01 6.370975754705853689e+01 6.370975754705853689e+01 5.685487877352925068e+01
6.512202440488098487e-01 4.296391164630439619e+01 4.296391164630439619e+01 6.407217670739125026e+01 6.407217670739125026e+01 5.703608835369560381e+01
6.709541908381676523e-01 4.278443985863577836e+01 4.278443985863577836e+01 6.443112028272848590e+01 6.443112028272848590e+01 5.721556014136422164e+01
6.906881376275255668e-01 4.260668613119529624e+01 4.260668613119529624e+01 6.478662773760945015e+01 6.478662773760945015e+01 5.739331386880470376e+01
7.104220844168833704e-01 4.243063105856974460e+01 4.243063105856974460e+01 6.513873788286055344e+01 6.513873788286055344e+01 5.756936894143025540e+01
7.301560312062412850e-01 4.225625555454936944e+01 4.225625555454936944e+01 6.548748889090130376e+01 6.548748889090130376e+01 5.774374444545063056e+01
7.498899779955990885e-01 4.208354084468479783e+01 4.208354084468479783e+01 6.583291831063044697e+01 6.583291831063044697e+01 5.791645915531520217e+01
7.696239247849570031e-01 4.191246845904588270e+01 4.191246845904588270e+01 6.617506308190827724e+01 6.617506308190827724e+01 5.808753154095411730e+01
7.893578715743148067e-01 4.174302022517826316e+01 4.174302022517826316e+01 6.651395954964351631e+01 6.651395954964351631e+01 5.825697977482173684e+01
8.090918183636727212e-01 4.157517826125008042e+01 4.157517826125008042e+01 6.684964347749988178e+01 6.684964347749988178e+01 5.842482173874991958e+01
8.288257651530306358e-01 4.140892496938489842e+01 4.140892496938489842e+01 6.718215006123024580e+01 6.718215006123024580e+01 5.859107503061510158e+01
8.485597119423885504e-01 4.124424302917390150e+01 4.124424302917390150e+01 6.751151394165223962e+01 6.751151394165223962e+01 5.875575697082609850e+01
8.682936587317463539e-01 4.108111539136343282e+01 4.108111539136343282e+01 6.783776921727317699e+01 6.783776921727317699e+01 5.891888460863656718e+01
8.880276055211042685e-01 4.091952527171170573e+01 4.091952527171170573e+01 6.816094945657663118e+01 6.816094945657663118e+01 5.908047472828829427e+01
9.077615523104621831e-01 4.075945614501062408e+01 4.075945614501062408e+01 6.848108770997879446e+01 6.848108770997879446e+01 5.924054385498937592e+01
9.274954990998199866e-01 4.060089173926724726e+01 4.060089173926724726e+01 6.879821652146554811e+01 6.879821652146554811e+01 5.939910826073275274e+01
9.472294458891779012e-01 4.044381603004084980e+01 4.044381603004084980e+01 6.911236793991834304e+01 6.911236793991834304e+01 5.955618396995915020e+01
9.669633926785357048e-01 4.028821323493072981e+01 4.028821323493072981e+01 6.942357353013858301e+01 6.942357353013858301e+01 5.971178676506927019e+01
9.866973394678936193e-01 4.013406780821059527e+01 4.013406780821059527e+01 6.973186438357885208e+01 6.973186438357885208e+01 5.986593219178940473e+01
1.006431286257251534e+00 3.998136443560535724e+01 3.998136443560535724e+01 7.003727112878932815e+01 7.003727112878932815e+01 6.001863556439464276e+01
1.026165233046609337e+00 3.983008802920615210e+01 3.983008802920615210e+01 7.033982394158773843e+01 7.033982394158773843e+01 6.016991197079384790e+01
1.045899179835967141e+00 3.968022372251981977e+01 3.968022372251981977e+01 7.063955255496040309e+01 7.063955255496040309e+01 6.031977627748018023e+01
1.065633126625325167e+00 3.953175686564875946e+01 3.953175686564875946e+01 7.093648626870252372e+01 7.093648626870252372e+01 6.046824313435124054e+01
1.085367073414682970e+00 3.938467302059793695e+01 3.938467302059793695e+01 7.123065395880416872e+01 7.123065395880416872e+01 6.061532697940206305e+01
1.105101020204040774e+00 3.923895795670473774e+01 3.923895795670473774e+01 7.152208408659056715e+01 7.152208408659056715e+01 6.076104204329526226e+01
1.124834966993398799e+00 3.909459764618915045e+01 3.909459764618915045e+01 7.181080470762174173e+01 7.181080470762174173e+01 6.090540235381084955e+01
1.144568913782756603e+00 3.895157825981978306e+01 3.895157825981978306e+01 7.209684348036047652e+01 7.209684348036047652e+01 6.104842174018021694e+01
1.164302860572114406e+00 3.880988616269362268e+01 3.880988616269362268e+01 7.238022767461279727e+01 7.238022767461279727e+01 6.119011383730637732e+01
1.184036807361472432e+00 3.866950791012530431e+01 3.866950791012530431e+01 7.266098417974943402e+01 7.266098417974943402e+01 6.133049208987469569e+01
1.203770754150830236e+00 3.853043024364368563e+01 3.853043024364368563e+01 7.293913951271267138e+01 7.293913951271267138e+01 6.146956975635631437e+01
1.223504700940188039e+00 3.839264008709213982e+01 3.839264008709213982e+01 7.321471982581576299e+01 7.321471982581576299e+01 6.160735991290786018e+01
1.243238647729545843e+00 3.825612454283004382e+01 3.825612454283004382e+01 7.348775091433995499e+01 7.348775091433995499e+01 6.174387545716995618e+01
1.262972594518903868e+00 3.812087088803232859e+01 3.812087088803232859e+01 7.375825822393538544e+01 7.375825822393538544e+01 6.187912911196767141e+01
1.282706541308261672e+00 3.798686657108492426e+01 3.798686657108492426e+01 7.402626685783019411e+01 7.402626685783019411e+01 6.201313342891507574e+01
1.302440488097619697e+00 3.785409920807269657e+01 3.785409920807269657e+01 7.429180158385464949e+01 7.429180158385464949e+01 6.214590079192730343e+01
1.322174434886977279e+00 3.772255657935806283e+01 3.772255657935806283e+01 7.455488684128391697e+01 7.455488684128391697e+01 6.227744342064193717e+01
1.341908381676335305e+00 3.759222662624718225e+01 3.759222662624718225e+01 7.481554674750567813e+01 7.481554674750567813e+01 6.240777337375281775e+01
1.361642328465693108e+00 3.746309744774186612e+01 3.746309744774186612e+01 7.507380510451631039e+01 7.507380510451631039e+01 6.253690255225813388e+01
1.381376275255051134e+00 3.733515729737430178e+01 3.733515729737430178e+01 7.532968540525143908e+01 7.532968540525143908e+01 6.266484270262569822e+01
1.401110222044408937e+00 3.720839458012289214e+01 3.720839458012289214e+01 7.558321083975425836e+01 7.558321083975425836e+01 6.279160541987710786e+01
1.420844168833766741e+00 3.708279784940639701e+01 3.708279784940639701e+01 7.583440430118724862e+01 7.583440430118724862e+01 6.291720215059360299e+01
1.440578115623124766e+00 3.695835580415488408e+01 3.695835580415488408e+01 7.608328839169027447e+01 7.608328839169027447e+01 6.304164419584511592e+01
1.460312062412482570e+00 3.683505728595473272e+01 3.683505728595473272e+01 7.632988542809057719e+01 7.632988542809057719e+01 6.316494271404526728e+01
1.480046009201840373e+00 3.671289127626631910e+01 3.671289127626631910e+01 7.657421744746740444e+01 7.657421744746740444e+01 6.328710872373368090e+01
1.499779955991198177e+00 3.659184689371185328e+01 3.659184689371185328e+01 7.681630621257633607e+01 7.681630621257633607e+01 6.340815310628814672e+01
1.519513902780556203e+00 3.647191339143184763e+01 3.647191339143184763e+01 7.705617321713634738e+01 7.705617321713634738e+01 6.352808660856815237e+01
1.539247849569914006e+00 3.635308015450817720e+01 3.635308015450817720e+01 7.729383969098368823e+01 7.729383969098368823e+01 6.364691984549182280e+01
1.558981796359272032e+00 3.623533669745201991e+01 3.623533669745201991e+01 7.752932660509600282e+01 7.752932660509600282e+01 6.376466330254798009e+01
1.578715743148629613e+00 3.611867266175473645e+01 3.611867266175473645e+01 7.776265467649056973e+01 7.776265467649056973e+01 6.388132733824526355e+01
1.598449689937987639e+00 3.600307781350043967e+01 3.600307781350043967e+01 7.799384437299916328e+01 7.799384437299916328e+01 6.399692218649956743e+01
1.618183636727345442e+00 3.588854204103797230e+01 3.588854204103797230e+01 7.822291591792409804e+01 7.822291591792409804e+01 6.411145795896203481e+01
1.637917583516703468e+00 3.577505535271109949e+01 3.577505535271109949e+01 7.844988929457784366e+01 7.844988929457784366e+01 6.422494464728892183e+01
1.657651530306061272e+00 3.566260787464539561e+01 3.566260787464539561e+01 7.867478425070925141e+01 7.867478425070925141e+01 6.433739212535462570e+01
1.677385477095419297e+00 3.555118984859007725e+01 3.555118984859007725e+01 7.889762030281988814e+01 7.889762030281988814e+01 6.444881015140991565e+01
1.697119423884777101e+00 3.544079162981332587e+01 3.544079162981332587e+01 7.911841674037339089e+01 7.911841674037339089e+01 6.455920837018666703e+01
1.716853370674134682e+00 3.533140368504990647e+01 3.533140368504990647e+01 7.933719262990022969e+01 7.933719262990022969e+01 6.466859631495007932e+01
1.736587317463492708e+00 3.522301659049932709e+01 3.522301659049932709e+01 7.955396681900138844e+01 7.955396681900138844e+01 6.477698340950064448e+01
1.756321264252850511e+00 3.511562102987356582e+01 3.511562102987356582e+01 7.976875794025291100e+01 7.976875794025291100e+01 6.488437897012639155e+01
1.776055211042208537e+00 3.500920779249273806e+01 3.500920779249273806e+01 7.998158441501456650e+01 7.998158441501456650e+01 6.499079220750721220e+01
1.795789157831566341e+00 3.490376777142753184e+01 3.490376777142753184e+01 8.019246445714497895e+01 8.019246445714497895e+01 6.509623222857237579e+01
1.815523104620924366e+00 3.479929196168723138e+01 3.479929196168723138e+01 8.040141607662557988e+01 8.040141607662557988e+01 6.520070803831266915e+01
1.835257051410282170e+00 3.469577145845199340e+01 3.469577145845199340e+01 8.060845708309605584e+01 8.060845708309605584e+01 6.530422854154791423e+01
1.854990998199639973e+00 3.459319745534822488e+01 3.459319745534822488e+01 8.081360508930359288e+01 8.081360508930359288e+01 6.540680254465168275e+01
1.874724944988997999e+00 3.449156124276608182e+01 3.449156124276608182e+01 8.101687751446787900e+01 8.101687751446787900e+01 6.550843875723381871e+01
1.894458891778355802e+00 3.439085420621765365e+01 3.439085420621765365e+01 8.121829158756473532e+01 8.121829158756473532e+01 6.560914579378224687e+01
1.914192838567713384e+00 3.429106782473496651e+01 3.429106782473496651e+01 8.141786435053010962e+01 8.141786435053010962e+01 6.570893217526493402e+01
1.933926785357071410e+00 3.419219366930677495e+01 3.419219366930677495e+01 8.161561266138649273e+01 8.161561266138649273e+01 6.580780633069316821e+01
1.953660732146429213e+00 3.409422340135293439e+01 3.409422340135293439e+01 8.181155319729417386e+01 8.181155319729417386e+01 6.590577659864698035e+01
1.973394678935787239e+00 3.399714877123553691e+01 3.399714877123553691e+01 8.200570245752896881e+01 8.200570245752896881e+01 6.600285122876438493e+01
1.993128625725145042e+00 3.390096161680566667e+01 3.390096161680566667e+01 8.219807676638870930e+01 8.219807676638870930e+01 6.609903838319426939e+01
2.012862572514503068e+00 3.380565386198499311e+01 3.380565386198499311e+01 8.238869227603005641e+01 8.238869227603005641e+01 6.619434613801493583e+01
2.032596519303861093e+00 3.371121751538110090e+01 3.371121751538110090e+01 8.257756496923784084e+01 8.257756496923784084e+01 6.628878248461883516e+01
2.052330466093218675e+00 3.361764466893589542e+01 3.361764466893589542e+01 8.276471066212825178e+01 8.276471066212825178e+01 6.638235533106401931e+01
2.072064412882576701e+00 3.352492749660584792e+01 3.352492749660584792e+01 8.295014500678834679e+01 8.295014500678834679e+01 6.647507250339405971e+01
2.091798359671934282e+00 3.343305825307368906e+01 3.343305825307368906e+01 8.313388349385266451e+01 8.313388349385266451e+01 6.656694174692621857e+01
2.111532306461292308e+00 3.334202927249026516e+01 3.334202927249026516e+01 8.331594145501951232e+01 8.331594145501951232e+01 6.665797072750967800e+01
2.131266253250650333e+00 3.325183296724609505e+01 3.325183296724609505e+01 8.349633406550785253e+01 8.349633406550785253e+01 6.674816703275384100e+01
2.151000200040007915e+00 3.316246182677166132e+01 3.316246182677166132e+01 8.367507634645671999e+01 8.367507634645671999e+01 6.683753817322828183e+01
2.170734146829365940e+00 3.307390841636576795e+01 3.307390841636576795e+01 8.385218316726850674e+01 8.385218316726850674e+01 6.692609158363420363e+01
2.190468093618723966e+00 3.298616537605104782e+01 3.298616537605104782e+01 8.402766924789794700e+01 8.402766924789794700e+01 6.701383462394892376e+01
2.210202040408081547e+00 3.289922541945620793e+01 3.289922541945620793e+01 8.420154916108762677e+01 8.420154916108762677e+01 6.710077458054375654e+01
2.229935987197439573e+00 3.281308133272388261e+01 3.281308133272388261e+01 8.437383733455227741e+01 8.437383733455227741e+01 6.718691866727607476e+01
2.249669933986797599e+00 3.272772597344389567e+01 3.272772597344389567e+01 8.454454805311225130e+01 8.454454805311225130e+01 6.727227402655604749e+01
2.269403880776155180e+00 3.264315226961080896e+01 3.264315226961080896e+01 8.471369546077842472e+01 8.471369546077842472e+01 6.735684773038911999e+01
2.289137827565513206e+00 3.255935321860539489e+01 3.255935321860539489e+01 8.488129356278925286e+01 8.488129356278925286e+01 6.744064678139451985e+01
2.308871774354870787e+00 3.247632188619935789e+01 3.247632188619935789e+01 8.504735622760132685e+01 8.504735622760132685e+01 6.752367811380054263e+01
2.328605721144228813e+00 3.239405140558250906e+01 3.239405140558250906e+01 8.521189718883502451e+01 8.521189718883502451e+01 6.760594859441739857e+01
2.348339667933586838e+00 3.231253497641202443e+01 3.231253497641202443e+01 8.537493004717599376e+01 8.537493004717599376e+01 6.768746502358784767e+01
2.368073614722944864e+00 3.223176586388315457e+01 3.223176586388315457e+01 8.553646827223373350e+01 8.553646827223373350e+01 6.776823413611673175e+01
2.387807561512302446e+00 3.215173739782056828e+01 3.215173739782056828e+01 8.569652520435890608e+01 8.569652520435890608e+01 6.784826260217930383e+01
2.407541508301660471e+00 3.207244297179018133e+01 3.207244297179018133e+01 8.585511405641967997e+01 8.585511405641967997e+01 6.792755702820967656e+01
2.427275455091018497e+00 3.199387604223063519e+01 3.199387604223063519e+01 8.601224791553876514e+01 8.601224791553876514e+01 6.800612395776924757e+01
2.447009401880376078e+00 3.191603012760391778e+01 3.191603012760391778e+01 8.616793974479219287e+01 8.616793974479219287e+01 6.808396987239595433e+01
2.466743348669734104e+00 3.183889880756482782e+01 3.183889880756482782e+01 8.632220238487036568e+01 8.632220238487036568e+01 6.816110119243502652e+01
2.486477295459091685e+00 3.176247572214854031e+01 3.176247572214854031e+01 8.647504855570294069e+01 8.647504855570294069e+01 6.823752427785132113e+01
2.506211242248449711e+00 3.168675457097588222e+01 3.168675457097588222e+01 8.662649085804824267e+01 8.662649085804824267e+01 6.831324542902397923e+01
2.525945189037807737e+00 3.161172911247592410e+01 3.161172911247592410e+01 8.677654177504817312e+01 8.677654177504817312e+01 6.838827088752394445e+01
2.545679135827165762e+00 3.153739316312526597e+01 3.153739316312526597e+01 8.692521367374946806e+01 8.692521367374946806e+01 6.846260683687459903e+01
2.565413082616523344e+00 3.146374059670376866e+01 3.146374059670376866e+01 8.707251880659245558e+01 8.707251880659245558e+01 6.853625940329611410e+01
2.585147029405881369e+00 3.139076534356603077e+01 3.139076534356603077e+01 8.721846931286792426e+01 8.721846931286792426e+01 6.860923465643384134e+01
2.604880976195239395e+00 3.131846138992851181e+01 3.131846138992851181e+01 8.736307722014294086e+01 8.736307722014294086e+01 6.868153861007137095e+01
2.624614922984596976e+00 3.124682277717159096e+01 3.124682277717159096e+01 8.750635444565676835e+01 8.750635444565676835e+01 6.875317722282828470e+01
2.644348869773954558e+00 3.117584360115635178e+01 3.117584360115635178e+01 8.764831279768726802e+01 8.764831279768726802e+01 6.882415639884352743e+01
2.664082816563312583e+00 3.110551801155560270e+01 3.110551801155560270e+01 8.778896397688878039e+01 8.778896397688878039e+01 6.889448198844429783e+01
2.683816763352670609e+00 3.103584021119879921e+01 3.103584021119879921e+01 8.792831957760238026e+01 8.792831957760238026e+01 6.896415978880112618e+01
2.703550710142028635e+00 3.096680445543049132e+01 3.096680445543049132e+01 8.806639108913898895e+01 8.806639108913898895e+01 6.903319554456942342e+01
2.723284656931386216e+00 3.089840505148190530e+01 3.089840505148190530e+01 8.820318989703618229e+01 8.820318989703618229e+01 6.910159494851801298e+01
2.743018603720744242e+00 3.083063635785534373e+01 3.083063635785534373e+01 8.833872728428930543e+01 8.833872728428930543e+01 6.916936364214456034e+01
2.762752550510102267e+00 3.076349278372105900e+01 3.076349278372105900e+01 8.847301443255788911e+01 8.847301443255788911e+01 6.923650721627883797e+01
2.782486497299460293e+00 3.069696878832619902e+01 3.069696878832619902e+01 8.860606242334762328e+01 8.860606242334762328e+01 6.930303121167369795e+01
2.802220444088817874e+00 3.063105888041563674e+01 3.063105888041563674e+01 8.873788223916876916e+01 8.873788223916876916e+01 6.936894111958424958e+01
2.821954390878175456e+00 3.056575761766424648e+01 3.056575761766424648e+01 8.886848476467153546e+01 8.886848476467153546e+01 6.943424238233563983e+01
2.841688337667533482e+00 3.050105960612035716e+01 3.050105960612035716e+01 8.899788078775929989e+01 8.899788078775929989e+01 6.949894039387953626e+01
2.861422284456891507e+00 3.043695949966010517e+01 3.043695949966010517e+01 8.912608100067983230e+01 8.912608100067983230e+01 6.956304050033976694e+01
2.881156231246249533e+00 3.037345199945234597e+01 3.037345199945234597e+01 8.925309600109534358e+01 8.925309600109534358e+01 6.962654800054751547e+01
2.900890178035607114e+00 3.031053185343395384e+01 3.031053185343395384e+01 8.937893629313211363e+01 8.937893629313211363e+01 6.968946814656590050e+01
2.920624124824965140e+00 3.024819385579506203e+01 3.024819385579506203e+01 8.950361228840989725e+01 8.950361228840989725e+01 6.975180614420479230e+01
2.940358071614323165e+00 3.018643284647412273e+01 3.018643284647412273e+01 8.962713430705180429e+01 8.962713430705180429e+01 6.981356715352575293e+01
2.960092018403680747e+00 3.012524371066244910e+01 3.012524371066244910e+01 8.974951257867517995e+01 8.974951257867517995e+01 6.987475628933741234e+01
2.979825965193038328e+00 3.006462137831805492e+01 3.006462137831805492e+01 8.987075724336398252e+01 8.987075724336398252e+01 6.993537862168179231e+01
2.999559911982396354e+00 3.000456082368842559e+01 3.000456082368842559e+01 8.999087835262321278e+01 8.999087835262321278e+01 6.999543917631143586e+01
3.019293858771754380e+00 2.994505706484212482e+01 2.994505706484212482e+01 9.010988587031579300e+01 9.010988587031579300e+01 7.005494293515775439e+01
3.039027805561112405e+00 2.988610516320889232e+01 2.988610516320889232e+01 9.022778967358230773e+01 9.022778967358230773e+01 7.011389483679099044e+01
3.058761752350469987e+00 2.982770022312801572e+01 2.982770022312801572e+01 9.034459955374403251e+01 9.034459955374403251e+01 7.017229977687188125e+01
3.078495699139828012e+00 2.976983739140489149e+01 2.976983739140489149e+01 9.046032521719024544e+01 9.046032521719024544e+01 7.023016260859500903e+01
3.098229645929186038e+00 2.971251185687536278e+01 2.971251185687536278e+01 9.057497628624930996e+01 9.057497628624930996e+01 7.028748814312454840e+01
3.117963592718544064e+00 2.965571884997771690e+01 2.965571884997771690e+01 9.068856230004460883e+01 9.068856230004460883e+01 7.034428115002218362e+01
3.137697539507901645e+00 2.959945364233218257e+01 2.959945364233218257e+01 9.080109271533568460e+01 9.080109271533568460e+01 7.040054635766772151e+01
3.157431486297259227e+00 2.954371154632767116e+01 2.954371154632767116e+01 9.091257690734470032e+01 9.091257690734470032e+01 7.045628845367224358e+01
3.177165433086617252e+00 2.948848791471558073e+01 2.948848791471558073e+01 9.102302417056888828e+01 9.102302417056888828e+01 7.051151208528435177e+01
3.196899379875975278e+00 2.943377814021046390e+01 2.943377814021046390e+01 9.113244371957912904e+01 9.113244371957912904e+01 7.056622185978947925e+01
3.216633326665333303e+00 2.937957765509741748e+01 2.937957765509741748e+01 9.124084468980522900e+01 9.124084468980522900e+01 7.062042234490250792e+01
3.236367273454690885e+00 2.932588193084598061e+01 2.932588193084598061e+01 9.134823613830809563e+01 9.134823613830809563e+01 7.067411806915393413e+01
3.256101220244048911e+00 2.927268647773039945e+01 2.927268647773039945e+01 9.145462704453926506e+01 9.145462704453926506e+01 7.072731352226952595e+01
3.275835167033406936e+00 2.921998684445600958e+01 2.921998684445600958e+01 9.156002631108802348e+01 9.156002631108802348e+01 7.078001315554391226e+01
3.295569113822764518e+00 2.916777861779175751e+01 2.916777861779175751e+01 9.166444276441653471e+01 9.166444276441653471e+01 7.083222138220816078e+01
3.315303060612122543e+00 2.911605742220844917e+01 2.911605742220844917e+01 9.176788515558313009e+01 9.176788515558313009e+01 7.088394257779147267e+01
3.335037007401480569e+00 2.906481891952281416e+01 2.906481891952281416e+01 9.187036216095437169e+01 9.187036216095437169e+01 7.093518108047710768e+01
3.354770954190838594e+00 2.901405880854705543e+01 2.901405880854705543e+01 9.197188238290587492e+01 9.197188238290587492e+01 7.098594119145285219e+01
3.374504900980196176e+00 2.896377282474387371e+01 2.896377282474387371e+01 9.207245435051224547e+01 9.207245435051224547e+01 7.103622717525603036e+01
3.394238847769554202e+00 2.891395673988670367e+01 2.891395673988670367e+01 9.217208652022658555e+01 9.217208652022658555e+01 7.108604326011318619e+01
3.413972794558912227e+00 2.886460636172514782e+01 2.886460636172514782e+01 9.227078727654969725e+01 9.227078727654969725e+01 7.113539363827473494e+01
3.433706741348269365e+00 2.881571753365536637e+01 2.881571753365536637e+01 9.236856493268923884e+01 9.236856493268923884e+01 7.118428246634452705e+01
3.453440688137627390e+00 2.876728613439538051e+01 2.876728613439538051e+01 9.246542773120921765e+01 9.246542773120921765e+01 7.123271386560452356e+01
3.473174634926985416e+00 2.871930807766508664e+01 2.871930807766508664e+01 9.256138384466980540e+01 9.256138384466980540e+01 7.128069192233481033e+01
3.492908581716342997e+00 2.867177931187093165e+01 2.867177931187093165e+01 9.265644137625808696e+01 9.265644137625808696e+01 7.132822068812895111e+01
3.512642528505701023e+00 2.862469581979508959e+01 2.862469581979508959e+01 9.275060836040974266e+01 9.275060836040974266e+01 7.137530418020476475e+01
3.532376475295059048e+00 2.857805361828902591e+01 2.857805361828902591e+01 9.284389276342187713e+01 9.284389276342187713e+01 7.142194638171085330e+01
3.552110422084417074e+00 2.853184875797132136e+01 2.853184875797132136e+01 9.293630248405727912e+01 9.293630248405727912e+01 7.146815124202854008e+01
3.571844368873774656e+00 2.848607732292973083e+01 2.848607732292973083e+01 9.302784535414046729e+01 9.302784535414046729e+01 7.151392267707011285e+01
3.591578315663132681e+00 2.844073543042726726e+01 2.844073543042726726e+01 9.311852913914540864e+01 9.311852913914540864e+01 7.155926456957256221e+01
3.611312262452490707e+00 2.839581923061225055e+01 2.839581923061225055e+01 9.320836153877543495e+01 9.320836153877543495e+01 7.160418076938759668e+01
3.631046209241848732e+00 2.835132490623225010e+01 2.835132490623225010e+01 9.329735018753542874e+01 9.329735018753542874e+01 7.164867509376760779e+01
3.650780156031206314e+00 2.830724867235178266e+01 2.830724867235178266e+01 9.338550265529634942e+01 9.338550265529634942e+01 7.169275132764808234e+01
3.670514102820564339e+00 2.826358677607369430e+01 2.826358677607369430e+01 9.347282644785252614e+01 9.347282644785252614e+01 7.173641322392616360e+01
3.690248049609922365e+00 2.822033549626412352e+01 2.822033549626412352e+01 9.355932900747166059e+01 9.355932900747166059e+01 7.177966450373573082e+01
3.709981996399279947e+00 2.817749114328095672e+01 2.817749114328095672e+01 9.364501771343797998e+01 9.364501771343797998e+01 7.182250885671888341e+01
3.729715943188637972e+00 2.813505005870573328e+01 2.813505005870573328e+01 9.372989988258842686e+01 9.372989988258842686e+01 7.186494994129412817e+01
3.749449889977995998e+00 2.809300861507884406e+01 2.809300861507884406e+01 9.381398276984221241e+01 9.381398276984221241e+01 7.190699138492099962e+01
3.769183836767354023e+00 2.805136321563798418e+01 2.805136321563798418e+01 9.389727356872393216e+01 9.389727356872393216e+01 7.194863678436185239e+01
3.788917783556711605e+00 2.801011029405980679e+01 2.801011029405980679e+01 9.397977941188025852e+01 9.397977941188025852e+01 7.198988970594002978e+01
3.808651730346069186e+00 2.796924631420464991e+01 2.796924631420464991e+01 9.406150737159059361e+01 9.406150737159059361e+01 7.203075368579520443e+01
3.828385677135426768e+00 2.792876776986426179e+01 2.792876776986426179e+01 9.414246446027138404e+01 9.414246446027138404e+01 7.207123223013557833e+01
3.848119623924784793e+00 2.788867118451256388e+01 2.788867118451256388e+01 9.422265763097477986e+01 9.422265763097477986e+01 7.211132881548728335e+01
3.867853570714142819e+00 2.784895311105918836e+01 2.784895311105918836e+01 9.430209377788150960e+01 9.430209377788150960e+01 7.215104688894069795e+01
3.887587517503500845e+00 2.780961013160591477e+01 2.780961013160591477e+01 9.438077973678807098e+01 9.438077973678807098e+01 7.219038986839397865e+01
3.907321464292858426e+00 2.777063885720582448e+01 2.777063885720582448e+01 9.445872228558827999e+01 9.445872228558827999e+01 7.222936114279407604e+01
3.927055411082216452e+00 2.773203592762510539e+01 2.773203592762510539e+01 9.453592814474971817e+01 9.453592814474971817e+01 7.226796407237478093e+01
3.946789357871574477e+00 2.769379801110758876e+01 2.769379801110758876e+01 9.461240397778473721e+01 9.461240397778473721e+01 7.230620198889231176e+01
3.966523304660932503e+00 2.765592180414172674e+01 2.765592180414172674e+01 9.468815639171644705e+01 9.468815639171644705e+01 7.234407819585815957e+01
3.986257251450290084e+00 2.761840403123018106e+01 2.761840403123018106e+01 9.476319193753953130e+01 9.476319193753953130e+01 7.238159596876971591e+01
4.005991198239648554e+00 2.758124144466179928e+01 2.758124144466179928e+01 9.483751711067631618e+01 9.483751711067631618e+01 7.241875855533808704e+01
4.025725145029006136e+00 2.754443082428601031e+01 2.754443082428601031e+01 9.491113835142790833e+01 9.491113835142790833e+01 7.245556917571389022e+01
4.045459091818363717e+00 2.750796897728960033e+01 2.750796897728960033e+01 9.498406204542069986e+01 9.498406204542069986e+01 7.249203102271029309e+01
4.065193038607722187e+00 2.747185273797573757e+01 2.747185273797573757e+01 9.505629452404842539e+01 9.505629452404842539e+01 7.252814726202414874e+01
4.084926985397079768e+00 2.743607896754526365e+01 2.743607896754526365e+01 9.512784206490935901e+01 9.512784206490935901e+01 7.256392103245465819e+01
4.104660932186437350e+00 2.740064455388019482e+01 2.740064455388019482e+01 9.519871089223948957e+01 9.519871089223948957e+01 7.259935544611973057e+01
4.124394878975795820e+00 2.736554641132935828e+01 2.736554641132935828e+01 9.526890717734114844e+01 9.526890717734114844e+01 7.263445358867055290e+01
4.144128825765153401e+00 2.733078148049615308e+01 2.733078148049615308e+01 9.533843703900757305e+01 9.533843703900757305e+01 7.266921851950372968e+01
4.163862772554510983e+00 2.729634672802836093e+01 2.729634672802836093e+01 9.540730654394316446e+01 9.540730654394316446e+01 7.270365327197151828e+01
4.183596719343868564e+00 2.726223914641000690e+01 2.726223914641000690e+01 9.547552170717987963e+01 9.547552170717987963e+01 7.273776085358986165e+01
4.203330666133226146e+00 2.722845575375515637e+01 2.722845575375515637e+01 9.554308849248957358e+01 9.554308849248957358e+01 7.277154424624470153e+01
4.223064612922584615e+00 2.719499359360370505e+01 2.719499359360370505e+01 9.561001281279249042e+01 9.561001281279249042e+01 7.280500640639615995e+01
4.242798559711942197e+00 2.716184973471904485e+01 2.716184973471904485e+01 9.567630053056181794e+01 9.567630053056181794e+01 7.283815026528081660e+01
4.262532506501300666e+00 2.712902127088759130e+01 2.712902127088759130e+01 9.574195745822474635e+01 9.574195745822474635e+01 7.287097872911225238e+01
4.282266453290658248e+00 2.709650532072017626e+01 2.709650532072017626e+01 9.580698935855956222e+01 9.580698935855956222e+01 7.290349467927967453e+01
4.302000400080015829e+00 2.706429902745521332e+01 2.706429902745521332e+01 9.587140194508948809e+01 9.587140194508948809e+01 7.293570097254463747e+01
4.321734346869374299e+00 2.703239955876360412e+01 2.703239955876360412e+01 9.593520088247271360e+01 9.593520088247271360e+01 7.296760044123625732e+01
4.341468293658731881e+00 2.700080410655543517e+01 2.700080410655543517e+01 9.599839178688904440e+01 9.599839178688904440e+01 7.299919589344443693e+01
4.361202240448089462e+00 2.696950988678831251e+01 2.696950988678831251e+01 9.606098022642328260e+01 9.606098022642328260e+01 7.303049011321152761e+01
4.380936187237447932e+00 2.693851413927741945e+01 2.693851413927741945e+01 9.612297172144505453e+01 9.612297172144505453e+01 7.306148586072244200e+01
4.400670134026805513e+00 2.690781412750716584e+01 2.690781412750716584e+01 9.618437174498555464e+01 9.618437174498555464e+01 7.309218587249269206e+01
4.420404080816163095e+00 2.687740713844445750e+01 2.687740713844445750e+01 9.624518572311094999e+01 9.624518572311094999e+01 7.312259286155540394e+01
4.440138027605521565e+00 2.684729048235358917e+01 2.684729048235358917e+01 9.630541903529265824e+01 9.630541903529265824e+01 7.315270951764627227e+01
4.459871974394879146e+00 2.681746149261264378e+01 2.681746149261264378e+01 9.636507701477454191e+01 9.636507701477454191e+01 7.318253850738723543e+01
4.479605921184237616e+00 2.678791752553143368e+01 2.678791752553143368e+01 9.642416494893697632e+01 9.642416494893697632e+01 7.321208247446843131e+01
4.499339867973595197e+00 2.675865596017095527e+01 2.675865596017095527e+01 9.648268807965793314e+01 9.648268807965793314e+01 7.324134403982890262e+01
4.519073814762952779e+00 2.672967419816432155e+01 2.672967419816432155e+01 9.654065160367117926e+01 9.654065160367117926e+01 7.327032580183552568e+01
4.538807761552310360e+00 2.670096966353916912e+01 2.670096966353916912e+01 9.659806067292150544e+01 9.659806067292150544e+01 7.329903033646068877e+01
4.558541708341667942e+00 2.667253980254142576e+01 2.667253980254142576e+01 9.665492039491699927e+01 9.665492039491699927e+01 7.332746019745843569e+01
4.578275655131026411e+00 2.664438208346059156e+01 2.664438208346059156e+01 9.671123583307867477e+01 9.671123583307867477e+01 7.335561791653928765e+01
4.598009601920383993e+00 2.661649399645633451e+01 2.661649399645633451e+01 9.676701200708718886e+01 9.676701200708718886e+01 7.338350600354353048e+01
4.617743548709741574e+00 2.658887305338647167e+01 2.658887305338647167e+01 9.682225389322691456e+01 9.682225389322691456e+01 7.341112694661337912e+01
4.637477495499100044e+00 2.656151678763634294e+01 2.656151678763634294e+01 9.687696642472714359e+01 9.687696642472714359e+01 7.343848321236350785e+01
4.657211442288457626e+00 2.653442275394943906e+01 2.653442275394943906e+01 9.693115449210093004e+01 9.693115449210093004e+01 7.346557724605041528e+01
4.676945389077816095e+00 2.650758852825938661e+01 2.650758852825938661e+01 9.698482294348100652e+01 9.698482294348100652e+01 7.349241147174048194e+01
4.696679335867173677e+00 2.648101170752322986e+01 2.648101170752322986e+01 9.703797658495334133e+01 9.703797658495334133e+01 7.351898829247662093e+01
4.716413282656531258e+00 2.645468990955595245e+01 2.645468990955595245e+01 9.709062018088791035e+01 9.709062018088791035e+01 7.354531009044386280e+01
4.736147229445889728e+00 2.642862077286628164e+01 2.642862077286628164e+01 9.714275845426728040e+01 9.714275845426728040e+01 7.357137922713354783e+01
4.755881176235247310e+00 2.640280195649373951e+01 2.640280195649373951e+01 9.719439608701236466e+01 9.719439608701236466e+01 7.359719804350609706e+01
4.775615123024604891e+00 2.637723113984688794e+01 2.637723113984688794e+01 9.724553772030607490e+01 9.724553772030607490e+01 7.362276886015291666e+01
4.795349069813963361e+00 2.635190602254280634e+01 2.635190602254280634e+01 9.729618795491423100e+01 9.729618795491423100e+01 7.364809397745699471e+01
4.815083016603320942e+00 2.632682432424775953e+01 2.632682432424775953e+01 9.734635135150432461e+01 9.734635135150432461e+01 7.367317567575203441e+01
4.834816963392678524e+00 2.630198378451902741e+01 2.630198378451902741e+01 9.739603243096178176e+01 9.739603243096178176e+01 7.369801621548074877e+01
4.854550910182036993e+00 2.627738216264792470e+01 2.627738216264792470e+01 9.744523567470399428e+01 9.744523567470399428e+01 7.372261783735186214e+01
4.874284856971393687e+00 2.625301723750394345e+01 2.625301723750394345e+01 9.749396552499199231e+01 9.749396552499199231e+01 7.374698276249584694e+01
4.894018803760752157e+00 2.622888680738005363e+01 2.622888680738005363e+01 9.754222638523977196e+01 9.754222638523977196e+01 7.377111319261973676e+01
4.913752750550109738e+00 2.620498868983913354e+01 2.620498868983913354e+01 9.759002262032161923e+01 9.759002262032161923e+01 7.379501131016063198e+01
4.933486697339468208e+00 2.618132072156147672e+01 2.618132072156147672e+01 9.763735855687694709e+01 9.763735855687694709e+01 7.381867927843831012e+01
4.953220644128825789e+00 2.615788075819343206e+01 2.615788075819343206e+01 9.768423848361307193e+01 9.768423848361307193e+01 7.384211924180634412e+01
4.972954590918183371e+00 2.613466667419710276e+01 2.613466667419710276e+01 9.773066665160570210e+01 9.773066665160570210e+01 7.386533332580266631e+01
4.992688537707541840e+00 2.611167636270118564e+01 2.611167636270118564e+01 9.777664727459755056e+01 9.777664727459755056e+01 7.388832363729856922e+01
5.012422484496899422e+00 2.608890773535275898e+01 2.608890773535275898e+01 9.782218452929437547e+01 9.782218452929437547e+01 7.391109226464699589e+01
5.032156431286257003e+00 2.606635872217026062e+01 2.606635872217026062e+01 9.786728255565937218e+01 9.786728255565937218e+01 7.393364127782948003e+01
5.051890378075615473e+00 2.604402727139737550e+01 2.604402727139737550e+01 9.791194545720513531e+01 9.791194545720513531e+01 7.395597272860234739e+01
5.071624324864973055e+00 2.602191134935808847e+01 2.602191134935808847e+01 9.795617730128371647e+01 9.795617730128371647e+01 7.397808865064163797e+01
5.091358271654331524e+00 2.600000894031264309e+01 2.600000894031264309e+01 9.799998211937463566e+01 9.799998211937463566e+01 7.399999105968707624e+01
5.111092218443689106e+00 2.597831804631457331e+01 2.597831804631457331e+01 9.804336390737076101e+01 9.804336390737076101e+01 7.402168195368511761e+01
5.130826165233046687e+00 2.595683668706877256e+01 2.595683668706877256e+01 9.808632662586236961e+01 9.808632662586236961e+01 7.404316331293088638e+01
5.150560112022405157e+00 2.593556289979047591e+01 2.593556289979047591e+01 9.812887420041896291e+01 9.812887420041896291e+01 7.406443710020919013e+01
5.170294058811762739e+00 2.591449473906527956e+01 2.591449473906527956e+01 9.817101052186936272e+01 9.817101052186936272e+01 7.408550526093442556e+01
5.190028005601120320e+00 2.589363027671012674e+01 2.589363027671012674e+01 9.821273944657967547e+01 9.821273944657967547e+01 7.410636972328956062e+01
5.209761952390478790e+00 2.587296760163528120e+01 2.587296760163528120e+01 9.825406479672939497e+01 9.825406479672939497e+01 7.412703239836442037e+01
5.229495899179836371e+00 2.585250481970721026e+01 2.585250481970721026e+01 9.829499036058552974e+01 9.829499036058552974e+01 7.414749518029245223e+01
5.249229845969193953e+00 2.583224005361250875e+01 2.583224005361250875e+01 9.833551989277488303e+01 9.833551989277488303e+01 7.416775994638713598e+01
5.268963792758551534e+00 2.581217144272267205e+01 2.581217144272267205e+01 9.837565711455457063e+01 9.837565711455457063e+01 7.418782855727697267e+01
5.288697739547909116e+00 2.579229714295985332e+01 2.579229714295985332e+01 9.841540571408019389e+01 9.841540571408019389e+01 7.420770285703979141e+01
5.308431686337267585e+00 2.577261532666357624e+01 2.577261532666357624e+01 9.845476934667274804e+01 9.845476934667274804e+01 7.422738467333606138e+01
5.328165633126625167e+00 2.575312418245832902e+01 2.575312418245832902e+01 9.849375163508324249e+01 9.849375163508324249e+01 7.424687581754133703e+01
5.347899579915983637e+00 2.573382191512207129e+01 2.573382191512207129e+01 9.853235616975577216e+01 9.853235616975577216e+01 7.426617808487758055e+01
5.367633526705341218e+00 2.571470674545569679e+01 2.571470674545569679e+01 9.857058650908849984e+01 9.857058650908849984e+01 7.428529325454393017e+01
5.387367473494698800e+00 2.569577691015336640e+01 2.569577691015336640e+01 9.860844617969313219e+01 9.860844617969313219e+01 7.430422308984626056e+01
5.407101420284057269e+00 2.567703066167374004e+01 2.567703066167374004e+01 9.864593867665237781e+01 9.864593867665237781e+01 7.432296933832587627e+01
5.426835367073414851e+00 2.565846626811208964e+01 2.565846626811208964e+01 9.868306746377568572e+01 9.868306746377568572e+01 7.434153373188753733e+01
5.446569313862772432e+00 2.564008201307331447e+01 2.564008201307331447e+01 9.871983597385325027e+01 9.871983597385325027e+01 7.435991798692629118e+01
5.466303260652130902e+00 2.562187619554583762e+01 2.562187619554583762e+01 9.875624760890818266e+01 9.875624760890818266e+01 7.437812380445373606e+01
5.486037207441488484e+00 2.560384712977636923e+01 2.560384712977636923e+01 9.879230574044713364e+01 9.879230574044713364e+01 7.439615287022320445e+01
5.505771154230846065e+00 2.558599314514548695e+01 2.558599314514548695e+01 9.882801370970888399e+01 9.882801370970888399e+01 7.441400685485407962e+01
5.525505101020204535e+00 2.556831258604417911e+01 2.556831258604417911e+01 9.886337482791149966e+01 9.886337482791149966e+01 7.443168741395537324e+01
5.545239047809562116e+00 2.555080381175114468e+01 2.555080381175114468e+01 9.889839237649756853e+01 9.889839237649756853e+01 7.444919618824840768e+01
5.564972994598920586e+00 2.553346519631100620e+01 2.553346519631100620e+01 9.893306960737785971e+01 9.893306960737785971e+01 7.446653480368854616e+01
5.584706941388278167e+00 2.551629512841331859e+01 2.551629512841331859e+01 9.896740974317323492e+01 9.896740974317323492e+01 7.448370487158621245e+01
5.604440888177635749e+00 2.549929201127245904e+01 2.549929201127245904e+01 9.900141597745496824e+01 9.900141597745496824e+01 7.450070798872704358e+01
5.624174834966993330e+00 2.548245426250832324e+01 2.548245426250832324e+01 9.903509147498323273e+01 9.903509147498323273e+01 7.451754573749117583e+01
5.643908781756350912e+00 2.546578031402786735e+01 2.546578031402786735e+01 9.906843937194415162e+01 9.906843937194415162e+01 7.453421968597164948e+01
5.663642728545709382e+00 2.544926861190744560e+01 2.544926861190744560e+01 9.910146277618500221e+01 9.910146277618500221e+01 7.455073138809207478e+01
5.683376675335066963e+00 2.543291761627601488e+01 2.543291761627601488e+01 9.913416476744787076e+01 9.913416476744787076e+01 7.456708238372351616e+01
5.703110622124424545e+00 2.541672580119909597e+01 2.541672580119909597e+01 9.916654839760170148e+01 9.916654839760170148e+01 7.458327419880043863e+01
5.722844568913783014e+00 2.540069165456359102e+01 2.540069165456359102e+01 9.919861669087272560e+01 9.919861669087272560e+01 7.459930834543597200e+01
5.742578515703140596e+00 2.538481367796335775e+01 2.538481367796335775e+01 9.923037264407315661e+01 9.923037264407315661e+01 7.461518632203620882e+01
5.762312462492499066e+00 2.536909038658565052e+01 2.536909038658565052e+01 9.926181922682857817e+01 9.926181922682857817e+01 7.463090961341393381e+01
5.782046409281856647e+00 2.535352030909828969e+01 2.535352030909828969e+01 9.929295938180331405e+01 9.929295938180331405e+01 7.464647969090131596e+01
5.801780356071214229e+00 2.533810198753764098e+01 2.533810198753764098e+01 9.932379602492460435e+01 9.932379602492460435e+01 7.466189801246196112e+01
5.821514302860572698e+00 2.532283397719741203e+01 2.532283397719741203e+01 9.935433204560503384e+01 9.935433204560503384e+01 7.467716602280216875e+01
5.841248249649930280e+00 2.530771484651821268e+01 2.530771484651821268e+01 9.938457030696345385e+01 9.938457030696345385e+01 7.469228515348135033e+01
5.860982196439287861e+00 2.529274317697785079e+01 2.529274317697785079e+01 9.941451364604417051e+01 9.941451364604417051e+01 7.470725682302170867e+01
5.880716143228646331e+00 2.527791756298246639e+01 2.527791756298246639e+01 9.944416487403496774e+01 9.944416487403496774e+01 7.472208243701709307e+01
5.900450090018003912e+00 2.526323661175840130e+01 2.526323661175840130e+01 9.947352677648308372e+01 9.947352677648308372e+01 7.473676338824115817e+01
5.920184036807361494e+00 2.524869894324482900e+01 2.524869894324482900e+01 9.950260211351024964e+01 9.950260211351024964e+01 7.475130105675474113e+01
5.939917983596719964e+00 2.523430318998716970e+01 2.523430318998716970e+01 9.953139362002559665e+01 9.953139362002559665e+01 7.476569681001241463e+01
5.959651930386076657e+00 2.522004799703122302e+01 2.522004799703122302e+01 9.955990400593748291e+01 9.955990400593748291e+01 7.477995200296835776e+01
5.979385877175435127e+00 2.520593202181810710e+01 2.520593202181810710e+01 9.958813595636371474e+01 9.958813595636371474e+01 7.479406797818145947e+01
5.999119823964792708e+00 2.519195393407989769e+01 2.519195393407989769e+01 9.961609213184013356e+01 9.961609213184013356e+01 7.480804606591965467e+01
6.018853770754151178e+00 2.517811241573603098e+01 2.517811241573603098e+01 9.964377516852786698e+01 9.964377516852786698e+01 7.482188758426350716e+01
6.038587717543508759e+00 2.516440616079045611e+01 2.516440616079045611e+01 9.967118767841900251e+01 9.967118767841900251e+01 7.483559383920909625e+01
6.058321664332866341e+00 2.515083387522949465e+01 2.515083387522949465e+01 9.969833224954092543e+01 9.969833224954092543e+01 7.484916612477005060e+01
6.078055611122224811e+00 2.513739427692046746e+01 2.513739427692046746e+01 9.972521144615896560e+01 9.972521144615896560e+01 7.486260572307905647e+01
6.097789557911582392e+00 2.512408609551105343e+01 2.512408609551105343e+01 9.975182780897780788e+01 9.975182780897780788e+01 7.487591390448848472e+01
6.117523504700939974e+00 2.511090807232931610e+01 2.511090807232931610e+01 9.977818385534129675e+01 9.977818385534129675e+01 7.488909192767020784e+01
6.137257451490298443e+00 2.509785896028450836e+01 2.509785896028450836e+01 9.980428207943093355e+01 9.980428207943093355e+01 7.490214103971500492e+01
6.156991398279656025e+00 2.508493752376860542e+01 2.508493752376860542e+01 9.983012495246275364e+01 9.983012495246275364e+01 7.491506247623094339e+01
6.176725345069014494e+00 2.507214253855847019e+01 2.507214253855847019e+01 9.985571492288299567e+01 9.985571492288299567e+01 7.492785746144107861e+01
6.196459291858372076e+00 2.505947279171883579e+01 2.505947279171883579e+01 9.988105441656225025e+01 9.988105441656225025e+01 7.494052720828071301e+01
6.216193238647729657e+00 2.504692708150591329e+01 2.504692708150591329e+01 9.990614583698810236e+01 9.990614583698810236e+01 7.495307291849363196e+01
6.235927185437088127e+00 2.503450421727173136e+01 2.503450421727173136e+01 9.993099156545646622e+01 9.993099156545646622e+01 7.496549578272782810e+01
6.255661132226445709e+00 2.502220301936918645e+01 2.502220301936918645e+01 9.995559396126158447e+01 9.995559396126158447e+01 7.497779698063037301e+01
6.275395079015803290e+00 2.501002231905775730e+01 2.501002231905775730e+01 9.997995536188446408e+01 9.997995536188446408e+01 7.498997768094179150e+01
6.295129025805161760e+00 2.499796095840994070e+01 2.499796095840994070e+01 1.000040780831800760e+02 1.000040780831800760e+02 7.500203904158961166e+01
6.314862972594518453e+00 2.498601779021838354e+01 2.498601779021838354e+01 1.000279644195631903e+02 1.000279644195631903e+02 7.501398220978117592e+01
6.334596919383876923e+00 2.497419167790364725e+01 2.497419167790364725e+01 1.000516166441926771e+02 1.000516166441926771e+02 7.502580832209591222e+01
6.354330866173234504e+00 2.496248149542271122e+01 2.496248149542271122e+01 1.000750370091545562e+02 1.000750370091545562e+02 7.503751850457682337e+01
6.374064812962592974e+00 2.495088612717811216e+01 2.495088612717811216e+01 1.000982277456437401e+02 1.000982277456437401e+02 7.504911387282142243e+01
6.393798759751950556e+00 2.493940446792779753e+01 2.493940446792779753e+01 1.001211910641443836e+02 1.001211910641443836e+02 7.506059553207174417e+01
6.413532706541309025e+00 2.492803542269559358e+01 2.492803542269559358e+01 1.001439291546087844e+02 1.001439291546087844e+02 7.507196457730394457e+01
6.433266653330666607e+00 2.491677790668241244e+01 2.491677790668241244e+01 1.001664441866351467e+02 1.001664441866351467e+02 7.508322209331713282e+01
6.453000600120025076e+00 2.490563084517804526e+01 2.490563084517804526e+01 1.001887383096438526e+02 1.001887383096438526e+02 7.509436915482150710e+01
6.472734546909381770e+00 2.489459317347369094e+01 2.489459317347369094e+01 1.002108136530525542e+02 1.002108136530525542e+02 7.510540682652587918e+01
6.492468493698740239e+00 2.488366383677506377e+01 2.488366383677506377e+01 1.002326723264497872e+02 1.002326723264497872e+02 7.511633616322450280e+01
6.512202440488097821e+00 2.487284179011622598e+01 2.487284179011622598e+01 1.002543164197674770e+02 1.002543164197674770e+02 7.512715820988336191e+01
6.531936387277455403e+00 2.486212599827402059e+01 2.486212599827402059e+01 1.002757480034519091e+02 1.002757480034519091e+02 7.513787400172557795e+01
6.551670334066813872e+00 2.485151543568315802e+01 2.485151543568315802e+01 1.002969691286336342e+02 1.002969691286336342e+02 7.514848456431646184e+01
6.571404280856170566e+00 2.484100908635198479e+01 2.484100908635198479e+01 1.003179818272959949e+02 1.003179818272959949e+02 7.515899091364762796e+01
6.591138227645529035e+00 2.483060594377882069e+01 2.483060594377882069e+01 1.003387881124422876e+02 1.003387881124422876e+02 7.516939405622080983e+01
6.610872174434886617e+00 2.482030501086902063e+01 2.482030501086902063e+01 1.003593899782618735e+02 1.003593899782618735e+02 7.517969498913063831e+01
6.630606121224245086e+00 2.481010529985255531e+01 2.481010529985255531e+01 1.003797894002947970e+02 1.003797894002947970e+02 7.518989470014710719e+01
6.650340068013602668e+00 2.480000583220233423e+01 2.480000583220233423e+01 1.003999883355952534e+02 1.003999883355952534e+02 7.519999416779732826e+01
6.670074014802961138e+00 2.479000563855307959e+01 2.479000563855307959e+01 1.004199887228937484e+02 1.004199887228937484e+02 7.520999436144659001e+01
6.689807961592318719e+00 2.478010375862085013e+01 2.478010375862085013e+01 1.004397924827582074e+02 1.004397924827582074e+02 7.521989624137881947e+01
6.709541908381677189e+00 2.477029924112318326e+01 2.477029924112318326e+01 1.004594015177535482e+02 1.004594015177535482e+02 7.522970075887646146e+01
6.729275855171033882e+00 2.476059114369983050e+01 2.476059114369983050e+01 1.004788177126002324e+02 1.004788177126002324e+02 7.523940885629981778e+01
6.749009801960392352e+00 2.475097853283415716e+01 2.475097853283415716e+01 1.004980429343316075e+02 1.004980429343316075e+02 7.524902146716547691e+01
6.768743748749749933e+00 2.474146048377504670e+01 2.474146048377504670e+01 1.005170790324498284e+02 1.005170790324498284e+02 7.525853951622458737e+01
6.788477695539108403e+00 2.473203608045955804e+01 2.473203608045955804e+01 1.005359278390807987e+02 1.005359278390807987e+02 7.526796391954009380e+01
6.808211642328465985e+00 2.472270441543603425e+01 2.472270441543603425e+01 1.005545911691278320e+02 1.005545911691278320e+02 7.527729558456360337e+01
6.827945589117824454e+00 2.471346458978792171e+01 2.471346458978792171e+01 1.005730708204240642e+02 1.005730708204240642e+02 7.528653541021174078e+01
6.847679535907182036e+00 2.470431571305811147e+01 2.470431571305811147e+01 1.005913685738836705e+02 1.005913685738836705e+02 7.529568428694153681e+01
6.867413482696538729e+00 2.469525690317390954e+01 2.469525690317390954e+01 1.006094861936520743e+02 1.006094861936520743e+02 7.530474309682571743e+01
6.887147429485897199e+00 2.468628728637258973e+01 2.468628728637258973e+01 1.006274254272547068e+02 1.006274254272547068e+02 7.531371271362701236e+01
6.906881376275254780e+00 2.467740599712752214e+01 2.467740599712752214e+01 1.006451880057448420e+02 1.006451880057448420e+02 7.532259400287207995e+01
6.926615323064613250e+00 2.466861217807486639e+01 2.466861217807486639e+01 1.006627756438501820e+02 1.006627756438501820e+02 7.533138782192474991e+01
6.946349269853970831e+00 2.465990497994087960e+01 2.465990497994087960e+01 1.006801900401181484e+02 1.006801900401181484e+02 7.534009502005874026e+01
6.966083216643329301e+00 2.465128356146978916e+01 2.465128356146978916e+01 1.006974328770603506e+02 1.006974328770603506e+02 7.534871643852984846e+01
6.985817163432685994e+00 2.464274708935219849e+01 2.464274708935219849e+01 1.007145058212955320e+02 1.007145058212955320e+02 7.535725291064746045e+01
7.005551110222044464e+00 2.463429473815410375e+01 2.463429473815410375e+01 1.007314105236917499e+02 1.007314105236917499e+02 7.536570526184554808e+01
7.025285057011402046e+00 2.462592569024647204e+01 2.462592569024647204e+01 1.007481486195070062e+02 1.007481486195070062e+02 7.537407430975321176e+01
7.045019003800760515e+00 2.461763913573533458e+01 2.461763913573533458e+01 1.007647217285292953e+02 1.007647217285292953e+02 7.538236086426431370e+01
7.064752950590118097e+00 2.460943427239251236e+01 2.460943427239251236e+01 1.007811314552149327e+02 1.007811314552149327e+02 7.539056572760713948e+01
7.084486897379476567e+00 2.460131030558680720e+01 2.460131030558680720e+01 1.007973793888263287e+02 1.007973793888263287e+02 7.539868969441283753e+01
7.104220844168834148e+00 2.459326644821582164e+01 2.459326644821582164e+01 1.008134671035682715e+02 1.008134671035682715e+02 7.540673355178383019e+01
7.123954790958192618e+00 2.458530192063829034e+01 2.458530192063829034e+01 1.008293961587232985e+02 1.008293961587232985e+02 7.541469807936134373e+01
7.143688737747549311e+00 2.457741595060694806e+01 2.457741595060694806e+01 1.008451680987860044e+02 1.008451680987860044e+02 7.542258404939271088e+01
7.163422684536907781e+00 2.456960777320193046e+01 2.456960777320193046e+01 1.008607844535960112e+02 1.008607844535960112e+02 7.543039222679772138e+01
7.183156631326265362e+00 2.456187663076480021e+01 2.456187663076480021e+01 1.008762467384702717e+02 1.008762467384702717e+02 7.543812336923485873e+01
7.202890578115623832e+00 2.455422177283293905e+01 2.455422177283293905e+01 1.008915564543339940e+02 1.008915564543339940e+02 7.544577822716672699e+01
7.222624524904981413e+00 2.454664245607464679e+01 2.454664245607464679e+01 1.009067150878505856e+02 1.009067150878505856e+02 7.545335754392500860e+01
7.242358471694338107e+00 2.453913794422465600e+01 2.453913794422465600e+01 1.009217241115505885e+02 1.009217241115505885e+02 7.546086205577499584e+01
7.262092418483697465e+00 2.453170750802020805e+01 2.453170750802020805e+01 1.009365849839594631e+02 1.009365849839594631e+02 7.546829249197944023e+01
7.281826365273054158e+00 2.452435042513765850e+01 2.452435042513765850e+01 1.009512991497245622e+02 1.009512991497245622e+02 7.547564957486200399e+01
7.301560312062412628e+00 2.451706598012956562e+01 2.451706598012956562e+01 1.009658680397407551e+02 1.009658680397407551e+02 7.548293401987007201e+01
7.321294258851770209e+00 2.450985346436234025e+01 2.450985346436234025e+01 1.009802930712752129e+02 1.009802930712752129e+02 7.549014653563730803e+01
7.341028205641128679e+00 2.450271217595435047e+01 2.450271217595435047e+01 1.009945756480911712e+02 1.009945756480911712e+02 7.549728782404530136e+01
7.360762152430486260e+00 2.449564141971460529e+01 2.449564141971460529e+01 1.010087171605706544e+02 1.010087171605706544e+02 7.550435858028504299e+01
7.380496099219844730e+00 2.448864050708187179e+01 2.448864050708187179e+01 1.010227189858361356e+02 1.010227189858361356e+02 7.551135949291777649e+01
7.400230046009201423e+00 2.448170875606431807e+01 2.448170875606431807e+01 1.010365824878712289e+02 1.010365824878712289e+02 7.551829124393533732e+01
7.419963992798559893e+00 2.447484549117969976e+01 2.447484549117969976e+01 1.010503090176404726e+02 1.010503090176404726e+02 7.552515450881995207e+01
7.439697939587917475e+00 2.446805004339596934e+01 2.446805004339596934e+01 1.010638999132079476e+02 1.010638999132079476e+02 7.553194995660369671e+01
7.459431886377275944e+00 2.446132175007240050e+01 2.446132175007240050e+01 1.010773564998550711e+02 1.010773564998550711e+02 7.553867824992727265e+01
7.479165833166633526e+00 2.445465995490124911e+01 2.445465995490124911e+01 1.010906800901973810e+02 1.010906800901973810e+02 7.554534004509841338e+01
7.498899779955991995e+00 2.444806400784982969e+01 2.444806400784982969e+01 1.011038719843002553e+02 1.011038719843002553e+02 7.555193599214983635e+01
7.518633726745349577e+00 2.444153326510308588e+01 2.444153326510308588e+01 1.011169334697937359e+02 1.011169334697937359e+02 7.555846673489656951e+01
7.538367673534708047e+00 2.443506708900671498e+01 2.443506708900671498e+01 1.011298658219864848e+02 1.011298658219864848e+02 7.556493291099292264e+01
7.558101620324064740e+00 2.442866484801066562e+01 2.442866484801066562e+01 1.011426703039785622e+02 1.011426703039785622e+02 7.557133515198896134e+01
7.577835567113423210e+00 2.442232591661316832e+01 2.442232591661316832e+01 1.011553481667735355e+02 1.011553481667735355e+02 7.557767408338645510e+01
7.597569513902780791e+00 2.441604967530520653e+01 2.441604967530520653e+01 1.011679006493894661e+02 1.011679006493894661e+02 7.558395032469442754e+01
7.617303460692138373e+00 2.440983551051547096e+01 2.440983551051547096e+01 1.011803289789689160e+02 1.011803289789689160e+02 7.559016448948415245e+01
7.637037407481496842e+00 2.440368281455579336e+01 2.440368281455579336e+01 1.011926343708882570e+02 1.011926343708882570e+02 7.559631718544380874e+01
7.656771354270853536e+00 2.439759098556699257e+01 2.439759098556699257e+01 1.012048180288658585e+02 1.012048180288658585e+02 7.560240901443260952e+01
7.676505301060212005e+00 2.439155942746521077e+01 2.439155942746521077e+01 1.012168811450694221e+02 1.012168811450694221e+02 7.560844057253440553e+01
7.696239247849569587e+00 2.438558754988868671e+01 2.438558754988868671e+01 1.012288249002224632e+02 1.012288249002224632e+02 7.561441245011091894e+01
7.715973194638928057e+00 2.437967476814501566e+01 2.437967476814501566e+01 1.012406504637098124e+02 1.012406504637098124e+02 7.562032523185457933e+01
7.735707141428285638e+00 2.437382050315880377e+01 2.437382050315880377e+01 1.012523589936822219e+02 1.012523589936822219e+02 7.562617949684079122e+01
7.755441088217644108e+00 2.436802418141980198e+01 2.436802418141980198e+01 1.012639516371602468e+02 1.012639516371602468e+02 7.563197581857978946e+01
7.775175035007001689e+00 2.436228523493145559e+01 2.436228523493145559e+01 1.012754295301369183e+02 1.012754295301369183e+02 7.563771476506815361e+01
7.794908981796360159e+00 2.435660310115993710e+01 2.435660310115993710e+01 1.012867937976799340e+02 1.012867937976799340e+02 7.564339689883966855e+01
7.814642928585716852e+00 2.435097722298356615e+01 2.435097722298356615e+01 1.012980455540326972e+02 1.012980455540326972e+02 7.564902277701607147e+01
7.834376875375075322e+00 2.434540704864264526e+01 2.434540704864264526e+01 1.013091859027145318e+02 1.013091859027145318e+02 7.565459295135696038e+01
7.854110822164432903e+00 2.433989203168983551e+01 2.433989203168983551e+01 1.013202159366201585e+02 1.013202159366201585e+02 7.566010796830977370e+01
7.873844768953791373e+00 2.433443163094080575e+01 2.433443163094080575e+01 1.013311367381182180e+02 1.013311367381182180e+02 7.566556836905881767e+01
7.893578715743148955e+00 2.432902531042541838e+01 2.432902531042541838e+01 1.013419493791489856e+02 1.013419493791489856e+02 7.567097468957420858e+01
7.913312662532507424e+00 2.432367253933929518e+01 2.432367253933929518e+01 1.013526549213212462e+02 1.013526549213212462e+02 7.567632746066034599e+01
7.933046609321865006e+00 2.431837279199575974e+01 2.431837279199575974e+01 1.013632544160083029e+02 1.013632544160083029e+02 7.568162720800387433e+01
7.952780556111221699e+00 2.431312554777829149e+01 2.431312554777829149e+01 1.013737489044432323e+02 1.013737489044432323e+02 7.568687445222136034e+01
7.972514502900580169e+00 2.430793029109330661e+01 2.430793029109330661e+01 1.013841394178132020e+02 1.013841394178132020e+02 7.569206970890634523e+01
7.992248449689937750e+00 2.430278651132335810e+01 2.430278651132335810e+01 1.013944269773531062e+02 1.013944269773531062e+02 7.569721348867631150e+01
8.011982396479297108e+00 2.429769370278075513e+01 2.429769370278075513e+01 1.014046125944382908e+02 1.014046125944382908e+02 7.570230629721891091e+01
8.031716343268653802e+00 2.429265136466164421e+01 2.429265136466164421e+01 1.014146972706765126e+02 1.014146972706765126e+02 7.570734863533802184e+01
8.051450290058012271e+00 2.428765900100033548e+01 2.428765900100033548e+01 1.014246819979991159e+02 1.014246819979991159e+02 7.571234099899933767e+01
8.071184236847368965e+00 2.428271612062419749e+01 2.428271612062419749e+01 1.014345677587513705e+02 1.014345677587513705e+02 7.571728387937545790e+01
8.090918183636727434e+00 2.427782223710882192e+01 2.427782223710882192e+01 1.014443555257821004e+02 1.014443555257821004e+02 7.572217776289082281e+01
8.110652130426085904e+00 2.427297686873364313e+01 2.427297686873364313e+01 1.014540462625324437e+02 1.014540462625324437e+02 7.572702313126599449e+01
8.130386077215444374e+00 2.426817953843791642e+01 2.426817953843791642e+01 1.014636409231239043e+02 1.014636409231239043e+02 7.573182046156172476e+01
8.150120024004801067e+00 2.426342977377708365e+01 2.426342977377708365e+01 1.014731404524455627e+02 1.014731404524455627e+02 7.573657022622253976e+01
8.169853970794159537e+00 2.425872710687955092e+01 2.425872710687955092e+01 1.014825457862406068e+02 1.014825457862406068e+02 7.574127289312006894e+01
8.189587917583516230e+00 2.425407107440379662e+01 2.425407107440379662e+01 1.014918578511921226e+02 1.014918578511921226e+02 7.574592892559580548e+01
8.209321864372874700e+00 2.424946121749588102e+01 2.424946121749588102e+01 1.015010775650079466e+02 1.015010775650079466e+02 7.575053878250372463e+01
8.229055811162233169e+00 2.424489708174732883e+01 2.424489708174732883e+01 1.015102058365050226e+02 1.015102058365050226e+02 7.575510291825229103e+01
8.248789757951591639e+00 2.424037821715338836e+01 2.424037821715338836e+01 1.015192435656929035e+02 1.015192435656929035e+02 7.575962178284622439e+01
8.268523704740948332e+00 2.423590417807167441e+01 2.423590417807167441e+01 1.015281916438562888e+02 1.015281916438562888e+02 7.576409582192795256e+01
8.288257651530306802e+00 2.423147452318144346e+01 2.423147452318144346e+01 1.015370509536367507e+02 1.015370509536367507e+02 7.576852547681818351e+01
8.307991598319663495e+00 2.422708881544167880e+01 2.422708881544167880e+01 1.015458223691162800e+02 1.015458223691162800e+02 7.577291118455791263e+01
8.327725545109021965e+00 2.422274662205265727e+01 2.422274662205265727e+01 1.015545067558943373e+02 1.015545067558943373e+02 7.577725337794694838e+01
8.347459491898380435e+00 2.421844751441443577e+01 2.421844751441443577e+01 1.015631049711707732e+02 1.015631049711707732e+02 7.578155248558518053e+01
8.367193438687737128e+00 2.421419106808843935e+01 2.421419106808843935e+01 1.015716178638227518e+02 1.015716178638227518e+02 7.578580893191119117e+01
8.386927385477095598e+00 2.420997686275732264e+01 2.420997686275732264e+01 1.015800462744849995e+02 1.015800462744849995e+02 7.579002313724230078e+01
8.406661332266452291e+00 2.420580448218665737e+01 2.420580448218665737e+01 1.015883910356263300e+02 1.015883910356263300e+02 7.579419551781296605e+01
8.426395279055810761e+00 2.420167351418616519e+01 2.420167351418616519e+01 1.015966529716273214e+02 1.015966529716273214e+02 7.579832648581344756e+01
8.446129225845169231e+00 2.419758355057141230e+01 2.419758355057141230e+01 1.016048328988568414e+02 1.016048328988568414e+02 7.580241644942817913e+01
8.465863172634527700e+00 2.419353418712637094e+01 2.419353418712637094e+01 1.016129316257469100e+02 1.016129316257469100e+02 7.580646581287322761e+01
8.485597119423884394e+00 2.418952502356517797e+01 2.418952502356517797e+01 1.016209499528693101e+02 1.016209499528693101e+02 7.581047497643444899e+01
8.505331066213242863e+00 2.418555566349593633e+01 2.418555566349593633e+01 1.016288886730077934e+02 1.016288886730077934e+02 7.581444433650369774e+01
8.525065013002601333e+00 2.418162571438267960e+01 2.418162571438267960e+01 1.016367485712343210e+02 1.016367485712343210e+02 7.581837428561694026e+01
8.544798959791959803e+00 2.417773478751014338e+01 2.417773478751014338e+01 1.016445304249793935e+02 1.016445304249793935e+02 7.582226521248949780e+01
8.564532906581316496e+00 2.417388249794620947e+01 2.417388249794620947e+01 1.016522350041072542e+02 1.016522350041072542e+02 7.582611750205346368e+01
8.584266853370674966e+00 2.417006846450743396e+01 2.417006846450743396e+01 1.016598630709847981e+02 1.016598630709847981e+02 7.582993153549222143e+01
8.604000800160031659e+00 2.416629230972224818e+01 2.416629230972224818e+01 1.016674153805551839e+02 1.016674153805551839e+02 7.583370769027740721e+01
8.623734746949390129e+00 2.416255365979644409e+01 2.416255365979644409e+01 1.016748926804067850e+02 1.016748926804067850e+02 7.583744634020322906e+01
8.643468693738748598e+00 2.415885214457791363e+01 2.415885214457791363e+01 1.016822957108438743e+02 1.016822957108438743e+02 7.584114785542176662e+01
8.663202640528105292e+00 2.415518739752275224e+01 2.415518739752275224e+01 1.016896252049541829e+02 1.016896252049541829e+02 7.584481260247692092e+01
8.682936587317463761e+00 2.415155905565970684e+01 2.415155905565970684e+01 1.016968818886802524e+02 1.016968818886802524e+02 7.584844094433996986e+01
8.702670534106820455e+00 2.414796675955767924e+01 2.414796675955767924e+01 1.017040664808843218e+02 1.017040664808843218e+02 7.585203324044202589e+01
8.722404480896178924e+00 2.414441015329071405e+01 2.414441015329071405e+01 1.017111796934182451e+02 1.017111796934182451e+02 7.585558984670896621e+01
8.742138427685537394e+00 2.414088888440544167e+01 2.414088888440544167e+01 1.017182222311887898e+02 1.017182222311887898e+02 7.585911111559424569e+01
8.761872374474895864e+00 2.413740260388776449e+01 2.413740260388776449e+01 1.017251947922241300e+02 1.017251947922241300e+02 7.586259739611193709e+01
8.781606321264252557e+00 2.413395096613012925e+01 2.413395096613012925e+01 1.017320980677394147e+02 1.017320980677394147e+02 7.586604903386954390e+01
8.801340268053611027e+00 2.413053362889904463e+01 2.413053362889904463e+01 1.017389327422015839e+02 1.017389327422015839e+02 7.586946637110062852e+01
8.821074214842967720e+00 2.412715025330290786e+01 2.412715025330290786e+01 1.017456994933938432e+02 1.017456994933938432e+02 7.587284974669678661e+01
8.840808161632326190e+00 2.412380050376011553e+01 2.412380050376011553e+01 1.017523989924794421e+02 1.017523989924794421e+02 7.587619949623956472e+01
8.860542108421684659e+00 2.412048404796747292e+01 2.412048404796747292e+01 1.017590319040647131e+02 1.017590319040647131e+02 7.587951595203220734e+01
8.880276055211043129e+00 2.411720055686891939e+01 2.411720055686891939e+01 1.017655988862618130e+02 1.017655988862618130e+02 7.588279944313075021e+01
8.900010002000399822e+00 2.411394970462445642e+01 2.411394970462445642e+01 1.017721005907507248e+02 1.017721005907507248e+02 7.588605029537521318e+01
8.919743948789758292e+00 2.411073116857945209e+01 2.411073116857945209e+01 1.017785376628407334e+02 1.017785376628407334e+02 7.588926883142021040e+01
8.939477895579116762e+00 2.410754462923416952e+01 2.410754462923416952e+01 1.017849107415312915e+02 1.017849107415312915e+02 7.589245537076548942e+01
8.959211842368475232e+00 2.410438977021358298e+01 2.410438977021358298e+01 1.017912204595724575e+02 1.017912204595724575e+02 7.589561022978605820e+01
8.978945789157831925e+00 2.410126627823749601e+01 2.410126627823749601e+01 1.017974674435246243e+02 1.017974674435246243e+02 7.589873372176215582e+01
8.998679735947190395e+00 2.409817384309087629e+01 2.409817384309087629e+01 1.018036523138178495e+02 1.018036523138178495e+02 7.590182615690875423e+01
9.018413682736547088e+00 2.409511215759454927e+01 2.409511215759454927e+01 1.018097756848104893e+02 1.018097756848104893e+02 7.590488784240510256e+01
9.038147629525905558e+00 2.409208091757605175e+01 2.409208091757605175e+01 1.018158381648474773e+02 1.018158381648474773e+02 7.590791908242360364e+01
9.057881576315264027e+00 2.408907982184086904e+01 2.408907982184086904e+01 1.018218403563178214e+02 1.018218403563178214e+02 7.591092017815878989e+01
9.077615523104620721e+00 2.408610857214383927e+01 2.408610857214383927e+01 1.018277828557119022e+02 1.018277828557119022e+02 7.591389142785584454e+01
9.097349469893979190e+00 2.408316687316085591e+01 2.408316687316085591e+01 1.018336662536778903e+02 1.018336662536778903e+02 7.591683312683885276e+01
9.117083416683335884e+00 2.408025443246085473e+01 2.408025443246085473e+01 1.018394911350778784e+02 1.018394911350778784e+02 7.591974556753885395e+01
9.136817363472694353e+00 2.407737096047804215e+01 2.407737096047804215e+01 1.018452580790435320e+02 1.018452580790435320e+02 7.592262903952168074e+01
9.156551310262052823e+00 2.407451617048434755e+01 2.407451617048434755e+01 1.018509676590308999e+02 1.018509676590308999e+02 7.592548382951537178e+01
9.176285257051411293e+00 2.407168977856217751e+01 2.407168977856217751e+01 1.018566204428752400e+02 1.018566204428752400e+02 7.592831022143754183e+01
9.196019203840767986e+00 2.406889150357739382e+01 2.406889150357739382e+01 1.018622169928448074e+02 1.018622169928448074e+02 7.593110849642232552e+01
9.215753150630126456e+00 2.406612106715254740e+01 2.406612106715254740e+01 1.018677578656945002e+02 1.018677578656945002e+02 7.593387893284717904e+01
9.235487097419483149e+00 2.406337819364037500e+01 2.406337819364037500e+01 1.018732436127188805e+02 1.018732436127188805e+02 7.593662180635934078e+01
9.255221044208841619e+00 2.406066261009749141e+01 2.406066261009749141e+01 1.018786747798046548e+02 1.018786747798046548e+02 7.593933738990222082e+01
9.274954990998200088e+00 2.405797404625839775e+01 2.405797404625839775e+01 1.018840519074828279e+02 1.018840519074828279e+02 7.594202595374132159e+01
9.294688937787558558e+00 2.405531223450967815e+01 2.405531223450967815e+01 1.018893755309802884e+02 1.018893755309802884e+02 7.594468776549007316e+01
9.314422884576915251e+00 2.405267690986442375e+01 2.405267690986442375e+01 1.018946461802707830e+02 1.018946461802707830e+02 7.594732309013531335e+01
9.334156831366273721e+00 2.405006780993697291e+01 2.405006780993697291e+01 1.018998643801256776e+02 1.018998643801256776e+02 7.594993219006276775e+01
9.353890778155632191e+00 2.404748467491779351e+01 2.404748467491779351e+01 1.019050306501640364e+02 1.019050306501640364e+02 7.595251532508193293e+01
9.373624724944990660e+00 2.404492724754865662e+01 2.404492724754865662e+01 1.019101455049023031e+02 1.019101455049023031e+02 7.595507275245107337e+01
9.393358671734347354e+00 2.404239527309801616e+01 2.404239527309801616e+01 1.019152094538035982e+02 1.019152094538035982e+02 7.595760472690169252e+01
9.413092618523704047e+00 2.403988849933661243e+01 2.403988849933661243e+01 1.019202230013264057e+02 1.019202230013264057e+02 7.596011150066308915e+01
9.432826565313062517e+00 2.403740667651333140e+01 2.403740667651333140e+01 1.019251866469729606e+02 1.019251866469729606e+02 7.596259332348637372e+01
9.452560512102420986e+00 2.403494955733127014e+01 2.403494955733127014e+01 1.019301008853370689e+02 1.019301008853370689e+02 7.596505044266842788e+01
9.472294458891779456e+00 2.403251689692403659e+01 2.403251689692403659e+01 1.019349662061515573e+02 1.019349662061515573e+02 7.596748310307566499e+01
9.492028405681136149e+00 2.403010845283223063e+01 2.403010845283223063e+01 1.019397830943351835e+02 1.019397830943351835e+02 7.596989154716749226e+01
9.511762352470494619e+00 2.402772398498019868e+01 2.402772398498019868e+01 1.019445520300392332e+02 1.019445520300392332e+02 7.597227601501951710e+01
9.531496299259851313e+00 2.402536325565297304e+01 2.402536325565297304e+01 1.019492734886936915e+02 1.019492734886936915e+02 7.597463674434675340e+01
9.551230246049209782e+00 2.402302602947344923e+01 2.402302602947344923e+01 1.019539479410527036e+02 1.019539479410527036e+02 7.597697397052625945e+01
9.570964192838568252e+00 2.402071207337975878e+01 2.402071207337975878e+01 1.019585758532400916e+02 1.019585758532400916e+02 7.597928792661993214e+01
9.590698139627926722e+00 2.401842115660284449e+01 2.401842115660284449e+01 1.019631576867939344e+02 1.019631576867939344e+02 7.598157884339687484e+01
9.610432086417283415e+00 2.401615305064425954e+01 2.401615305064425954e+01 1.019676938987111328e+02 1.019676938987111328e+02 7.598384694935545269e+01
9.630166033206641885e+00 2.401390752925419392e+01 2.401390752925419392e+01 1.019721849414912356e+02 1.019721849414912356e+02 7.598609247074550410e+01
9.649899979995998578e+00 2.401168436840969278e+01 2.401168436840969278e+01 1.019766312631802379e+02 1.019766312631802379e+02 7.598831563159002656e+01
9.669633926785357048e+00 2.400948334629303815e+01 2.400948334629303815e+01 1.019810333074135116e+02 1.019810333074135116e+02 7.599051665370669184e+01
9.689367873574715517e+00 2.400730424327041490e+01 2.400730424327041490e+01 1.019853915134587794e+02 1.019853915134587794e+02 7.599269575672931865e+01
9.709101820364073987e+00 2.400514684187068681e+01 2.400514684187068681e+01 1.019897063162582498e+02 1.019897063162582498e+02 7.599485315812906094e+01
9.728835767153430680e+00 2.400301092676443915e+01 2.400301092676443915e+01 1.019939781464707380e+02 1.019939781464707380e+02 7.599698907323531216e+01
9.748569713942787374e+00 2.400089628474321657e+01 2.400089628474321657e+01 1.019982074305131761e+02 1.019982074305131761e+02 7.599910371525652408e+01
9.768303660732147620e+00 2.399880270469890675e+01 2.399880270469890675e+01 1.020023945906017957e+02 1.020023945906017957e+02 7.600119729530082680e+01
9.788037607521504313e+00 2.399672997760336557e+01 2.399672997760336557e+01 1.020065400447928852e+02 1.020065400447928852e+02 7.600327002239636442e+01
9.807771554310862783e+00 2.399467789648819860e+01 2.399467789648819860e+01 1.020106442070232191e+02 1.020106442070232191e+02 7.600532210351155982e+01
9.827505501100219476e+00 2.399264625642477355e+01 2.399264625642477355e+01 1.020147074871500763e+02 1.020147074871500763e+02 7.600735374357498131e+01
9.847239447889577946e+00 2.399063485450438549e+01 2.399063485450438549e+01 1.020187302909908453e+02 1.020187302909908453e+02 7.600936514549536582e+01
9.866973394678936415e+00 2.398864348981864225e+01 2.398864348981864225e+01 1.020227130203623460e+02 1.020227130203623460e+02 7.601135651018114459e+01
9.886707341468294885e+00 2.398667196343997077e+01 2.398667196343997077e+01 1.020266560731196677e+02 1.020266560731196677e+02 7.601332803655979831e+01
9.906441288257651578e+00 2.398472007840241460e+01 2.398472007840241460e+01 1.020305598431947658e+02 1.020305598431947658e+02 7.601527992159736868e+01
9.926175235047010048e+00 2.398278763968250260e+01 2.398278763968250260e+01 1.020344247206346324e+02 1.020344247206346324e+02 7.601721236031725937e+01
9.945909181836366741e+00 2.398087445418036268e+01 2.398087445418036268e+01 1.020382510916388981e+02 1.020382510916388981e+02 7.601912554581937798e+01
9.965643128625725211e+00 2.397898033070101675e+01 2.397898033070101675e+01 1.020420393385975757e+02 1.020420393385975757e+02 7.602101966929872390e+01
9.985377075415083681e+00 2.397710507993580364e+01 2.397710507993580364e+01 1.020457898401279948e+02 1.020457898401279948e+02 7.602289492006396188e+01
1.000511102220444215e+01 2.397524851444405058e+01 2.397524851444405058e+01 1.020495029711115222e+02 1.020495029711115222e+02 7.602475148555572559e+01
1.002484496899379884e+01 2.397341044863482651e+01 2.397341044863482651e+01 1.020531791027299846e+02 1.020531791027299846e+02 7.602658955136492125e+01
1.004457891578315731e+01 2.397159069874896531e+01 2.397159069874896531e+01 1.020568186025017212e+02 1.020568186025017212e+02 7.602840930125077534e+01
1.006431286257251401e+01 2.396978908284118859e+01 2.396978908284118859e+01 1.020604218343172960e+02 1.020604218343172960e+02 7.603021091715855562e+01
1.008404680936187248e+01 2.396800542076243090e+01 2.396800542076243090e+01 1.020639891584748256e+02 1.020639891584748256e+02 7.603199457923729199e+01
1.010378075615123095e+01 2.396623953414232844e+01 2.396623953414232844e+01 1.020675209317150376e+02 1.020675209317150376e+02 7.603376046585741221e+01
1.012351470294058764e+01 2.396449124637187467e+01 2.396449124637187467e+01 1.020710175072559593e+02 1.020710175072559593e+02 7.603550875362786599e+01
1.014324864972994611e+01 2.396276038258621099e+01 2.396276038258621099e+01 1.020744792348272796e+02 1.020744792348272796e+02 7.603723961741351900e+01
1.016298259651930280e+01 2.396104676964765190e+01 2.396104676964765190e+01 1.020779064607043694e+02 1.020779064607043694e+02 7.603895323035207809e+01
1.018271654330866305e+01 2.395935023612879888e+01 2.395935023612879888e+01 1.020812995277420754e+02 1.020812995277420754e+02 7.604064976387093111e+01
1.020245049009801974e+01 2.395767061229583916e+01 2.395767061229583916e+01 1.020846587754080019e+02 1.020846587754080019e+02 7.604232938770388728e+01
1.022218443688737821e+01 2.395600773009202911e+01 2.395600773009202911e+01 1.020879845398155936e+02 1.020879845398155936e+02 7.604399226990770444e+01
1.024191838367673490e+01 2.395436142312130912e+01 2.395436142312130912e+01 1.020912771537570194e+02 1.020912771537570194e+02 7.604563857687841733e+01
1.026165233046609337e+01 2.395273152663208549e+01 2.395273152663208549e+01 1.020945369467354595e+02 1.020945369467354595e+02 7.604726847336763740e+01
1.028138627725545184e+01 2.395111787750112953e+01 2.395111787750112953e+01 1.020977642449974070e+02 1.020977642449974070e+02 7.604888212249861112e+01
1.030112022404481031e+01 2.394952031421769334e+01 2.394952031421769334e+01 1.021009593715642865e+02 1.021009593715642865e+02 7.605047968578205086e+01
1.032085417083416701e+01 2.394793867686775357e+01 2.394793867686775357e+01 1.021041226462641731e+02 1.021041226462641731e+02 7.605206132313199419e+01
1.034058811762352548e+01 2.394637280711836880e+01 2.394637280711836880e+01 1.021072543857629569e+02 1.021072543857629569e+02 7.605362719288137896e+01
1.036032206441288217e+01 2.394482254820223943e+01 2.394482254820223943e+01 1.021103549035952085e+02 1.021103549035952085e+02 7.605517745179751898e+01
1.038005601120224064e+01 2.394328774490239553e+01 2.394328774490239553e+01 1.021134245101948892e+02 1.021134245101948892e+02 7.605671225509736644e+01
1.039978995799159911e+01 2.394176824353701249e+01 2.394176824353701249e+01 1.021164635129256766e+02 1.021164635129256766e+02 7.605823175646276013e+01
1.041952390478095758e+01 2.394026389194439375e+01 2.394026389194439375e+01 1.021194722161109354e+02 1.021194722161109354e+02 7.605973610805538954e+01
1.043925785157031427e+01 2.393877453946808131e+01 2.393877453946808131e+01 1.021224509210635745e+02 1.021224509210635745e+02 7.606122546053170197e+01
1.045899179835967274e+01 2.393730003694215469e+01 2.393730003694215469e+01 1.021253999261154348e+02 1.021253999261154348e+02 7.606269996305762504e+01
1.047872574514902944e+01 2.393584023667660077e+01 2.393584023667660077e+01 1.021283195266465640e+02 1.021283195266465640e+02 7.606415976332317541e+01
1.049845969193838791e+01 2.393439499244285074e+01 2.393439499244285074e+01 1.021312100151140498e+02 1.021312100151140498e+02 7.606560500755692544e+01
1.051819363872774638e+01 2.393296415945950528e+01 2.393296415945950528e+01 1.021340716810807550e+02 1.021340716810807550e+02 7.606703584054027090e+01
1.053792758551710307e+01 2.393154759437810952e+01 2.393154759437810952e+01 1.021369048112435394e+02 1.021369048112435394e+02 7.606845240562167021e+01
1.055766153230646154e+01 2.393014515526915531e+01 2.393014515526915531e+01 1.021397096894614407e+02 1.021397096894614407e+02 7.606985484473061376e+01
1.057739547909581823e+01 2.392875670160813328e+01 2.392875670160813328e+01 1.021424865967835132e+02 1.021424865967835132e+02 7.607124329839163579e+01
1.059712942588517670e+01 2.392738209426176255e+01 2.392738209426176255e+01 1.021452358114762546e+02 1.021452358114762546e+02 7.607261790573801363e+01
1.061686337267453517e+01 2.392602119547438377e+01 2.392602119547438377e+01 1.021479576090510477e+02 1.021479576090510477e+02 7.607397880452538175e+01
1.063659731946389364e+01 2.392467386885440206e+01 2.392467386885440206e+01 1.021506522622910040e+02 1.021506522622910040e+02 7.607532613114534570e+01
1.065633126625325033e+01 2.392333997936093937e+01 2.392333997936093937e+01 1.021533200412779223e+02 1.021533200412779223e+02 7.607666002063881194e+01
1.067606521304260880e+01 2.392201939329056160e+01 2.392201939329056160e+01 1.021559612134186921e+02 1.021559612134186921e+02 7.607798060670918971e+01
1.069579915983196727e+01 2.392071197826417261e+01 2.392071197826417261e+01 1.021585760434714416e+02 1.021585760434714416e+02 7.607928802173559291e+01
1.071553310662132574e+01 2.391941760321399357e+01 2.391941760321399357e+01 1.021611647935717997e+02 1.021611647935717997e+02 7.608058239678574353e+01
1.073526705341068244e+01 2.391813613837071628e+01 2.391813613837071628e+01 1.021637277232583472e+02 1.021637277232583472e+02 7.608186386162901726e+01
1.075500100020004091e+01 2.391686745525073121e+01 2.391686745525073121e+01 1.021662650894983244e+02 1.021662650894983244e+02 7.608313254474900589e+01
1.077473494698939760e+01 2.391561142664350825e+01 2.391561142664350825e+01 1.021687771467127845e+02 1.021687771467127845e+02 7.608438857335623595e+01
1.079446889377875607e+01 2.391436792659909116e+01 2.391436792659909116e+01 1.021712641468016045e+02 1.021712641468016045e+02 7.608563207340066015e+01
1.081420284056811454e+01 2.391313683041572347e+01 2.391313683041572347e+01 1.021737263391683257e+02 1.021737263391683257e+02 7.608686316958402074e+01
1.083393678735747123e+01 2.391191801462758448e+01 2.391191801462758448e+01 1.021761639707446108e+02 1.021761639707446108e+02 7.608808198537217038e+01
1.085367073414682970e+01 2.391071135699263550e+01 2.391071135699263550e+01 1.021785772860145585e+02 1.021785772860145585e+02 7.608928864300712291e+01
1.087340468093618640e+01 2.390951673648057962e+01 2.390951673648057962e+01 1.021809665270386773e+02 1.021809665270386773e+02 7.609048326351917524e+01
1.089313862772554486e+01 2.390833403326097439e+01 2.390833403326097439e+01 1.021833319334779020e+02 1.021833319334779020e+02 7.609166596673878757e+01
1.091287257451490333e+01 2.390716312869141547e+01 2.390716312869141547e+01 1.021856737426170127e+02 1.021856737426170127e+02 7.609283687130833584e+01
1.093260652130426180e+01 2.390600390530587660e+01 2.390600390530587660e+01 1.021879921893880692e+02 1.021879921893880692e+02 7.609399609469386405e+01
1.095234046809361850e+01 2.390485624680311716e+01 2.390485624680311716e+01 1.021902875063935738e+02 1.021902875063935738e+02 7.609514375319663770e+01
1.097207441488297697e+01 2.390372003803523526e+01 2.390372003803523526e+01 1.021925599239293518e+02 1.021925599239293518e+02 7.609627996196451249e+01
1.099180836167233366e+01 2.390259516499630976e+01 2.390259516499630976e+01 1.021948096700072171e+02 1.021948096700072171e+02 7.609740483500341668e+01
1.101154230846169213e+01 2.390148151481117722e+01 2.390148151481117722e+01 1.021970369703774821e+02 1.021970369703774821e+02 7.609851848518854922e+01
1.103127625525105060e+01 2.390037897572430126e+01 2.390037897572430126e+01 1.021992420485512270e+02 1.021992420485512270e+02 7.609962102427542163e+01
1.105101020204040907e+01 2.389928743708874492e+01 2.389928743708874492e+01 1.022014251258223396e+02 1.022014251258223396e+02 7.610071256291098507e+01
1.107074414882976576e+01 2.389820678935524967e+01 2.389820678935524967e+01 1.022035864212893443e+02 1.022035864212893443e+02 7.610179321064444480e+01
1.109047809561912423e+01 2.389713692406147061e+01 2.389713692406147061e+01 1.022057261518769167e+02 1.022057261518769167e+02 7.610286307593824517e+01
1.111021204240848270e+01 2.389607773382121181e+01 2.389607773382121181e+01 1.022078445323574556e+02 1.022078445323574556e+02 7.610392226617851463e+01
1.112994598919784117e+01 2.389502911231385696e+01 2.389502911231385696e+01 1.022099417753721440e+02 1.022099417753721440e+02 7.610497088768586593e+01
1.114967993598719787e+01 2.389399095427389241e+01 2.389399095427389241e+01 1.022120180914520944e+02 1.022120180914520944e+02 7.610600904572582692e+01
1.116941388277655633e+01 2.389296315548047644e+01 2.389296315548047644e+01 1.022140736890389547e+02 1.022140736890389547e+02 7.610703684451924289e+01
1.118914782956591303e+01 2.389194561274716122e+01 2.389194561274716122e+01 1.022161087745055852e+02 1.022161087745055852e+02 7.610805438725256522e+01
1.120888177635527150e+01 2.389093822391171074e+01 2.389093822391171074e+01 1.022181235521764648e+02 1.022181235521764648e+02 7.610906177608799794e+01
1.122861572314462997e+01 2.388994088782599334e+01 2.388994088782599334e+01 1.022201182243478854e+02 1.022201182243478854e+02 7.611005911217371533e+01
1.124834966993398666e+01 2.388895350434598086e+01 2.388895350434598086e+01 1.022220929913079317e+02 1.022220929913079317e+02 7.611104649565369584e+01
1.126808361672334513e+01 2.388797597432186137e+01 2.388797597432186137e+01 1.022240480513561920e+02 1.022240480513561920e+02 7.611202402567782599e+01
1.128781756351270182e+01 2.388700819958821953e+01 2.388700819958821953e+01 1.022259836008234686e+02 1.022259836008234686e+02 7.611299180041146428e+01
1.130755151030206029e+01 2.388605008295435539e+01 2.388605008295435539e+01 1.022278998340911755e+02 1.022278998340911755e+02 7.611394991704533197e+01
1.132728545709141876e+01 2.388510152819465304e+01 2.388510152819465304e+01 1.022297969436105802e+02 1.022297969436105802e+02 7.611489847180504853e+01
1.134701940388077723e+01 2.388416244003904509e+01 2.388416244003904509e+01 1.022316751199217748e+02 1.022316751199217748e+02 7.611583755996066714e+01
1.136675335067013393e+01 2.388323272416362997e+01 2.388323272416362997e+01 1.022335345516726051e+02 1.022335345516726051e+02 7.611676727583609647e+01
1.138648729745949240e+01 2.388231228718128563e+01 2.388231228718128563e+01 1.022353754256372724e+02 1.022353754256372724e+02 7.611768771281843726e+01
1.140622124424884909e+01 2.388140103663246805e+01 2.388140103663246805e+01 1.022371979267348934e+02 1.022371979267348934e+02 7.611859896336726194e+01
1.142595519103820756e+01 2.388049888097603102e+01 2.388049888097603102e+01 1.022390022380477603e+02 1.022390022380477603e+02 7.611950111902372385e+01
1.144568913782756603e+01 2.387960572958016670e+01 2.387960572958016670e+01 1.022407885408394748e+02 1.022407885408394748e+02 7.612039427041962369e+01
1.146542308461692450e+01 2.387872149271342437e+01 2.387872149271342437e+01 1.022425570145729523e+02 1.022425570145729523e+02 7.612127850728634826e+01
1.148515703140628119e+01 2.387784608153584642e+01 2.387784608153584642e+01 1.022443078369281153e+02 1.022443078369281153e+02 7.612215391846393686e+01
1.150489097819563966e+01 2.387697940809012920e+01 2.387697940809012920e+01 1.022460411838195569e+02 1.022460411838195569e+02 7.612302059190963632e+01
1.152462492498499813e+01 2.387612138529293304e+01 2.387612138529293304e+01 1.022477572294139350e+02 1.022477572294139350e+02 7.612387861470683958e+01
1.154435887177435660e+01 2.387527192692623856e+01 2.387527192692623856e+01 1.022494561461473381e+02 1.022494561461473381e+02 7.612472807307354117e+01
1.156409281856371329e+01 2.387443094762878104e+01 2.387443094762878104e+01 1.022511381047422248e+02 1.022511381047422248e+02 7.612556905237097737e+01
1.158382676535306999e+01 2.387359836288765180e+01 2.387359836288765180e+01 1.022528032742244761e+02 1.022528032742244761e+02 7.612640163711211017e+01
1.160356071214242846e+01 2.387277408902982856e+01 2.387277408902982856e+01 1.022544518219401084e+02 1.022544518219401084e+02 7.612722591096992630e+01
1.162329465893178693e+01 2.387195804321394732e+01 2.387195804321394732e+01 1.022560839135718709e+02 1.022560839135718709e+02 7.612804195678580754e+01
1.164302860572114540e+01 2.387115014342204233e+01 2.387115014342204233e+01 1.022576997131556880e+02 1.022576997131556880e+02 7.612884985657773029e+01
1.166276255251050209e+01 2.387035030845141748e+01 2.387035030845141748e+01 1.022592993830969021e+02 1.022592993830969021e+02 7.612964969154836581e+01
1.168249649929986056e+01 2.386955845790660291e+01 2.386955845790660291e+01 1.022608830841865171e+02 1.022608830841865171e+02 7.613044154209318037e+01
1.170223044608921725e+01 2.386877451219135793e+01 2.386877451219135793e+01 1.022624509756170283e+02 1.022624509756170283e+02 7.613122548780843601e+01
1.172196439287857572e+01 2.386799839250076971e+01 2.386799839250076971e+01 1.022640032149982261e+02 1.022640032149982261e+02 7.613200160749900647e+01
1.174169833966793419e+01 2.386723002081343026e+01 2.386723002081343026e+01 1.022655399583728837e+02 1.022655399583728837e+02 7.613276997918634947e+01
1.176143228645729266e+01 2.386646931988370213e+01 2.386646931988370213e+01 1.022670613602323471e+02 1.022670613602323471e+02 7.613353068011606695e+01
1.178116623324664936e+01 2.386571621323403747e+01 2.386571621323403747e+01 1.022685675735316551e+02 1.022685675735316551e+02 7.613428378676573516e+01
1.180090018003600782e+01 2.386497062514736811e+01 2.386497062514736811e+01 1.022700587497050151e+02 1.022700587497050151e+02 7.613502937485240807e+01
1.182063412682536452e+01 2.386423248065959868e+01 2.386423248065959868e+01 1.022715350386805540e+02 1.022715350386805540e+02 7.613576751934017750e+01
1.184036807361472299e+01 2.386350170555214589e+01 2.386350170555214589e+01 1.022729965888954666e+02 1.022729965888954666e+02 7.613649829444761963e+01
1.186010202040408146e+01 2.386277822634458090e+01 2.386277822634458090e+01 1.022744435473106108e+02 1.022744435473106108e+02 7.613722177365519883e+01
1.187983596719343993e+01 2.386206197028728937e+01 2.386206197028728937e+01 1.022758760594251726e+02 1.022758760594251726e+02 7.613793802971248681e+01
1.189956991398279662e+01 2.386135286535428079e+01 2.386135286535428079e+01 1.022772942692911613e+02 1.022772942692911613e+02 7.613864713464548117e+01
1.191930386077215331e+01 2.386065084023600846e+01 2.386065084023600846e+01 1.022786983195276918e+02 1.022786983195276918e+02 7.613934915976373929e+01
1.193903780756151356e+01 2.385995582433227113e+01 2.385995582433227113e+01 1.022800883513351948e+02 1.022800883513351948e+02 7.614004417566745531e+01
1.195877175435087025e+01 2.385926774774518577e+01 2.385926774774518577e+01 1.022814645045093584e+02 1.022814645045093584e+02 7.614073225225453712e+01
1.197850570114022872e+01 2.385858654127226686e+01 2.385858654127226686e+01 1.022828269174551963e+02 1.022828269174551963e+02 7.614141345872742761e+01
1.199823964792958542e+01 2.385791213639950570e+01 2.385791213639950570e+01 1.022841757272007044e+02 1.022841757272007044e+02 7.614208786360019587e+01
1.201797359471894389e+01 2.385724446529458476e+01 2.385724446529458476e+01 1.022855110694105605e+02 1.022855110694105605e+02 7.614275553470513103e+01
1.203770754150830236e+01 2.385658346080008485e+01 2.385658346080008485e+01 1.022868330783995532e+02 1.022868330783995532e+02 7.614341653919960606e+01
1.205744148829766083e+01 2.385592905642684158e+01 2.385592905642684158e+01 1.022881418871460539e+02 1.022881418871460539e+02 7.614407094357282801e+01
1.207717543508701752e+01 2.385528118634730532e+01 2.385528118634730532e+01 1.022894376273051051e+02 1.022894376273051051e+02 7.614471881365234651e+01
1.209690938187637599e+01 2.385463978538900420e+01 2.385463978538900420e+01 1.022907204292217216e+02 1.022907204292217216e+02 7.614536021461066184e+01
1.211664332866573268e+01 2.385400478902802490e+01 2.385400478902802490e+01 1.022919904219437086e+02 1.022919904219437086e+02 7.614599521097163404e+01
1.213637727545509115e+01 2.385337613338261065e+01 2.385337613338261065e+01 1.022932477332345087e+02 1.022932477332345087e+02 7.614662386661706250e+01
1.215611122224444962e+01 2.385275375520679475e+01 2.385275375520679475e+01 1.022944924895861192e+02 1.022944924895861192e+02 7.614724624479285353e+01
1.217584516903380809e+01 2.385213759188411231e+01 2.385213759188411231e+01 1.022957248162314841e+02 1.022957248162314841e+02 7.614786240811552886e+01
1.219557911582316478e+01 2.385152758142132967e+01 2.385152758142132967e+01 1.022969448371570564e+02 1.022969448371570564e+02 7.614847241857832216e+01
1.221531306261252325e+01 2.385092366244229112e+01 2.385092366244229112e+01 1.022981526751151335e+02 1.022981526751151335e+02 7.614907633755738914e+01
1.223504700940187995e+01 2.385032577418179045e+01 2.385032577418179045e+01 1.022993484516361349e+02 1.022993484516361349e+02 7.614967422581787559e+01
1.225478095619123842e+01 2.384973385647953137e+01 2.384973385647953137e+01 1.023005322870406530e+02 1.023005322870406530e+02 7.615026614352015599e+01
1.227451490298059689e+01 2.384914784977412339e+01 2.384914784977412339e+01 1.023017043004514335e+02 1.023017043004514335e+02 7.615085215022558884e+01
1.229424884976995358e+01 2.384856769509714169e+01 2.384856769509714169e+01 1.023028646098054253e+02 1.023028646098054253e+02 7.615143230490257054e+01
1.231398279655931205e+01 2.384799333406722965e+01 2.384799333406722965e+01 1.023040133318652636e+02 1.023040133318652636e+02 7.615200666593247547e+01
1.233371674334866874e+01 2.384742470888431498e+01 2.384742470888431498e+01 1.023051505822310929e+02 1.023051505822310929e+02 7.615257529111539725e+01
1.235345069013802899e+01 2.384686176232381527e+01 2.384686176232381527e+01 1.023062764753521066e+02 1.023062764753521066e+02 7.615313823767587564e+01
1.237318463692738568e+01 2.384630443773095010e+01 2.384630443773095010e+01 1.023073911245378156e+02 1.023073911245378156e+02 7.615369556226876568e+01
1.239291858371674415e+01 2.384575267901507445e+01 2.384575267901507445e+01 1.023084946419695598e+02 1.023084946419695598e+02 7.615424732098463778e+01
1.241265253050610085e+01 2.384520643064408318e+01 2.384520643064408318e+01 1.023095871387115210e+02 1.023095871387115210e+02 7.615479356935561839e+01
1.243238647729545931e+01 2.384466563763889368e+01 2.384466563763889368e+01 1.023106687247219071e+02 1.023106687247219071e+02 7.615533436236081855e+01
1.245212042408481778e+01 2.384413024556792138e+01 2.384413024556792138e+01 1.023117395088638659e+02 1.023117395088638659e+02 7.615586975443177664e+01
1.247185437087417625e+01 2.384360020054168672e+01 2.384360020054168672e+01 1.023127995989163423e+02 1.023127995989163423e+02 7.615639979945798643e+01
1.249158831766353295e+01 2.384307544920740796e+01 2.384307544920740796e+01 1.023138491015848928e+02 1.023138491015848928e+02 7.615692455079228296e+01
1.251132226445289142e+01 2.384255593874368628e+01 2.384255593874368628e+01 1.023148881225123290e+02 1.023148881225123290e+02 7.615744406125602950e+01
1.253105621124224811e+01 2.384204161685523360e+01 2.384204161685523360e+01 1.023159167662892486e+02 1.023159167662892486e+02 7.615795838314446087e+01
1.255079015803160658e+01 2.384153243176765358e+01 2.384153243176765358e+01 1.023169351364644086e+02 1.023169351364644086e+02 7.615846756823206931e+01
1.257052410482096505e+01 2.384102833222226181e+01 2.384102833222226181e+01 1.023179433355551851e+02 1.023179433355551851e+02 7.615897166777746463e+01
1.259025805161032352e+01 2.384052926747097700e+01 2.384052926747097700e+01 1.023189414650577760e+02 1.023189414650577760e+02 7.615947073252873167e+01
1.260999199839968021e+01 2.384003518727124060e+01 2.384003518727124060e+01 1.023199296254572346e+02 1.023199296254572346e+02 7.615996481272846097e+01
1.262972594518903691e+01 2.383954604188102522e+01 2.383954604188102522e+01 1.023209079162376867e+02 1.023209079162376867e+02 7.616045395811866570e+01
1.264945989197839538e+01 2.383906178205381821e+01 2.383906178205381821e+01 1.023218764358920794e+02 1.023218764358920794e+02 7.616093821794586916e+01
1.266919383876775385e+01 2.383858235903376155e+01 2.383858235903376155e+01 1.023228352819321856e+02 1.023228352819321856e+02 7.616141764096592226e+01
1.268892778555711232e+01 2.383810772455072069e+01 2.383810772455072069e+01 1.023237845508982389e+02 1.023237845508982389e+02 7.616189227544894891e+01
1.270866173234646901e+01 2.383763783081552035e+01 2.383763783081552035e+01 1.023247243383686538e+02 1.023247243383686538e+02 7.616236216918414925e+01
1.272839567913582570e+01 2.383717263051510571e+01 2.383717263051510571e+01 1.023256547389694617e+02 1.023256547389694617e+02 7.616282736948458876e+01
1.274812962592518595e+01 2.383671207680786353e+01 2.383671207680786353e+01 1.023265758463839461e+02 1.023265758463839461e+02 7.616328792319183094e+01
1.276786357271454264e+01 2.383625612331891830e+01 2.383625612331891830e+01 1.023274877533618366e+02 1.023274877533618366e+02 7.616374387668076906e+01
1.278759751950390111e+01 2.383580472413549955e+01 2.383580472413549955e+01 1.023283905517286740e+02 1.023283905517286740e+02 7.616419527586418781e+01
1.280733146629325780e+01 2.383535783380235884e+01 2.383535783380235884e+01 1.023292843323949768e+02 1.023292843323949768e+02 7.616464216619733918e+01
1.282706541308261805e+01 2.383491540731720804e+01 2.383491540731720804e+01 1.023301691853652642e+02 1.023301691853652642e+02 7.616508459268247577e+01
1.284679935987197474e+01 2.383447740012623584e+01 2.383447740012623584e+01 1.023310451997472228e+02 1.023310451997472228e+02 7.616552259987344087e+01
1.286653330666133321e+01 2.383404376811964909e+01 2.383404376811964909e+01 1.023319124637603892e+02 1.023319124637603892e+02 7.616595623188004538e+01
1.288626725345068991e+01 2.383361446762724967e+01 2.383361446762724967e+01 1.023327710647451880e+02 1.023327710647451880e+02 7.616638553237244480e+01
1.290600120024005015e+01 2.383318945541408596e+01 2.383318945541408596e+01 1.023336210891715297e+02 1.023336210891715297e+02 7.616681054458560141e+01
1.292573514702940685e+01 2.383276868867609366e+01 2.383276868867609366e+01 1.023344626226475214e+02 1.023344626226475214e+02 7.616723131132360436e+01
1.294546909381876354e+01 2.383235212503587164e+01 2.383235212503587164e+01 1.023352957499279654e+02 1.023352957499279654e+02 7.616764787496381928e+01
1.296520304060812201e+01 2.383193972253839021e+01 2.383193972253839021e+01 1.023361205549229282e+02 1.023361205549229282e+02 7.616806027746130781e+01
1.298493698739748048e+01 2.383153143964680254e+01 2.383153143964680254e+01 1.023369371207060965e+02 1.023369371207060965e+02 7.616846856035287772e+01
1.300467093418683895e+01 2.383112723523831278e+01 2.383112723523831278e+01 1.023377455295230618e+02 1.023377455295230618e+02 7.616887276476136037e+01
1.302440488097619564e+01 2.383072706860003365e+01 2.383072706860003365e+01 1.023385458627996343e+02 1.023385458627996343e+02 7.616927293139963240e+01
1.304413882776555234e+01 2.383033089942492211e+01 2.383033089942492211e+01 1.023393382011498574e+02 1.023393382011498574e+02 7.616966910057473683e+01
1.306387277455491081e+01 2.382993868780775770e+01 2.382993868780775770e+01 1.023401226243841933e+02 1.023401226243841933e+02 7.617006131219187637e+01
1.308360672134426927e+01 2.382955039424112087e+01 2.382955039424112087e+01 1.023408992115174669e+02 1.023408992115174669e+02 7.617044960575852031e+01
1.310334066813362774e+01 2.382916597961145655e+01 2.382916597961145655e+01 1.023416680407767814e+02 1.023416680407767814e+02 7.617083402038819884e+01
1.312307461492298444e+01 2.382878540519515909e+01 2.382878540519515909e+01 1.023424291896093905e+02 1.023424291896093905e+02 7.617121459480449630e+01
1.314280856171234113e+01 2.382840863265468556e+01 2.382840863265468556e+01 1.023431827346903589e+02 1.023431827346903589e+02 7.617159136734495917e+01
1.316254250850170138e+01 2.382803562403471886e+01 2.382803562403471886e+01 1.023439287519303065e+02 1.023439287519303065e+02 7.617196437596491876e+01
1.318227645529105807e+01 2.382766634175837694e+01 2.382766634175837694e+01 1.023446673164829690e+02 1.023446673164829690e+02 7.617233365824124292e+01
1.320201040208041654e+01 2.382730074862343983e+01 2.382730074862343983e+01 1.023453985027528574e+02 1.023453985027528574e+02 7.617269925137617292e+01
1.322174434886977323e+01 2.382693880779862283e+01 2.382693880779862283e+01 1.023461223844024914e+02 1.023461223844024914e+02 7.617306119220096150e+01
1.324147829565913348e+01 2.382658048281988528e+01 2.382658048281988528e+01 1.023468390343599452e+02 1.023468390343599452e+02 7.617341951717968129e+01
1.326121224244849017e+01 2.382622573758679962e+01 2.382622573758679962e+01 1.023475485248261094e+02 1.023475485248261094e+02 7.617377426241276339e+01
1.328094618923784864e+01 2.382587453635891350e+01 2.382587453635891350e+01 1.023482509272818959e+02 1.023482509272818959e+02 7.617412546364067794e+01
1.330068013602720534e+01 2.382552684375215790e+01 2.382552684375215790e+01 1.023489463124954142e+02 1.023489463124954142e+02 7.617447315624744419e+01
1.332041408281656558e+01 2.382518262473532289e+01 2.382518262473532289e+01 1.023496347505290913e+02 1.023496347505290913e+02 7.617481737526426855e+01
1.334014802960592228e+01 2.382484184462655108e+01 2.382484184462655108e+01 1.023503163107466349e+02 1.023503163107466349e+02 7.617515815537305457e+01
1.335988197639527897e+01 2.382450446908985242e+01 2.382450446908985242e+01 1.023509910618200109e+02 1.023509910618200109e+02 7.617549553090974257e+01
1.337961592318463744e+01 2.382417046413165806e+01 2.382417046413165806e+01 1.023516590717363925e+02 1.023516590717363925e+02 7.617582953586794758e+01
1.339934986997399413e+01 2.382383979609742397e+01 2.382383979609742397e+01 1.023523204078048678e+02 1.023523204078048678e+02 7.617616020390219944e+01
1.341908381676335438e+01 2.382351243166823807e+01 2.382351243166823807e+01 1.023529751366632041e+02 1.023529751366632041e+02 7.617648756833136758e+01
1.343881776355271107e+01 2.382318833785753043e+01 2.382318833785753043e+01 1.023536233242846407e+02 1.023536233242846407e+02 7.617681166214205746e+01
1.345855171034206776e+01 2.382286748200769821e+01 2.382286748200769821e+01 1.023542650359843265e+02 1.023542650359843265e+02 7.617713251799189322e+01
1.347828565713142623e+01 2.382254983178687269e+01 2.382254983178687269e+01 1.023549003364259846e+02 1.023549003364259846e+02 7.617745016821274362e+01
1.349801960392078470e+01 2.382223535518566493e+01 2.382223535518566493e+01 1.023555292896283788e+02 1.023555292896283788e+02 7.617776464481394783e+01
1.351775355071014317e+01 2.382192402051397906e+01 2.382192402051397906e+01 1.023561519589717506e+02 1.023561519589717506e+02 7.617807597948561238e+01
1.353748749749949987e+01 2.382161579639780413e+01 2.382161579639780413e+01 1.023567684072041004e+02 1.023567684072041004e+02 7.617838420360178020e+01
1.355722144428885656e+01 2.382131065177608420e+01 2.382131065177608420e+01 1.023573786964475403e+02 1.023573786964475403e+02 7.617868934822350013e+01
1.357695539107821681e+01 2.382100855589759192e+01 2.382100855589759192e+01 1.023579828882045462e+02 1.023579828882045462e+02 7.617899144410199597e+01
1.359668933786757350e+01 2.382070947831786256e+01 2.382070947831786256e+01 1.023585810433639978e+02 1.023585810433639978e+02 7.617929052168170756e+01
1.361642328465693197e+01 2.382041338889613513e+01 2.382041338889613513e+01 1.023591732222074739e+02 1.023591732222074739e+02 7.617958661110341723e+01
1.363615723144628866e+01 2.382012025779230058e+01 2.382012025779230058e+01 1.023597594844151502e+02 1.023597594844151502e+02 7.617987974220724823e+01
1.365589117823564891e+01 2.381983005546395660e+01 2.381983005546395660e+01 1.023603398890718239e+02 1.023603398890718239e+02 7.618016994453560642e+01
1.367562512502500560e+01 2.381954275266340204e+01 2.381954275266340204e+01 1.023609144946728975e+02 1.023609144946728975e+02 7.618045724733617874e+01
1.369535907181436407e+01 2.381925832043473790e+01 2.381925832043473790e+01 1.023614833591302187e+02 1.023614833591302187e+02 7.618074167956484644e+01
1.371509301860372076e+01 2.381897673011093630e+01 2.381897673011093630e+01 1.023620465397778361e+02 1.023620465397778361e+02 7.618102326988866935e+01
1.373482696539307746e+01 2.381869795331095929e+01 2.381869795331095929e+01 1.023626040933777546e+02 1.023626040933777546e+02 7.618130204668862859e+01
1.375456091218243770e+01 2.381842196193694150e+01 2.381842196193694150e+01 1.023631560761257759e+02 1.023631560761257759e+02 7.618157803806265349e+01
1.377429485897179440e+01 2.381814872817134798e+01 2.381814872817134798e+01 1.023637025436569559e+02 1.023637025436569559e+02 7.618185127182826477e+01
1.379402880576115287e+01 2.381787822447417824e+01 2.381787822447417824e+01 1.023642435510512598e+02 1.023642435510512598e+02 7.618212177552543096e+01
1.381376275255050956e+01 2.381761042358023417e+01 2.381761042358023417e+01 1.023647791528391338e+02 1.023647791528391338e+02 7.618238957641939635e+01
1.383349669933986981e+01 2.381734529849633830e+01 2.381734529849633830e+01 1.023653094030069042e+02 1.023653094030069042e+02 7.618265470150329577e+01
1.385323064612922650e+01 2.381708282249866571e+01 2.381708282249866571e+01 1.023658343550022636e+02 1.023658343550022636e+02 7.618291717750096836e+01
1.387296459291858319e+01 2.381682296913002617e+01 2.381682296913002617e+01 1.023663540617395427e+02 1.023663540617395427e+02 7.618317703086961501e+01
1.389269853970794166e+01 2.381656571219723872e+01 2.381656571219723872e+01 1.023668685756051104e+02 1.023668685756051104e+02 7.618343428780238469e+01
1.391243248649730013e+01 2.381631102576848491e+01 2.381631102576848491e+01 1.023673779484626039e+02 1.023673779484626039e+02 7.618368897423114561e+01
1.393216643328665860e+01 2.381605888417071171e+01 2.381605888417071171e+01 1.023678822316581574e+02 1.023678822316581574e+02 7.618394111582891526e+01
1.395190038007601530e+01 2.381580926198704873e+01 2.381580926198704873e+01 1.023683814760255046e+02 1.023683814760255046e+02 7.618419073801257468e+01
1.397163432686537199e+01 2.381556213405425737e+01 2.381556213405425737e+01 1.023688757318910945e+02 1.023688757318910945e+02 7.618443786594538381e+01
1.399136827365473223e+01 2.381531747546020128e+01 2.381531747546020128e+01 1.023693650490791924e+02 1.023693650490791924e+02 7.618468252453942569e+01
1.401110222044408893e+01 2.381507526154136656e+01 2.381507526154136656e+01 1.023698494769168690e+02 1.023698494769168690e+02 7.618492473845824975e+01
1.403083616723344740e+01 2.381483546788035000e+01 2.381483546788035000e+01 1.023703290642388879e+02 1.023703290642388879e+02 7.618516453211924500e+01
1.405057011402280409e+01 2.381459807030345388e+01 2.381459807030345388e+01 1.023708038593926943e+02 1.023708038593926943e+02 7.618540192969615532e+01
1.407030406081216434e+01 2.381436304487819555e+01 2.381436304487819555e+01 1.023712739102432323e+02 1.023712739102432323e+02 7.618563695512142431e+01
1.409003800760152103e+01 2.381413036791095195e+01 2.381413036791095195e+01 1.023717392641777337e+02 1.023717392641777337e+02 7.618586963208866791e+01
1.410977195439087950e+01 2.381390001594456152e+01 2.381390001594456152e+01 1.023721999681105075e+02 1.023721999681105075e+02 7.618609998405504768e+01
1.412950590118023619e+01 2.381367196575598300e+01 2.381367196575598300e+01 1.023726560684876574e+02 1.023726560684876574e+02 7.618632803424362976e+01
1.414923984796959289e+01 2.381344619435395060e+01 2.381344619435395060e+01 1.023731076112917719e+02 1.023731076112917719e+02 7.618655380564567281e+01
1.416897379475895313e+01 2.381322267897664702e+01 2.381322267897664702e+01 1.023735546420463720e+02 1.023735546420463720e+02 7.618677732102297284e+01
1.418870774154830983e+01 2.381300139708945451e+01 2.381300139708945451e+01 1.023739972058207428e+02 1.023739972058207428e+02 7.618699860291016535e+01
1.420844168833766830e+01 2.381278232638267411e+01 2.381278232638267411e+01 1.023744353472343107e+02 1.023744353472343107e+02 7.618721767361695640e+01
1.422817563512702499e+01 2.381256544476925896e+01 2.381256544476925896e+01 1.023748691104611339e+02 1.023748691104611339e+02 7.618743455523033958e+01
1.424790958191638524e+01 2.381235073038264716e+01 2.381235073038264716e+01 1.023752985392343646e+02 1.023752985392343646e+02 7.618764926961696915e+01
1.426764352870574193e+01 2.381213816157451291e+01 2.381213816157451291e+01 1.023757236768506118e+02 1.023757236768506118e+02 7.618786183842509274e+01
1.428737747549509862e+01 2.381192771691262422e+01 2.381192771691262422e+01 1.023761445661743750e+02 1.023761445661743750e+02 7.618807228308698143e+01
1.430711142228445709e+01 2.381171937517868642e+01 2.381171937517868642e+01 1.023765612496422222e+02 1.023765612496422222e+02 7.618828062482093344e+01
1.432684536907381556e+01 2.381151311536618564e+01 2.381151311536618564e+01 1.023769737692672237e+02 1.023769737692672237e+02 7.618848688463340579e+01
1.434657931586317403e+01 2.381130891667830696e+01 2.381130891667830696e+01 1.023773821666429598e+02 1.023773821666429598e+02 7.618869108332127382e+01
1.436631326265253072e+01 2.381110675852583114e+01 2.381110675852583114e+01 1.023777864829479114e+02 1.023777864829479114e+02 7.618889324147376385e+01
1.438604720944188742e+01 2.381090662052506346e+01 2.381090662052506346e+01 1.023781867589494823e+02 1.023781867589494823e+02 7.618909337947452798e+01
1.440578115623124766e+01 2.381070848249576954e+01 2.381070848249576954e+01 1.023785830350080630e+02 1.023785830350080630e+02 7.618929151750383255e+01
1.442551510302060436e+01 2.381051232445920718e+01 2.381051232445920718e+01 1.023789753510812091e+02 1.023789753510812091e+02 7.618948767554040558e+01
1.444524904980996283e+01 2.381031812663603731e+01 2.381031812663603731e+01 1.023793637467275630e+02 1.023793637467275630e+02 7.618968187336358255e+01
1.446498299659931952e+01 2.381012586944438780e+01 2.381012586944438780e+01 1.023797482611108620e+02 1.023797482611108620e+02 7.618987413055523916e+01
1.448471694338867621e+01 2.380993553349788172e+01 2.380993553349788172e+01 1.023801289330038884e+02 1.023801289330038884e+02 7.619006446650175235e+01
1.450445089017803646e+01 2.380974709960365843e+01 2.380974709960365843e+01 1.023805058007923492e+02 1.023805058007923492e+02 7.619025290039596143e+01
1.452418483696739493e+01 2.380956054876048000e+01 2.380956054876048000e+01 1.023808789024787131e+02 1.023808789024787131e+02 7.619043945123914341e+01
1.454391878375675162e+01 2.380937586215680568e+01 2.380937586215680568e+01 1.023812482756860902e+02 1.023812482756860902e+02 7.619062413784284615e+01
1.456365273054610832e+01 2.380919302116888048e+01 2.380919302116888048e+01 1.023816139576619264e+02 1.023816139576619264e+02 7.619080697883077846e+01
1.458338667733546856e+01 2.380901200735890200e+01 2.380901200735890200e+01 1.023819759852818834e+02 1.023819759852818834e+02 7.619098799264072852e+01
1.460312062412482526e+01 2.380883280247313749e+01 2.380883280247313749e+01 1.023823343950533911e+02 1.023823343950533911e+02 7.619116719752649658e+01
1.462285457091418372e+01 2.380865538844010132e+01 2.380865538844010132e+01 1.023826892231194847e+02 1.023826892231194847e+02 7.619134461155950078e+01
1.464258851770354042e+01 2.380847974736872885e+01 2.380847974736872885e+01 1.023830405052622439e+02 1.023830405052622439e+02 7.619152025263086614e+01
1.466232246449290066e+01 2.380830586154659301e+01 2.380830586154659301e+01 1.023833882769065582e+02 1.023833882769065582e+02 7.619169413845298777e+01
1.468205641128225736e+01 2.380813371343808882e+01 2.380813371343808882e+01 1.023837325731235524e+02 1.023837325731235524e+02 7.619186628656147775e+01
1.470179035807161405e+01 2.380796328568272457e+01 2.380796328568272457e+01 1.023840734286342951e+02 1.023840734286342951e+02 7.619203671431684199e+01
1.472152430486097252e+01 2.380779456109330994e+01 2.380779456109330994e+01 1.023844108778131243e+02 1.023844108778131243e+02 7.619220543890627084e+01
1.474125825165033099e+01 2.380762752265429327e+01 2.380762752265429327e+01 1.023847449546911719e+02 1.023847449546911719e+02 7.619237247734527330e+01
1.476099219843968946e+01 2.380746215351999950e+01 2.380746215351999950e+01 1.023850756929597736e+02 1.023850756929597736e+02 7.619253784647955285e+01
1.478072614522904615e+01 2.380729843701295678e+01 2.380729843701295678e+01 1.023854031259738520e+02 1.023854031259738520e+02 7.619270156298659913e+01
1.480046009201840285e+01 2.380713635662222671e+01 2.380713635662222671e+01 1.023857272867553121e+02 1.023857272867553121e+02 7.619286364337735051e+01
1.482019403880776132e+01 2.380697589600172392e+01 2.380697589600172392e+01 1.023860482079963106e+02 1.023860482079963106e+02 7.619302410399784264e+01
1.483992798559711979e+01 2.380681703896859602e+01 2.380681703896859602e+01 1.023863659220625948e+02 1.023863659220625948e+02 7.619318296103098476e+01
1.485966193238647826e+01 2.380665976950155738e+01 2.380665976950155738e+01 1.023866804609966437e+02 1.023866804609966437e+02 7.619334023049803761e+01
1.487939587917583495e+01 2.380650407173932592e+01 2.380650407173932592e+01 1.023869918565211350e+02 1.023869918565211350e+02 7.619349592826024775e+01
1.489912982596519164e+01 2.380634992997898536e+01 2.380634992997898536e+01 1.023873001400417877e+02 1.023873001400417877e+02 7.619365007002060963e+01
1.491886377275455189e+01 2.380619732867443616e+01 2.380619732867443616e+01 1.023876053426508861e+02 1.023876053426508861e+02 7.619380267132517304e+01
1.493859771954391036e+01 2.380604625243480044e+01 2.380604625243480044e+01 1.023879074951301646e+02 1.023879074951301646e+02 7.619395374756481942e+01
1.495833166633326705e+01 2.380589668602291553e+01 2.380589668602291553e+01 1.023882066279539487e+02 1.023882066279539487e+02 7.619410331397672564e+01
1.497806561312262374e+01 2.380574861435374956e+01 2.380574861435374956e+01 1.023885027712922664e+02 1.023885027712922664e+02 7.619425138564588451e+01
1.499779955991198399e+01 2.380560202249293056e+01 2.380560202249293056e+01 1.023887959550138902e+02 1.023887959550138902e+02 7.619439797750671062e+01
1.501753350670134068e+01 2.380545689565522238e+01 2.380545689565522238e+01 1.023890862086893065e+02 1.023890862086893065e+02 7.619454310434441879e+01
1.503726745349069915e+01 2.380531321920303256e+01 2.380531321920303256e+01 1.023893735615937004e+02 1.023893735615937004e+02 7.619468678079660151e+01
1.505700140028005585e+01 2.380517097864494147e+01 2.380517097864494147e+01 1.023896580427099110e+02 1.023896580427099110e+02 7.619482902135470681e+01
1.507673534706941609e+01 2.380503015963425284e+01 2.380503015963425284e+01 1.023899396807312883e+02 1.023899396807312883e+02 7.619496984036540255e+01
1.509646929385877279e+01 2.380489074796753712e+01 2.380489074796753712e+01 1.023902185040646913e+02 1.023902185040646913e+02 7.619510925203213958e+01
1.511620324064812948e+01 2.380475272958321398e+01 2.380475272958321398e+01 1.023904945408333163e+02 1.023904945408333163e+02 7.619524727041643075e+01
1.513593718743748795e+01 2.380461609056014893e+01 2.380461609056014893e+01 1.023907678188794250e+02 1.023907678188794250e+02 7.619538390943954198e+01
1.515567113422684642e+01 2.380448081711621455e+01 2.380448081711621455e+01 1.023910383657673151e+02 1.023910383657673151e+02 7.619551918288348702e+01
1.517540508101620489e+01 2.380434689560691908e+01 2.380434689560691908e+01 1.023913062087858776e+02 1.023913062087858776e+02 7.619565310439276118e+01
1.519513902780556158e+01 2.380421431252407771e+01 2.380421431252407771e+01 1.023915713749515817e+02 1.023915713749515817e+02 7.619578568747559189e+01
1.521487297459491828e+01 2.380408305449436668e+01 2.380408305449436668e+01 1.023918338910110180e+02 1.023918338910110180e+02 7.619591694550527450e+01
1.523460692138427675e+01 2.380395310827804778e+01 2.380395310827804778e+01 1.023920937834436558e+02 1.023920937834436558e+02 7.619604689172156498e+01
1.525434086817363522e+01 2.380382446076761482e+01 2.380382446076761482e+01 1.023923510784645288e+02 1.023923510784645288e+02 7.619617553923198727e+01
1.527407481496299368e+01 2.380369709898646846e+01 2.380369709898646846e+01 1.023926058020268357e+02 1.023926058020268357e+02 7.619630290101312653e+01
1.529380876175235038e+01 2.380357101008760523e+01 2.380357101008760523e+01 1.023928579798245551e+02 1.023928579798245551e+02 7.619642898991197910e+01
1.531354270854170707e+01 2.380344618135234214e+01 2.380344618135234214e+01 1.023931076372950741e+02 1.023931076372950741e+02 7.619655381864723154e+01
1.533327665533106732e+01 2.380332260018901991e+01 2.380332260018901991e+01 1.023933547996216902e+02 1.023933547996216902e+02 7.619667739981053955e+01
1.535301060212042401e+01 2.380320025413175955e+01 2.380320025413175955e+01 1.023935994917362251e+02 1.023935994917362251e+02 7.619679974586779281e+01
1.537274454890978248e+01 2.380307913083916205e+01 2.380307913083916205e+01 1.023938417383214130e+02 1.023938417383214130e+02 7.619692086916039386e+01
1.539247849569913917e+01 2.380295921809311110e+01 2.380295921809311110e+01 1.023940815638135433e+02 1.023940815638135433e+02 7.619704078190645191e+01
1.541221244248849942e+01 2.380284050379751548e+01 2.380284050379751548e+01 1.023943189924047061e+02 1.023943189924047061e+02 7.619715949620206175e+01
1.543194638927785611e+01 2.380272297597710818e+01 2.380272297597710818e+01 1.023945540480455207e+02 1.023945540480455207e+02 7.619727702402246905e+01
1.545168033606721458e+01 2.380260662277623140e+01 2.380260662277623140e+01 1.023947867544472672e+02 1.023947867544472672e+02 7.619739337722333516e+01
1.547141428285657128e+01 2.380249143245764643e+01 2.380249143245764643e+01 1.023950171350844158e+02 1.023950171350844158e+02 7.619750856754190238e+01
1.549114822964593152e+01 2.380237739340135050e+01 2.380237739340135050e+01 1.023952452131970006e+02 1.023952452131970006e+02 7.619762260659821607e+01
1.551088217643528822e+01 2.380226449410340805e+01 2.380226449410340805e+01 1.023954710117928784e+02 1.023954710117928784e+02 7.619773550589616207e+01
1.553061612322464491e+01 2.380215272317478536e+01 2.380215272317478536e+01 1.023956945536501166e+02 1.023956945536501166e+02 7.619784727682478831e+01
1.555035007001400338e+01 2.380204206934021016e+01 2.380204206934021016e+01 1.023959158613192812e+02 1.023959158613192812e+02 7.619795793065934220e+01
1.557008401680336007e+01 2.380193252143703475e+01 2.380193252143703475e+01 1.023961349571256392e+02 1.023961349571256392e+02 7.619806747856254958e+01
1.558981796359272032e+01 2.380182406841412046e+01 2.380182406841412046e+01 1.023963518631714891e+02 1.023963518631714891e+02 7.619817593158545321e+01
1.560955191038207701e+01 2.380171669933070433e+01 2.380171669933070433e+01 1.023965666013383213e+02 1.023965666013383213e+02 7.619828330066886224e+01
1.562928585717143370e+01 2.380161040335531197e+01 2.380161040335531197e+01 1.023967791932890776e+02 1.023967791932890776e+02 7.619838959664424749e+01
1.564901980396079217e+01 2.380150516976467401e+01 2.380150516976467401e+01 1.023969896604703393e+02 1.023969896604703393e+02 7.619849483023489256e+01
1.566875375075015064e+01 2.380140098794263537e+01 2.380140098794263537e+01 1.023971980241143882e+02 1.023971980241143882e+02 7.619859901205695962e+01
1.568848769753950911e+01 2.380129784737908238e+01 2.380129784737908238e+01 1.023974043052414942e+02 1.023974043052414942e+02 7.619870215262051261e+01
1.570822164432886581e+01 2.380119573766888053e+01 2.380119573766888053e+01 1.023976085246619192e+02 1.023976085246619192e+02 7.619880426233071091e+01
1.572795559111822250e+01 2.380109464851084411e+01 2.380109464851084411e+01 1.023978107029779636e+02 1.023978107029779636e+02 7.619890535148874733e+01
1.574768953790758275e+01 2.380099456970669181e+01 2.380099456970669181e+01 1.023980108605862682e+02 1.023980108605862682e+02 7.619900543029289963e+01
1.576742348469693944e+01 2.380089549116001635e+01 2.380089549116001635e+01 1.023982090176796049e+02 1.023982090176796049e+02 7.619910450883958219e+01
1.578715743148629791e+01 2.380079740287527201e+01 2.380079740287527201e+01 1.023984051942491220e+02 1.023984051942491220e+02 7.619920259712432653e+01
1.580689137827565460e+01 2.380070029495674433e+01 2.380070029495674433e+01 1.023985994100861632e+02 1.023985994100861632e+02 7.619929970504284711e+01
1.582662532506501485e+01 2.380060415760759440e+01 2.380060415760759440e+01 1.023987916847844559e+02 1.023987916847844559e+02 7.619939584239200769e+01
1.584635927185437154e+01 2.380050898112884994e+01 2.380050898112884994e+01 1.023989820377419733e+02 1.023989820377419733e+02 7.619949101887077347e+01
1.586609321864373001e+01 2.380041475591841049e+01 2.380041475591841049e+01 1.023991704881628522e+02 1.023991704881628522e+02 7.619958524408122003e+01
1.588582716543308671e+01 2.380032147247011665e+01 2.380032147247011665e+01 1.023993570550594399e+02 1.023993570550594399e+02 7.619967852752951387e+01
1.590556111222244340e+01 2.380022912137277658e+01 2.380022912137277658e+01 1.023995417572541413e+02 1.023995417572541413e+02 7.619977087862686460e+01
1.592529505901180364e+01 2.380013769330919260e+01 2.380013769330919260e+01 1.023997246133812951e+02 1.023997246133812951e+02 7.619986230669043437e+01
1.594502900580116034e+01 2.380004717905527301e+01 2.380004717905527301e+01 1.023999056418891485e+02 1.023999056418891485e+02 7.619995282094434685e+01
1.596476295259051881e+01 2.379995756947906216e+01 2.379995756947906216e+01 1.024000848610415346e+02 1.024000848610415346e+02 7.620004243052055415e+01
1.598449689937987550e+01 2.379986885553983811e+01 2.379986885553983811e+01 1.024002622889199898e+02 1.024002622889199898e+02 7.620013114445976043e+01
1.600423084616923575e+01 2.379978102828720310e+01 2.379978102828720310e+01 1.024004379434252598e+02 1.024004379434252598e+02 7.620021897171241676e+01
1.602396479295859422e+01 2.379969407886015631e+01 2.379969407886015631e+01 1.024006118422793747e+02 1.024006118422793747e+02 7.620030592113946000e+01
1.604369873974794913e+01 2.379960799848624475e+01 2.379960799848624475e+01 1.024007840030272263e+02 1.024007840030272263e+02 7.620039200151339287e+01
1.606343268653730760e+01 2.379952277848063247e+01 2.379952277848063247e+01 1.024009544430384437e+02 1.024009544430384437e+02 7.620047722151899450e+01
1.608316663332666607e+01 2.379943841024526563e+01 2.379943841024526563e+01 1.024011231795091987e+02 1.024011231795091987e+02 7.620056158975438620e+01
1.610290058011602454e+01 2.379935488526799503e+01 2.379935488526799503e+01 1.024012902294637541e+02 1.024012902294637541e+02 7.620064511473167101e+01
1.612263452690538301e+01 2.379927219512169145e+01 2.379927219512169145e+01 1.024014556097563542e+02 1.024014556097563542e+02 7.620072780487795683e+01
1.614236847369473793e+01 2.379919033146343565e+01 2.379919033146343565e+01 1.024016193370728587e+02 1.024016193370728587e+02 7.620080966853620907e+01
1.616210242048409995e+01 2.379910928603365505e+01 2.379910928603365505e+01 1.024017814279324057e+02 1.024017814279324057e+02 7.620089071396598968e+01
1.618183636727345487e+01 2.379902905065529239e+01 2.379902905065529239e+01 1.024019418986891310e+02 1.024019418986891310e+02 7.620097094934433812e+01
1.620157031406281334e+01 2.379894961723298508e+01 2.379894961723298508e+01 1.024021007655337172e+02 1.024021007655337172e+02 7.620105038276666676e+01
1.622130426085217181e+01 2.379887097775227289e+01 2.379887097775227289e+01 1.024022580444951700e+02 1.024022580444951700e+02 7.620112902224738605e+01
1.624103820764152672e+01 2.379879312427872051e+01 2.379879312427872051e+01 1.024024137514422534e+02 1.024024137514422534e+02 7.620120687572092777e+01
1.626077215443088875e+01 2.379871604895721049e+01 2.379871604895721049e+01 1.024025679020852806e+02 1.024025679020852806e+02 7.620128395104245556e+01
1.628050610122024366e+01 2.379863974401108706e+01 2.379863974401108706e+01 1.024027205119775203e+02 1.024027205119775203e+02 7.620136025598857543e+01
1.630024004800960213e+01 2.379856420174139231e+01 2.379856420174139231e+01 1.024028715965169027e+02 1.024028715965169027e+02 7.620143579825827373e+01
1.631997399479896060e+01 2.379848941452609168e+01 2.379848941452609168e+01 1.024030211709474827e+02 1.024030211709474827e+02 7.620151058547357081e+01
1.633970794158831907e+01 2.379841537481930303e+01 2.379841537481930303e+01 1.024031692503610884e+02 1.024031692503610884e+02 7.620158462518035947e+01
1.635944188837767754e+01 2.379834207515053279e+01 2.379834207515053279e+01 1.024033158496986147e+02 1.024033158496986147e+02 7.620165792484912970e+01
1.637917583516703246e+01 2.379826950812394060e+01 2.379826950812394060e+01 1.024034609837517991e+02 1.024034609837517991e+02 7.620173049187570768e+01
1.639890978195639093e+01 2.379819766641756473e+01 2.379819766641756473e+01 1.024036046671645437e+02 1.024036046671645437e+02 7.620180233358208000e+01
1.641864372874574940e+01 2.379812654278260808e+01 2.379812654278260808e+01 1.024037469144344499e+02 1.024037469144344499e+02 7.620187345721703309e+01
1.643837767553510787e+01 2.379805613004270270e+01 2.379805613004270270e+01 1.024038877399142962e+02 1.024038877399142962e+02 7.620194386995694913e+01
1.645811162232446634e+01 2.379798642109316731e+01 2.379798642109316731e+01 1.024040271578133741e+02 1.024040271578133741e+02 7.620201357890647387e+01
1.647784556911382126e+01 2.379791740890032514e+01 2.379791740890032514e+01 1.024041651821990513e+02 1.024041651821990513e+02 7.620208259109931248e+01
1.649757951590318328e+01 2.379784908650076503e+01 2.379784908650076503e+01 1.024043018269981644e+02 1.024043018269981644e+02 7.620215091349884062e+01
1.651731346269253820e+01 2.379778144700066989e+01 2.379778144700066989e+01 1.024044371059983689e+02 1.024044371059983689e+02 7.620221855299891445e+01
1.653704740948189666e+01 2.379771448357508490e+01 2.379771448357508490e+01 1.024045710328495318e+02 1.024045710328495318e+02 7.620228551642449588e+01
1.655678135627125513e+01 2.379764818946725669e+01 2.379764818946725669e+01 1.024047036210651953e+02 1.024047036210651953e+02 7.620235181053233475e+01
1.657651530306061360e+01 2.379758255798793698e+01 2.379758255798793698e+01 1.024048348840238276e+02 1.024048348840238276e+02 7.620241744201165091e+01
1.659624924984997207e+01 2.379751758251471472e+01 2.379751758251471472e+01 1.024049648349702579e+02 1.024049648349702579e+02 7.620248241748485896e+01
1.661598319663932699e+01 2.379745325649136944e+01 2.379745325649136944e+01 1.024050934870169272e+02 1.024050934870169272e+02 7.620254674350820778e+01
1.663571714342868546e+01 2.379738957342716432e+01 2.379738957342716432e+01 1.024052208531453374e+02 1.024052208531453374e+02 7.620261042657240580e+01
1.665545109021804393e+01 2.379732652689623507e+01 2.379732652689623507e+01 1.024053469462072030e+02 1.024053469462072030e+02 7.620267347310331729e+01
1.667518503700740240e+01 2.379726411053691493e+01 2.379726411053691493e+01 1.024054717789258291e+02 1.024054717789258291e+02 7.620273588946261611e+01
1.669491898379676087e+01 2.379720231805110586e+01 2.379720231805110586e+01 1.024055953638974898e+02 1.024055953638974898e+02 7.620279768194843939e+01
1.671465293058611579e+01 2.379714114320364260e+01 2.379714114320364260e+01 1.024057177135923951e+02 1.024057177135923951e+02 7.620285885679588489e+01
1.673438687737547426e+01 2.379708057982166025e+01 2.379708057982166025e+01 1.024058388403563384e+02 1.024058388403563384e+02 7.620291942017787790e+01
1.675412082416483273e+01 2.379702062179398325e+01 2.379702062179398325e+01 1.024059587564116924e+02 1.024059587564116924e+02 7.620297937820555489e+01
1.677385477095419120e+01 2.379696126307048942e+01 2.379696126307048942e+01 1.024060774738587014e+02 1.024060774738587014e+02 7.620303873692907359e+01
1.679358871774354967e+01 2.379690249766151311e+01 2.379690249766151311e+01 1.024061950046766754e+02 1.024061950046766754e+02 7.620309750233806767e+01
1.681332266453290458e+01 2.379684431963723767e+01 2.379684431963723767e+01 1.024063113607252262e+02 1.024063113607252262e+02 7.620315568036235732e+01
1.683305661132226660e+01 2.379678672312710219e+01 2.379678672312710219e+01 1.024064265537454901e+02 1.024064265537454901e+02 7.620321327687246082e+01
1.685279055811162152e+01 2.379672970231920459e+01 2.379672970231920459e+01 1.024065405953612498e+02 1.024065405953612498e+02 7.620327029768034777e+01
1.687252450490097999e+01 2.379667325145972612e+01 2.379667325145972612e+01 1.024066534970801854e+02 1.024066534970801854e+02 7.620332674853982269e+01
1.689225845169033846e+01 2.379661736485233803e+01 2.379661736485233803e+01 1.024067652702949545e+02 1.024067652702949545e+02 7.620338263514722144e+01
1.691199239847969693e+01 2.379656203685762250e+01 2.379656203685762250e+01 1.024068759262843997e+02 1.024068759262843997e+02 7.620343796314190854e+01
1.693172634526905540e+01 2.379650726189253263e+01 2.379650726189253263e+01 1.024069854762145724e+02 1.024069854762145724e+02 7.620349273810700197e+01
1.695146029205841387e+01 2.379645303442979554e+01 2.379645303442979554e+01 1.024070939311400537e+02 1.024070939311400537e+02 7.620354696556974261e+01
1.697119423884776879e+01 2.379639934899737597e+01 2.379639934899737597e+01 1.024072013020049070e+02 1.024072013020049070e+02 7.620360065100214797e+01
1.699092818563712726e+01 2.379634620017791491e+01 2.379634620017791491e+01 1.024073075996438433e+02 1.024073075996438433e+02 7.620365379982162324e+01
1.701066213242648573e+01 2.379629358260819672e+01 2.379629358260819672e+01 1.024074128347832868e+02 1.024074128347832868e+02 7.620370641739133077e+01
1.703039607921584420e+01 2.379624149097858421e+01 2.379624149097858421e+01 1.024075170180424834e+02 1.024075170180424834e+02 7.620375850902095749e+01
1.705013002600520267e+01 2.379618992003251776e+01 2.379618992003251776e+01 1.024076201599346234e+02 1.024076201599346234e+02 7.620381007996704170e+01
1.706986397279455758e+01 2.379613886456594685e+01 2.379613886456594685e+01 1.024077222708677652e+02 1.024077222708677652e+02 7.620386113543361262e+01
1.708959791958391961e+01 2.379608831942683267e+01 2.379608831942683267e+01 1.024078233611460007e+02 1.024078233611460007e+02 7.620391168057273035e+01
1.710933186637327452e+01 2.379603827951462591e+01 2.379603827951462591e+01 1.024079234409704355e+02 1.024079234409704355e+02 7.620396172048494066e+01
1.712906581316263299e+01 2.379598873977973383e+01 2.379598873977973383e+01 1.024080225204402268e+02 1.024080225204402268e+02 7.620401126021982918e+01
1.714879975995199146e+01 2.379593969522303354e+01 2.379593969522303354e+01 1.024081206095536203e+02 1.024081206095536203e+02 7.620406030477656145e+01
1.716853370674134993e+01 2.379589114089534974e+01 2.379589114089534974e+01 1.024082177182089737e+02 1.024082177182089737e+02 7.620410885910425236e+01
1.718826765353070840e+01 2.379584307189697867e+01 2.379584307189697867e+01 1.024083138562056945e+02 1.024083138562056945e+02 7.620415692810260566e+01
1.720800160032006332e+01 2.379579548337716588e+01 2.379579548337716588e+01 1.024084090332453343e+02 1.024084090332453343e+02 7.620420451662241135e+01
1.722773554710942179e+01 2.379574837053364433e+01 2.379574837053364433e+01 1.024085032589324129e+02 1.024085032589324129e+02 7.620425162946590092e+01
1.724746949389878026e+01 2.379570172861212640e+01 2.379570172861212640e+01 1.024085965427754559e+02 1.024085965427754559e+02 7.620429827138744372e+01
1.726720344068813873e+01 2.379565555290582424e+01 2.379565555290582424e+01 1.024086888941880318e+02 1.024086888941880318e+02 7.620434444709374588e+01
1.728693738747749720e+01 2.379560983875501279e+01 2.379560983875501279e+01 1.024087803224896618e+02 1.024087803224896618e+02 7.620439016124456089e+01
1.730667133426685211e+01 2.379556458154650755e+01 2.379556458154650755e+01 1.024088708369066580e+02 1.024088708369066580e+02 7.620443541845303059e+01
1.732640528105621058e+01 2.379551977671324536e+01 2.379551977671324536e+01 1.024089604465731895e+02 1.024089604465731895e+02 7.620448022328631055e+01
1.734613922784556905e+01 2.379547541973378344e+01 2.379547541973378344e+01 1.024090491605320778e+02 1.024090491605320778e+02 7.620452458026575471e+01
1.736587317463492752e+01 2.379543150613189084e+01 2.379543150613189084e+01 1.024091369877358773e+02 1.024091369877358773e+02 7.620456849386765441e+01
1.738560712142428599e+01 2.379538803147604042e+01 2.379538803147604042e+01 1.024092239370475852e+02 1.024092239370475852e+02 7.620461196852349417e+01
1.740534106821364091e+01 2.379534499137900028e+01 2.379534499137900028e+01 1.024093100172416655e+02 1.024093100172416655e+02 7.620465500862054853e+01
1.742507501500300293e+01 2.379530238149737897e+01 2.379530238149737897e+01 1.024093952370048868e+02 1.024093952370048868e+02 7.620469761850216628e+01
1.744480896179235785e+01 2.379526019753120636e+01 2.379526019753120636e+01 1.024094796049372178e+02 1.024094796049372178e+02 7.620473980246832468e+01
1.746454290858171632e+01 2.379521843522347524e+01 2.379521843522347524e+01 1.024095631295526942e+02 1.024095631295526942e+02 7.620478156477607001e+01
1.748427685537107479e+01 2.379517709035970441e+01 2.379517709035970441e+01 1.024096458192802430e+02 1.024096458192802430e+02 7.620482290963981598e+01
1.750401080216043326e+01 2.379513615876755139e+01 2.379513615876755139e+01 1.024097276824645490e+02 1.024097276824645490e+02 7.620486384123196899e+01
1.752374474894979173e+01 2.379509563631636837e+01 2.379509563631636837e+01 1.024098087273669364e+02 1.024098087273669364e+02 7.620490436368314136e+01
1.754347869573914664e+01 2.379505551891677939e+01 2.379505551891677939e+01 1.024098889621661215e+02 1.024098889621661215e+02 7.620494448108276231e+01
1.756321264252850511e+01 2.379501580252027892e+01 2.379501580252027892e+01 1.024099683949591366e+02 1.024099683949591366e+02 7.620498419747926278e+01
1.758294658931786358e+01 2.379497648311881619e+01 2.379497648311881619e+01 1.024100470337620550e+02 1.024100470337620550e+02 7.620502351688072906e+01
1.760268053610722205e+01 2.379493755674441147e+01 2.379493755674441147e+01 1.024101248865108857e+02 1.024101248865108857e+02 7.620506244325513023e+01
1.762241448289658052e+01 2.379489901946871555e+01 2.379489901946871555e+01 1.024102019610622705e+02 1.024102019610622705e+02 7.620510098053080128e+01
1.764214842968593544e+01 2.379486086740265449e+01 2.379486086740265449e+01 1.024102782651943784e+02 1.024102782651943784e+02 7.620513913259685523e+01
1.766188237647529746e+01 2.379482309669602813e+01 2.379482309669602813e+01 1.024103538066076311e+02 1.024103538066076311e+02 7.620517690330349581e+01
1.768161632326465238e+01 2.379478570353709088e+01 2.379478570353709088e+01 1.024104285929254701e+02 1.024104285929254701e+02 7.620521429646242950e+01
1.770135027005401085e+01 2.379474868415221067e+01 2.379474868415221067e+01 1.024105026316952376e+02 1.024105026316952376e+02 7.620525131584730616e+01
1.772108421684336932e+01 2.379471203480546038e+01 2.379471203480546038e+01 1.024105759303887311e+02 1.024105759303887311e+02 7.620528796519401737e+01
1.774081816363272424e+01 2.379467575179825545e+01 2.379467575179825545e+01 1.024106484964031409e+02 1.024106484964031409e+02 7.620532424820122230e+01
1.776055211042208626e+01 2.379463983146896666e+01 2.379463983146896666e+01 1.024107203370617327e+02 1.024107203370617327e+02 7.620536016853051819e+01
1.778028605721144473e+01 2.379460427019256130e+01 2.379460427019256130e+01 1.024107914596145434e+02 1.024107914596145434e+02 7.620539572980692355e+01
1.780002000400079964e+01 2.379456906438022656e+01 2.379456906438022656e+01 1.024108618712391916e+02 1.024108618712391916e+02 7.620543093561924763e+01
1.781975395079015811e+01 2.379453421047903916e+01 2.379453421047903916e+01 1.024109315790415593e+02 1.024109315790415593e+02 7.620546578952043149e+01
1.783948789757951658e+01 2.379449970497157096e+01 2.379449970497157096e+01 1.024110005900565170e+02 1.024110005900565170e+02 7.620550029502790323e+01
1.785922184436887505e+01 2.379446554437553374e+01 2.379446554437553374e+01 1.024110689112485773e+02 1.024110689112485773e+02 7.620553445562393335e+01
1.787895579115823352e+01 2.379443172524346650e+01 2.379443172524346650e+01 1.024111365495127188e+02 1.024111365495127188e+02 7.620556827475598993e+01
1.789868973794758844e+01 2.379439824416234117e+01 2.379439824416234117e+01 1.024112035116749553e+02 1.024112035116749553e+02 7.620560175583712237e+01
1.791842368473695046e+01 2.379436509775325348e+01 2.379436509775325348e+01 1.024112698044931591e+02 1.024112698044931591e+02 7.620563490224620296e+01
1.793815763152630538e+01 2.379433228267106060e+01 2.379433228267106060e+01 1.024113354346575591e+02 1.024113354346575591e+02 7.620566771732839584e+01
1.795789157831566385e+01 2.379429979560405073e+01 2.379429979560405073e+01 1.024114004087915646e+02 1.024114004087915646e+02 7.620570020439542702e+01
1.797762552510502232e+01 2.379426763327361982e+01 2.379426763327361982e+01 1.024114647334524335e+02 1.024114647334524335e+02 7.620573236672585438e+01
1.799735947189438079e+01 2.379423579243391984e+01 2.379423579243391984e+01 1.024115284151318264e+02 1.024115284151318264e+02 7.620576420756556502e+01
1.801709341868373926e+01 2.379420426987154258e+01 2.379420426987154258e+01 1.024115914602565880e+02 1.024115914602565880e+02 7.620579573012793162e+01
1.803682736547309418e+01 2.379417306240520702e+01 2.379417306240520702e+01 1.024116538751892449e+02 1.024116538751892449e+02 7.620582693759429560e+01
1.805656131226245265e+01 2.379414216688541472e+01 2.379414216688541472e+01 1.024117156662288579e+02 1.024117156662288579e+02 7.620585783311408079e+01
1.807629525905181112e+01 2.379411158019414430e+01 2.379411158019414430e+01 1.024117768396113917e+02 1.024117768396113917e+02 7.620588841980531924e+01
1.809602920584116958e+01 2.379408129924454940e+01 2.379408129924454940e+01 1.024118374015105815e+02 1.024118374015105815e+02 7.620591870075492125e+01
1.811576315263052805e+01 2.379405132098061770e+01 2.379405132098061770e+01 1.024118973580384591e+02 1.024118973580384591e+02 7.620594867901884584e+01
1.813549709941988297e+01 2.379402164237689732e+01 2.379402164237689732e+01 1.024119567152459354e+02 1.024119567152459354e+02 7.620597835762259820e+01
1.815523104620924144e+01 2.379399226043814863e+01 2.379399226043814863e+01 1.024120154791233972e+02 1.024120154791233972e+02 7.620600773956135754e+01
1.817496499299859991e+01 2.379396317219910628e+01 2.379396317219910628e+01 1.024120736556014890e+02 1.024120736556014890e+02 7.620603682780041765e+01
1.819469893978795838e+01 2.379393437472410611e+01 2.379393437472410611e+01 1.024121312505515249e+02 1.024121312505515249e+02 7.620606562527542849e+01
1.821443288657731685e+01 2.379390586510682937e+01 2.379390586510682937e+01 1.024121882697860713e+02 1.024121882697860713e+02 7.620609413489269457e+01
1.823416683336667177e+01 2.379387764047001497e+01 2.379387764047001497e+01 1.024122447190597001e+02 1.024122447190597001e+02 7.620612235952950186e+01
1.825390078015603379e+01 2.379384969796516458e+01 2.379384969796516458e+01 1.024123006040694150e+02 1.024123006040694150e+02 7.620615030203435936e+01
1.827363472694538871e+01 2.379382203477222291e+01 2.379382203477222291e+01 1.024123559304552913e+02 1.024123559304552913e+02 7.620617796522728327e+01
1.829336867373474718e+01 2.379379464809934674e+01 2.379379464809934674e+01 1.024124107038010436e+02 1.024124107038010436e+02 7.620620535190015232e+01
1.831310262052410565e+01 2.379376753518258525e+01 2.379376753518258525e+01 1.024124649296345808e+02 1.024124649296345808e+02 7.620623246481692092e+01
1.833283656731346412e+01 2.379374069328560992e+01 2.379374069328560992e+01 1.024125186134285173e+02 1.024125186134285173e+02 7.620625930671390336e+01
1.835257051410282259e+01 2.379371411969944106e+01 2.379371411969944106e+01 1.024125717606008408e+02 1.024125717606008408e+02 7.620628588030007222e+01
1.837230446089217750e+01 2.379368781174217773e+01 2.379368781174217773e+01 1.024126243765153816e+02 1.024126243765153816e+02 7.620631218825732844e+01
1.839203840768153597e+01 2.379366176675871714e+01 2.379366176675871714e+01 1.024126764664822531e+02 1.024126764664822531e+02 7.620633823324078548e+01
1.841177235447089444e+01 2.379363598212050945e+01 2.379363598212050945e+01 1.024127280357586471e+02 1.024127280357586471e+02 7.620636401787899672e+01
1.843150630126025291e+01 2.379361045522525231e+01 2.379361045522525231e+01 1.024127790895491330e+02 1.024127790895491330e+02 7.620638954477425386e+01
1.845124024804961138e+01 2.379358518349667051e+01 2.379358518349667051e+01 1.024128296330062966e+02 1.024128296330062966e+02 7.620641481650284277e+01
1.847097419483896630e+01 2.379356016438422827e+01 2.379356016438422827e+01 1.024128796712311811e+02 1.024128796712311811e+02 7.620643983561527079e+01
1.849070814162832477e+01 2.379353539536288054e+01 2.379353539536288054e+01 1.024129292092738410e+02 1.024129292092738410e+02 7.620646460463659366e+01
1.851044208841768324e+01 2.379351087393283493e+01 2.379351087393283493e+01 1.024129782521339109e+02 1.024129782521339109e+02 7.620648912606664283e+01
1.853017603520704171e+01 2.379348659761926399e+01 2.379348659761926399e+01 1.024130268047610741e+02 1.024130268047610741e+02 7.620651340238021021e+01
1.854990998199640018e+01 2.379346256397208847e+01 2.379346256397208847e+01 1.024130748720554180e+02 1.024130748720554180e+02 7.620653743602740349e+01
1.856964392878575509e+01 2.379343877056571088e+01 2.379343877056571088e+01 1.024131224588681874e+02 1.024131224588681874e+02 7.620656122943375976e+01
1.858937787557511712e+01 2.379341521499878453e+01 2.379341521499878453e+01 1.024131695700020401e+02 1.024131695700020401e+02 7.620658478500070032e+01
1.860911182236447203e+01 2.379339189489395068e+01 2.379339189489395068e+01 1.024132162102117007e+02 1.024132162102117007e+02 7.620660810510553063e+01
1.862884576915383050e+01 2.379336880789762887e+01 2.379336880789762887e+01 1.024132623842043728e+02 1.024132623842043728e+02 7.620663119210185243e+01
1.864857971594318897e+01 2.379334595167973276e+01 2.379334595167973276e+01 1.024133080966401508e+02 1.024133080966401508e+02 7.620665404831973433e+01
1.866831366273254744e+01 2.379332332393350313e+01 2.379332332393350313e+01 1.024133533521326029e+02 1.024133533521326029e+02 7.620667667606592488e+01
1.868804760952190591e+01 2.379330092237520944e+01 2.379330092237520944e+01 1.024133981552491974e+02 1.024133981552491974e+02 7.620669907762419371e+01
1.870778155631126438e+01 2.379327874474396154e+01 2.379327874474396154e+01 1.024134425105116861e+02 1.024134425105116861e+02 7.620672125525545937e+01
1.872751550310061930e+01 2.379325678880146100e+01 2.379325678880146100e+01 1.024134864223967156e+02 1.024134864223967156e+02 7.620674321119795991e+01
1.874724944988998132e+01 2.379323505233177727e+01 2.379323505233177727e+01 1.024135298953361115e+02 1.024135298953361115e+02 7.620676494766767917e+01
1.876698339667933624e+01 2.379321353314112031e+01 2.379321353314112031e+01 1.024135729337174325e+02 1.024135729337174325e+02 7.620678646685833257e+01
1.878671734346869471e+01 2.379319222905765585e+01 2.379319222905765585e+01 1.024136155418843686e+02 1.024136155418843686e+02 7.620680777094182190e+01
1.880645129025805318e+01 2.379317113793122473e+01 2.379317113793122473e+01 1.024136577241372379e+02 1.024136577241372379e+02 7.620682886206826367e+01
1.882618523704740809e+01 2.379315025763317948e+01 2.379315025763317948e+01 1.024136994847333426e+02 1.024136994847333426e+02 7.620684974236628761e+01
1.884591918383677012e+01 2.379312958605614270e+01 2.379312958605614270e+01 1.024137408278874233e+02 1.024137408278874233e+02 7.620687041394333505e+01
1.886565313062612503e+01 2.379310912111378684e+01 2.379310912111378684e+01 1.024137817577721421e+02 1.024137817577721421e+02 7.620689087888567315e+01
1.888538707741548350e+01 2.379308886074065654e+01 2.379308886074065654e+01 1.024138222785184098e+02 1.024138222785184098e+02 7.620691113925880700e+01
1.890512102420484197e+01 2.379306880289193060e+01 2.379306880289193060e+01 1.024138623942158546e+02 1.024138623942158546e+02 7.620693119710753649e+01
1.892485497099420044e+01 2.379304894554323724e+01 2.379304894554323724e+01 1.024139021089132626e+02 1.024139021089132626e+02 7.620695105445621209e+01
1.894458891778355891e+01 2.379302928669041250e+01 2.379302928669041250e+01 1.024139414266188766e+02 1.024139414266188766e+02 7.620697071330901906e+01
1.896432286457291383e+01 2.379300982434936174e+01 2.379300982434936174e+01 1.024139803513009781e+02 1.024139803513009781e+02 7.620699017565009115e+01
1.898405681136227230e+01 2.379299055655578599e+01 2.379299055655578599e+01 1.024140188868881012e+02 1.024140188868881012e+02 7.620700944344366690e+01
1.900379075815163077e+01 2.379297148136504703e+01 2.379297148136504703e+01 1.024140570372696146e+02 1.024140570372696146e+02 7.620702851863438809e+01
1.902352470494098924e+01 2.379295259685191510e+01 2.379295259685191510e+01 1.024140948062958643e+02 1.024140948062958643e+02 7.620704740314754133e+01
1.904325865173034771e+01 2.379293390111043394e+01 2.379293390111043394e+01 1.024141321977788408e+02 1.024141321977788408e+02 7.620706609888902960e+01
1.906299259851970263e+01 2.379291539225368268e+01 2.379291539225368268e+01 1.024141692154923646e+02 1.024141692154923646e+02 7.620708460774578441e+01
1.908272654530906465e+01 2.379289706841359120e+01 2.379289706841359120e+01 1.024142058631725263e+02 1.024142058631725263e+02 7.620710293158587945e+01
1.910246049209841956e+01 2.379287892774078017e+01 2.379287892774078017e+01 1.024142421445181412e+02 1.024142421445181412e+02 7.620712107225870113e+01
1.912219443888777803e+01 2.379286096840433018e+01 2.379286096840433018e+01 1.024142780631910341e+02 1.024142780631910341e+02 7.620713903159511915e+01
1.914192838567713650e+01 2.379284318859165737e+01 2.379284318859165737e+01 1.024143136228163797e+02 1.024143136228163797e+02 7.620715681140779907e+01
1.916166233246649142e+01 2.379282558650826473e+01 2.379282558650826473e+01 1.024143488269831721e+02 1.024143488269831721e+02 7.620717441349118815e+01
1.918139627925585344e+01 2.379280816037760005e+01 2.379280816037760005e+01 1.024143836792445086e+02 1.024143836792445086e+02 7.620719183962187060e+01
1.920113022604520836e+01 2.379279090844087463e+01 2.379279090844087463e+01 1.024144181831180020e+02 1.024144181831180020e+02 7.620720909155858180e+01
1.922086417283456683e+01 2.379277382895687154e+01 2.379277382895687154e+01 1.024144523420860082e+02 1.024144523420860082e+02 7.620722617104260621e+01
1.924059811962392530e+01 2.379275692020177502e+01 2.379275692020177502e+01 1.024144861595961657e+02 1.024144861595961657e+02 7.620724307979767786e+01
1.926033206641328377e+01 2.379274018046901773e+01 2.379274018046901773e+01 1.024145196390616661e+02 1.024145196390616661e+02 7.620725981953044936e+01
1.928006601320264224e+01 2.379272360806907471e+01 2.379272360806907471e+01 1.024145527838615664e+02 1.024145527838615664e+02 7.620727639193039238e+01
1.929979995999199716e+01 2.379270720132930350e+01 2.379270720132930350e+01 1.024145855973410875e+02 1.024145855973410875e+02 7.620729279867016714e+01
1.931953390678135563e+01 2.379269095859380201e+01 2.379269095859380201e+01 1.024146180828121118e+02 1.024146180828121118e+02 7.620730904140569351e+01
1.933926785357071410e+01 2.379267487822318117e+01 2.379267487822318117e+01 1.024146502435533250e+02 1.024146502435533250e+02 7.620732512177629303e+01
1.935900180036007256e+01 2.379265895859448321e+01 2.379265895859448321e+01 1.024146820828107280e+02 1.024146820828107280e+02 7.620734104140498744e+01
1.937873574714943103e+01 2.379264319810094364e+01 2.379264319810094364e+01 1.024147136037978214e+02 1.024147136037978214e+02 7.620735680189854122e+01
1.939846969393878595e+01 2.379262759515186332e+01 2.379262759515186332e+01 1.024147448096959891e+02 1.024147448096959891e+02 7.620737240484761799e+01
1.941820364072814797e+01 2.379261214817244507e+01 2.379261214817244507e+01 1.024147757036548114e+02 1.024147757036548114e+02 7.620738785182702202e+01
1.943793758751750289e+01 2.379259685560363380e+01 2.379259685560363380e+01 1.024148062887924198e+02 1.024148062887924198e+02 7.620740314439582619e+01
1.945767153430686136e+01 2.379258171590196014e+01 2.379258171590196014e+01 1.024148365681957387e+02 1.024148365681957387e+02 7.620741828409749985e+01
1.947740548109621983e+01 2.379256672753937707e+01 2.379256672753937707e+01 1.024148665449209261e+02 1.024148665449209261e+02 7.620743327246007937e+01
1.949713942788557475e+01 2.379255188900311069e+01 2.379255188900311069e+01 1.024148962219934731e+02 1.024148962219934731e+02 7.620744811099636706e+01
1.951687337467493677e+01 2.379253719879550744e+01 2.379253719879550744e+01 1.024149256024087009e+02 1.024149256024087009e+02 7.620746280120397387e+01
1.953660732146429524e+01 2.379252265543388489e+01 2.379252265543388489e+01 1.024149546891319318e+02 1.024149546891319318e+02 7.620747734456560352e+01
1.955634126825365016e+01 2.379250825745037901e+01 2.379250825745037901e+01 1.024149834850989293e+02 1.024149834850989293e+02 7.620749174254910940e+01
1.957607521504300863e+01 2.379249400339181264e+01 2.379249400339181264e+01 1.024150119932160834e+02 1.024150119932160834e+02 7.620750599660769353e+01
1.959580916183236710e+01 2.379247989181951084e+01 2.379247989181951084e+01 1.024150402163606941e+02 1.024150402163606941e+02 7.620752010817999178e+01
1.961554310862172557e+01 2.379246592130918714e+01 2.379246592130918714e+01 1.024150681573813415e+02 1.024150681573813415e+02 7.620753407869031548e+01
1.963527705541108404e+01 2.379245209045079079e+01 2.379245209045079079e+01 1.024150958190981413e+02 1.024150958190981413e+02 7.620754790954870828e+01
1.965501100220043895e+01 2.379243839784836823e+01 2.379243839784836823e+01 1.024151232043029580e+02 1.024151232043029580e+02 7.620756160215111663e+01
1.967474494898980097e+01 2.379242484211992803e+01 2.379242484211992803e+01 1.024151503157598313e+02 1.024151503157598313e+02 7.620757515787954617e+01
1.969447889577915589e+01 2.379241142189728109e+01 2.379241142189728109e+01 1.024151771562051323e+02 1.024151771562051323e+02 7.620758857810220377e+01
1.971421284256851436e+01 2.379239813582590912e+01 2.379239813582590912e+01 1.024152037283478620e+02 1.024152037283478620e+02 7.620760186417358284e+01
1.973394678935787283e+01 2.379238498256484391e+01 2.379238498256484391e+01 1.024152300348699640e+02 1.024152300348699640e+02 7.620761501743467647e+01
1.975368073614723130e+01 2.379237196078651806e+01 2.379237196078651806e+01 1.024152560784266370e+02 1.024152560784266370e+02 7.620762803921297746e+01
1.977341468293658977e+01 2.379235906917662291e+01 2.379235906917662291e+01 1.024152818616464202e+02 1.024152818616464202e+02 7.620764093082286195e+01
1.979314862972594469e+01 2.379234630643400550e+01 2.379234630643400550e+01 1.024153073871316479e+02 1.024153073871316479e+02 7.620765369356547581e+01
1.981288257651530316e+01 2.379233367127051224e+01 2.379233367127051224e+01 1.024153326574586487e+02 1.024153326574586487e+02 7.620766632872896196e+01
1.983261652330466163e+01 2.379232116241085393e+01 2.379232116241085393e+01 1.024153576751779440e+02 1.024153576751779440e+02 7.620767883758861672e+01
1.985235047009402010e+01 2.379230877859250270e+01 2.379230877859250270e+01 1.024153824428146606e+02 1.024153824428146606e+02 7.620769122140694662e+01
1.987208441688337857e+01 2.379229651856554639e+01 2.379229651856554639e+01 1.024154069628685875e+02 1.024154069628685875e+02 7.620770348143391004e+01
1.989181836367273348e+01 2.379228438109255350e+01 2.379228438109255350e+01 1.024154312378145448e+02 1.024154312378145448e+02 7.620771561890690293e+01
1.991155231046209195e+01 2.379227236494849151e+01 2.379227236494849151e+01 1.024154552701026830e+02 1.024154552701026830e+02 7.620772763505097203e+01
1.993128625725145042e+01 2.379226046892054569e+01 2.379226046892054569e+01 1.024154790621585818e+02 1.024154790621585818e+02 7.620773953107890009e+01
1.995102020404080889e+01 2.379224869180802315e+01 2.379224869180802315e+01 1.024155026163836197e+02 1.024155026163836197e+02 7.620775130819141907e+01
1.997075415083016736e+01 2.379223703242226051e+01 2.379223703242226051e+01 1.024155259351551592e+02 1.024155259351551592e+02 7.620776296757719592e+01
1.999048809761952228e+01 2.379222548958644978e+01 2.379222548958644978e+01 1.024155490208267736e+02 1.024155490208267736e+02 7.620777451041300310e+01


==> anc/data/box/5-to-2/config.yaml <==
# SMASH-2.0.1-110-g058c42463
# Branch   : staudenmaier/str-5-to-2-only-ppbar
# System   : Darwin-20.2.0
# Compiler : Clang 12.0.0.12000032
# Build    : RelWithDebInfo
# Date     : 2021-05-12T16:18:57
Version: 1.8
Logging:
  {}
General:
  Modus: Box
  Delta_Time: 0.1
  End_Time: 20.0
  Randomseed: 556143763214841933
  Nevents: 2
  Testparticles: 1
Output:
  Output_Interval: 0.2
  Collisions:
    Format: [Binary, Oscar2013]
    Print_Start_End: False
    Extended: True
  Particles:
    Format: [Binary]
    Only_Final: No
Collision_Term:
  Strings: False
  Force_Decays_At_End: False
  Maximum_Cross_Section: 400
  Collision_Criterion: Stochastic
  Multi_Particle_Reactions: [NNbar_5to2]
  NNbar_Treatment: two to five
  Included_2to2: [KN_to_KN]
  Only_Warn_For_High_Probability: True
Modi:
  Box:
    Length: 10.0
    Temperature: 0.155
    Start_Time: 0.0
    Initial_Condition: thermal momenta
    Init_Multiplicities:
      211: 50
      111: 50
      -211: 50
      2212: 50
      2112: 50
      -2212: 50
      -2112: 50
particles: "# NAME MASS[GEV] WIDTH[GEV] PARITY PDG\nπ  0.138  7.7e-9 -      111     211\nN  0.938  0      +     2112     2212\n"
decaymodes: "# Format of this file:\n# anything after a # is a comment and will be ignored\n# The decays for a given particle are given as:\n# <name of decaying particle>\n# <branching ratio> <angular momentum L> <names of decay products>\n# <branching ratio> <angular momentum L> <names of decay products>\n# ...\n"


==> anc/data/box/5-to-2/mult.dat <==
# smash version
SMASH-2.0.1-110-g058c42463
# pdg codes list
211 -211 111 2212 2112 -2112 -2212 
# time moments array [101]
0.000 0.200 0.400 0.600 0.800 1.000 1.200 1.400 1.600 1.800 2.000 2.200 2.400 2.600 2.800 3.000 3.200 3.400 3.600 3.800 4.000 4.200 4.400 4.600 4.800 5.000 5.200 5.400 5.600 5.800 6.000 6.200 6.400 6.600 6.800 7.000 7.200 7.400 7.600 7.800 8.000 8.200 8.400 8.600 8.800 9.000 9.200 9.400 9.600 9.800 10.000 10.200 10.400 10.600 10.800 11.000 11.200 11.400 11.600 11.800 12.000 12.200 12.400 12.600 12.800 13.000 13.200 13.400 13.600 13.800 14.000 14.200 14.400 14.600 14.800 15.000 15.200 15.400 15.600 15.800 16.000 16.200 16.400 16.600 16.800 17.000 17.200 17.400 17.600 17.800 18.000 18.200 18.400 18.600 18.800 19.000 19.200 19.400 19.600 19.800 20.000 
# multiplicities and their stat errors of pdg 211 versus time
50.00000 54.37500 59.50000 62.62500 65.25000 68.25000 70.75000 73.50000 76.12500 79.12500 81.75000 83.50000 84.62500 86.00000 86.75000 88.62500 89.62500 90.50000 91.87500 93.00000 94.12500 95.50000 94.87500 95.62500 95.87500 96.75000 97.50000 97.75000 98.37500 99.50000 99.12500 98.50000 98.00000 97.87500 98.00000 98.25000 98.87500 98.75000 98.62500 99.00000 98.87500 99.87500 100.62500 99.50000 100.12500 101.00000 100.50000 100.12500 99.12500 99.62500 99.50000 100.12500 100.25000 99.87500 100.37500 100.75000 100.87500 100.62500 100.37500 99.75000 100.25000 101.25000 100.75000 101.75000 101.12500 102.25000 102.50000 102.00000 101.62500 101.37500 101.50000 102.00000 101.37500 100.87500 101.50000 101.37500 100.12500 100.25000 100.00000 99.12500 99.25000 99.87500 100.87500 101.62500 101.12500 101.25000 100.00000 99.87500 99.87500 100.25000 100.37500 100.12500 100.87500 101.25000 101.37500 100.62500 101.00000 101.62500 101.87500 102.12500 102.50000 
0.00000 1.05228 1.04083 1.35054 1.40089 1.25000 1.44770 1.38444 1.47726 1.54886 1.23659 1.40831 1.42266 0.91287 0.91059 0.97841 1.20026 1.31022 1.00778 1.06458 1.07189 1.10303 1.16860 1.08349 0.76308 0.72744 0.64550 0.65511 0.58363 0.74162 1.12500 0.92195 0.83666 0.95688 1.19722 1.25000 1.19678 1.28938 1.26120 1.26491 1.12500 1.40794 1.53535 1.39642 1.27107 1.25167 1.07238 1.07189 1.41385 1.46309 1.45488 1.41973 1.32759 1.18980 1.00364 0.96393 1.16860 1.13606 1.11383 1.25000 1.31498 1.18145 1.16726 1.36473 1.30344 1.56924 1.52206 1.51658 1.28087 1.38707 1.28452 1.31656 1.15063 1.21063 1.14746 0.92590 0.95688 0.99791 1.04881 1.19678 1.09354 1.07189 1.09497 0.89849 0.99948 1.07819 0.89443 0.99111 0.93930 1.20934 0.96986 1.08733 0.96555 0.91059 0.92590 0.87023 0.77460 0.91686 1.00778 1.20373 1.21792 
# multiplicities and their stat errors of pdg -211 versus time
50.00000 54.37500 59.50000 62.62500 65.25000 68.25000 70.75000 73.50000 76.12500 79.12500 81.75000 83.50000 84.62500 86.00000 86.75000 88.62500 89.62500 90.50000 91.87500 93.00000 94.12500 95.50000 94.87500 95.62500 95.87500 96.75000 97.50000 97.75000 98.37500 99.50000 99.12500 98.50000 98.00000 97.87500 98.00000 98.25000 98.87500 98.75000 98.62500 99.00000 98.87500 99.87500 100.62500 99.50000 100.12500 101.00000 100.50000 100.12500 99.12500 99.62500 99.50000 100.12500 100.25000 99.87500 100.37500 100.75000 100.87500 100.62500 100.37500 99.75000 100.25000 101.25000 100.75000 101.75000 101.12500 102.25000 102.50000 102.00000 101.62500 101.37500 101.50000 102.00000 101.37500 100.87500 101.50000 101.37500 100.12500 100.25000 100.00000 99.12500 99.25000 99.87500 100.87500 101.62500 101.12500 101.25000 100.00000 99.87500 99.87500 100.25000 100.37500 100.12500 100.87500 101.25000 101.37500 100.62500 101.00000 101.62500 101.87500 102.12500 102.50000 
0.00000 1.05228 1.04083 1.35054 1.40089 1.25000 1.44770 1.38444 1.47726 1.54886 1.23659 1.40831 1.42266 0.91287 0.91059 0.97841 1.20026 1.31022 1.00778 1.06458 1.07189 1.10303 1.16860 1.08349 0.76308 0.72744 0.64550 0.65511 0.58363 0.74162 1.12500 0.92195 0.83666 0.95688 1.19722 1.25000 1.19678 1.28938 1.26120 1.26491 1.12500 1.40794 1.53535 1.39642 1.27107 1.25167 1.07238 1.07189 1.41385 1.46309 1.45488 1.41973 1.32759 1.18980 1.00364 0.96393 1.16860 1.13606 1.11383 1.25000 1.31498 1.18145 1.16726 1.36473 1.30344 1.56924 1.52206 1.51658 1.28087 1.38707 1.28452 1.31656 1.15063 1.21063 1.14746 0.92590 0.95688 0.99791 1.04881 1.19678 1.09354 1.07189 1.09497 0.89849 0.99948 1.07819 0.89443 0.99111 0.93930 1.20934 0.96986 1.08733 0.96555 0.91059 0.92590 0.87023 0.77460 0.91686 1.00778 1.20373 1.21792 
# multiplicities and their stat errors of pdg 111 versus time
50.00000 52.18750 54.75000 56.31250 57.62500 59.12500 60.37500 61.75000 63.06250 64.56250 65.87500 66.75000 67.31250 68.00000 68.37500 69.31250 69.81250 70.25000 70.93750 71.50000 72.06250 72.75000 72.43750 72.81250 72.93750 73.37500 73.75000 73.87500 74.18750 74.75000 74.56250 74.25000 74.00000 73.93750 74.00000 74.12500 74.43750 74.37500 74.31250 74.50000 74.43750 74.93750 75.31250 74.75000 75.06250 75.50000 75.25000 75.06250 74.56250 74.81250 74.75000 75.06250 75.12500 74.93750 75.18750 75.37500 75.43750 75.31250 75.18750 74.87500 75.12500 75.62500 75.37500 75.87500 75.56250 76.12500 76.25000 76.00000 75.81250 75.68750 75.75000 76.00000 75.68750 75.43750 75.75000 75.68750 75.06250 75.12500 75.00000 74.56250 74.62500 74.93750 75.43750 75.81250 75.56250 75.62500 75.00000 74.93750 74.93750 75.12500 75.18750 75.06250 75.43750 75.62500 75.68750 75.31250 75.50000 75.81250 75.93750 76.06250 76.25000 
0.00000 0.52614 0.52042 0.67527 0.70045 0.62500 0.72385 0.69222 0.73863 0.77443 0.61830 0.70415 0.71133 0.45644 0.45529 0.48921 0.60013 0.65511 0.50389 0.53229 0.53595 0.55151 0.58430 0.54175 0.38154 0.36372 0.32275 0.32755 0.29182 0.37081 0.56250 0.46098 0.41833 0.47844 0.59861 0.62500 0.59839 0.64469 0.63060 0.63246 0.56250 0.70397 0.76767 0.69821 0.63554 0.62583 0.53619 0.53595 0.70692 0.73154 0.72744 0.70986 0.66380 0.59490 0.50182 0.48197 0.58430 0.56803 0.55692 0.62500 0.65749 0.59073 0.58363 0.68237 0.65172 0.78462 0.76103 0.75829 0.64043 0.69353 0.64226 0.65828 0.57532 0.60532 0.57373 0.46295 0.47844 0.49896 0.52440 0.59839 0.54677 0.53595 0.54748 0.44925 0.49974 0.53910 0.44721 0.49555 0.46965 0.60467 0.48493 0.54367 0.48278 0.45529 0.46295 0.43511 0.38730 0.45843 0.50389 0.60186 0.60896 
# multiplicities and their stat errors of pdg 2212 versus time
50.00000 47.81250 45.25000 43.68750 42.37500 40.87500 39.62500 38.25000 36.93750 35.43750 34.12500 33.25000 32.68750 32.00000 31.62500 30.68750 30.18750 29.75000 29.06250 28.50000 27.93750 27.25000 27.56250 27.18750 27.06250 26.62500 26.25000 26.12500 25.81250 25.25000 25.43750 25.75000 26.00000 26.06250 26.00000 25.87500 25.56250 25.62500 25.68750 25.50000 25.56250 25.06250 24.68750 25.25000 24.93750 24.50000 24.75000 24.93750 25.43750 25.18750 25.25000 24.93750 24.87500 25.06250 24.81250 24.62500 24.56250 24.68750 24.81250 25.12500 24.87500 24.37500 24.62500 24.12500 24.43750 23.87500 23.75000 24.00000 24.18750 24.31250 24.25000 24.00000 24.31250 24.56250 24.25000 24.31250 24.93750 24.87500 25.00000 25.43750 25.37500 25.06250 24.56250 24.18750 24.43750 24.37500 25.00000 25.06250 25.06250 24.87500 24.81250 24.93750 24.56250 24.37500 24.31250 24.68750 24.50000 24.18750 24.06250 23.93750 23.75000 
0.00000 0.52614 0.52042 0.67527 0.70045 0.62500 0.72385 0.69222 0.73863 0.77443 0.61830 0.70415 0.71133 0.45644 0.45529 0.48921 0.60013 0.65511 0.50389 0.53229 0.53595 0.55151 0.58430 0.54175 0.38154 0.36372 0.32275 0.32755 0.29182 0.37081 0.56250 0.46098 0.41833 0.47844 0.59861 0.62500 0.59839 0.64469 0.63060 0.63246 0.56250 0.70397 0.76767 0.69821 0.63554 0.62583 0.53619 0.53595 0.70692 0.73154 0.72744 0.70986 0.66380 0.59490 0.50182 0.48197 0.58430 0.56803 0.55692 0.62500 0.65749 0.59073 0.58363 0.68237 0.65172 0.78462 0.76103 0.75829 0.64043 0.69353 0.64226 0.65828 0.57532 0.60532 0.57373 0.46295 0.47844 0.49896 0.52440 0.59839 0.54677 0.53595 0.54748 0.44925 0.49974 0.53910 0.44721 0.49555 0.46965 0.60467 0.48493 0.54367 0.48278 0.45529 0.46295 0.43511 0.38730 0.45843 0.50389 0.60186 0.60896 
# multiplicities and their stat errors of pdg 2112 versus time
50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 
0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
# multiplicities and their stat errors of pdg -2112 versus time
50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 50.00000 
0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
# multiplicities and their stat errors of pdg -2212 versus time
50.00000 47.81250 45.25000 43.68750 42.37500 40.87500 39.62500 38.25000 36.93750 35.43750 34.12500 33.25000 32.68750 32.00000 31.62500 30.68750 30.18750 29.75000 29.06250 28.50000 27.93750 27.25000 27.56250 27.18750 27.06250 26.62500 26.25000 26.12500 25.81250 25.25000 25.43750 25.75000 26.00000 26.06250 26.00000 25.87500 25.56250 25.62500 25.68750 25.50000 25.56250 25.06250 24.68750 25.25000 24.93750 24.50000 24.75000 24.93750 25.43750 25.18750 25.25000 24.93750 24.87500 25.06250 24.81250 24.62500 24.56250 24.68750 24.81250 25.12500 24.87500 24.37500 24.62500 24.12500 24.43750 23.87500 23.75000 24.00000 24.18750 24.31250 24.25000 24.00000 24.31250 24.56250 24.25000 24.31250 24.93750 24.87500 25.00000 25.43750 25.37500 25.06250 24.56250 24.18750 24.43750 24.37500 25.00000 25.06250 25.06250 24.87500 24.81250 24.93750 24.56250 24.37500 24.31250 24.68750 24.50000 24.18750 24.06250 23.93750 23.75000 
0.00000 0.52614 0.52042 0.67527 0.70045 0.62500 0.72385 0.69222 0.73863 0.77443 0.61830 0.70415 0.71133 0.45644 0.45529 0.48921 0.60013 0.65511 0.50389 0.53229 0.53595 0.55151 0.58430 0.54175 0.38154 0.36372 0.32275 0.32755 0.29182 0.37081 0.56250 0.46098 0.41833 0.47844 0.59861 0.62500 0.59839 0.64469 0.63060 0.63246 0.56250 0.70397 0.76767 0.69821 0.63554 0.62583 0.53619 0.53595 0.70692 0.73154 0.72744 0.70986 0.66380 0.59490 0.50182 0.48197 0.58430 0.56803 0.55692 0.62500 0.65749 0.59073 0.58363 0.68237 0.65172 0.78462 0.76103 0.75829 0.64043 0.69353 0.64226 0.65828 0.57532 0.60532 0.57373 0.46295 0.47844 0.49896 0.52440 0.59839 0.54677 0.53595 0.54748 0.44925 0.49974 0.53910 0.44721 0.49555 0.46965 0.60467 0.48493 0.54367 0.48278 0.45529 0.46295 0.43511 0.38730 0.45843 0.50389 0.60186 0.60896 


==> anc/data/box/resonances/Nreact.dat <==
channel	forward	backward  forward_err  backward_err
π⁻π⁰$\leftrightarrow$ρ⁻		505.38125	503.94375	1.7772542903310151	1.7747248906520696
π⁻π⁺$\leftrightarrow$ρ⁰		959.5375		959.29375	2.4488996253419617	2.4485885602730404
π⁰π⁺$\leftrightarrow$ρ⁺		502.5		503.7125		1.7721808598447282	1.774317650534988
π⁻ρ⁺$\leftrightarrow$h₁(1170)	256.6375		258.75		1.2664850472863862	1.2716868718359877
ρ⁻π⁺$\leftrightarrow$h₁(1170)	258.625		258.1875		1.271379663987119	1.2703038514465743
π⁰ρ⁰$\leftrightarrow$h₁(1170)	257.98125	257.8		1.2697963665485896	1.2693502274786104
ρ⁰h₁(1170)$\leftrightarrow$p̅p	57.38125		57.76875		0.5988595933104854	0.6008782634610774
ρ⁰h₁(1170)$\leftrightarrow$n̅n	56.15625		56.3125		0.5924327493479745	0.5932563737542143
# SMASH-2.0.1-109-g3ba43b2b7

==> anc/data/box/resonances/config.yaml <==
# SMASH-2.0.1-109-g3ba43b2b7
# Branch   : staudenmaier/str-5-to-2
# System   : Darwin-20.2.0
# Compiler : Clang 12.0.0.12000032
# Build    : RelWithDebInfo
# Date     : 2021-05-11T12:52:51
Version: 1.8
Logging:
  {}
General:
  Modus: Box
  Delta_Time: 0.1
  End_Time: 50.0
  Randomseed: 8983302026350990765
  Testparticles: 1
  Nevents: 20
Output:
  Output_Interval: 1.0
  Collisions:
    Format: [Binary]
    Print_Start_End: False
  Particles:
    Format: [Binary]
    Only_Final: No
Modi:
  Box:
    Length: 10.0
    Temperature: 0.155
    Initial_Condition: thermal momenta
    Start_Time: 0.0
    Init_Multiplicities:
      211: 50
      111: 50
      -211: 50
      2212: 50
      2112: 50
      -2212: 50
      -2112: 50
Collision_Term:
  Force_Decays_At_End: False
  Strings: False
  NNbar_Treatment: resonances
  Strings_with_Probability: False
  Collision_Criterion: Geometric
  Included_2to2: [NNbar]
particles: "# NAME MASS[GEV] WIDTH[GEV] PARITY PDG\nπ               0.138   7.7e-9    -      111     211\nρ               0.776   0.149     -      113     213     # mass required by EOS code\nh₁(1170)        1.170   0.360     +      10223\nN               0.938   0         +      2112     2212\n\n"
decaymodes: "# Format of this file:\n# anything after a # is a comment and will be ignored\n# The decays for a given particle are given as:\n# <PDG>\n# <ratio> <PDGs of decay particles>\n# <ratio> <PDGs of decay particles>\n# ...\n# A line with a single integer (or end of file) marks the end of the list of\n# possible decays\n\nρ\n1.      1  π π\n\nh₁(1170)\n1.      0  π ρ  \n"


==> anc/data/box/resonances/mult.dat <==
# smash version
SMASH-2.0.1-109-g3ba43b2b7
# pdg codes list
211 -211 111 2212 2112 -2112 -2212 113 213 -213 10223 
# time moments array [51]
0.000 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 
# multiplicities and their stat errors of pdg 211 versus time
50.00000 53.82500 67.40625 77.55625 85.43750 89.96875 93.33750 94.78125 96.63125 98.13125 98.88125 98.96250 100.69375 100.98125 100.56250 101.49375 101.34375 100.72500 101.61250 101.38750 101.23750 101.59375 102.14375 102.55625 101.83125 101.95625 102.24375 102.23750 101.89375 102.01875 101.91875 102.11250 101.81875 103.26875 102.82500 102.59375 103.11250 103.32500 103.11250 102.46875 102.36875 102.72500 102.55625 102.43750 103.15000 102.78750 102.92500 102.09375 102.46250 101.94375 102.02500 
0.00000 0.37351 0.46617 0.52536 0.53946 0.49386 0.48902 0.47688 0.53602 0.54716 0.53335 0.48214 0.48855 0.55453 0.52834 0.48321 0.53185 0.51050 0.51373 0.47218 0.53864 0.54110 0.53043 0.51911 0.51801 0.50316 0.48845 0.52091 0.48399 0.53483 0.52925 0.55393 0.53449 0.51911 0.52594 0.50976 0.49748 0.52370 0.58781 0.52432 0.56229 0.60103 0.60564 0.55518 0.49153 0.51161 0.50458 0.53419 0.52954 0.50944 0.47425 
# multiplicities and their stat errors of pdg -211 versus time
50.00000 53.75625 66.38125 76.92500 85.56875 90.26250 93.16875 94.88750 96.33125 98.31250 99.38125 98.83125 100.42500 100.70000 101.23125 101.78125 101.09375 100.88750 101.48125 101.53750 101.33750 101.06875 101.69375 102.56250 101.67500 101.69375 102.33750 102.48125 102.06875 102.79375 102.55625 102.82500 102.89375 102.78750 102.14375 102.03125 103.06250 102.36250 102.60625 101.94375 102.66250 102.74375 102.24375 101.74375 102.96250 103.18125 102.07500 102.04375 102.31250 102.89375 102.21250 
0.00000 0.34600 0.46386 0.45863 0.54308 0.53542 0.52299 0.50023 0.60297 0.58406 0.52641 0.49702 0.48859 0.53094 0.50182 0.48408 0.50413 0.47633 0.53258 0.54764 0.51958 0.53679 0.51723 0.54756 0.54582 0.51495 0.51003 0.51632 0.53304 0.53737 0.49911 0.54243 0.52046 0.51383 0.50771 0.49806 0.49769 0.54926 0.58527 0.47486 0.48563 0.57709 0.56522 0.50635 0.50857 0.52169 0.55020 0.54660 0.51090 0.51178 0.53453 
# multiplicities and their stat errors of pdg 111 versus time
50.00000 45.63125 47.73125 49.24375 50.54375 51.75625 52.39375 52.97500 53.33750 53.36875 53.33125 53.83750 54.33125 53.83125 53.80000 54.46875 54.37500 53.83750 54.20000 54.88750 54.16250 53.87500 54.80000 54.56250 53.93125 53.86250 54.46250 54.25000 54.10625 54.75000 54.23125 54.21250 54.72500 54.23750 54.03750 54.11250 54.51250 53.64375 53.65000 53.75000 53.68750 54.23125 53.87500 54.46875 54.86875 55.08125 54.18125 54.21875 53.91875 54.62500 54.06250 
0.00000 0.29734 0.38666 0.38554 0.42392 0.37552 0.42031 0.39543 0.41283 0.43125 0.42760 0.42752 0.37004 0.44750 0.40861 0.45010 0.39441 0.41378 0.44825 0.47806 0.41064 0.42279 0.43309 0.38319 0.38200 0.40627 0.42048 0.40728 0.41271 0.42402 0.40498 0.45023 0.45789 0.41403 0.45279 0.41917 0.39662 0.40227 0.39911 0.37764 0.42534 0.43358 0.41234 0.43128 0.42124 0.45124 0.45926 0.43335 0.44518 0.40678 0.44894 
# multiplicities and their stat errors of pdg 2212 versus time
50.00000 35.83750 29.01250 24.76875 21.94375 20.01875 18.63750 17.62500 16.53750 15.83750 15.50625 15.16250 14.98125 14.74375 14.53125 14.31875 14.35000 14.28750 14.20000 14.21250 14.13125 14.11250 13.99375 13.90625 14.02500 14.02500 13.85000 13.81875 13.87500 13.83750 13.98125 13.98750 14.08125 14.10625 14.03750 14.08125 14.03750 14.01875 13.91875 13.89375 13.89375 13.85000 13.95000 13.87500 13.87500 13.93125 13.99375 13.99375 13.90000 14.08750 13.93125 
0.00000 0.21092 0.22024 0.21559 0.20609 0.19026 0.20170 0.18530 0.18827 0.20217 0.20470 0.19605 0.20421 0.19248 0.19323 0.19614 0.19751 0.19715 0.19643 0.17808 0.18957 0.19099 0.19089 0.19783 0.20179 0.19626 0.19591 0.19443 0.18783 0.18104 0.19676 0.18683 0.17931 0.18780 0.18341 0.17843 0.18702 0.18840 0.17909 0.20035 0.19976 0.19511 0.20543 0.19999 0.19900 0.21097 0.21159 0.19355 0.19551 0.20343 0.19769 
# multiplicities and their stat errors of pdg 2112 versus time
50.00000 36.06875 29.00625 24.62500 21.90625 20.16250 18.53750 17.45625 16.76250 16.19375 15.72500 15.13750 14.83750 14.57500 14.35000 14.10000 14.16250 14.03750 14.12500 13.99375 13.93125 13.96875 13.85625 13.96250 13.81250 13.84375 13.89375 14.00625 13.87500 13.88125 13.87500 13.81250 13.75625 13.54375 13.51875 13.66875 13.69375 13.82500 13.82500 13.83750 13.80000 13.76250 13.74375 13.82500 13.83750 13.83125 13.60000 13.70000 13.56250 13.75000 13.94375 
0.00000 0.22729 0.24803 0.22946 0.21841 0.20773 0.20275 0.19463 0.19536 0.20728 0.21334 0.19375 0.19705 0.18716 0.19571 0.19062 0.20410 0.18911 0.19012 0.18290 0.18707 0.18629 0.18889 0.18533 0.18708 0.17944 0.18206 0.18861 0.18866 0.18649 0.18014 0.19082 0.20580 0.21240 0.19364 0.19400 0.17032 0.17634 0.18483 0.18147 0.18318 0.18651 0.20146 0.19837 0.19302 0.18751 0.19929 0.19822 0.20387 0.19345 0.19104 
# multiplicities and their stat errors of pdg -2112 versus time
50.00000 36.06875 29.00625 24.62500 21.90625 20.16250 18.53750 17.45625 16.76250 16.19375 15.72500 15.13750 14.83750 14.57500 14.35000 14.10000 14.16250 14.03750 14.12500 13.99375 13.93125 13.96875 13.85625 13.96250 13.81250 13.84375 13.89375 14.00625 13.87500 13.88125 13.87500 13.81250 13.75625 13.54375 13.51875 13.66875 13.69375 13.82500 13.82500 13.83750 13.80000 13.76250 13.74375 13.82500 13.83750 13.83125 13.60000 13.70000 13.56250 13.75000 13.94375 
0.00000 0.22729 0.24803 0.22946 0.21841 0.20773 0.20275 0.19463 0.19536 0.20728 0.21334 0.19375 0.19705 0.18716 0.19571 0.19062 0.20410 0.18911 0.19012 0.18290 0.18707 0.18629 0.18889 0.18533 0.18708 0.17944 0.18206 0.18861 0.18866 0.18649 0.18014 0.19082 0.20580 0.21240 0.19364 0.19400 0.17032 0.17634 0.18483 0.18147 0.18318 0.18651 0.20146 0.19837 0.19302 0.18751 0.19929 0.19822 0.20387 0.19345 0.19104 
# multiplicities and their stat errors of pdg -2212 versus time
50.00000 35.83750 29.01250 24.76875 21.94375 20.01875 18.63750 17.62500 16.53750 15.83750 15.50625 15.16250 14.98125 14.74375 14.53125 14.31875 14.35000 14.28750 14.20000 14.21250 14.13125 14.11250 13.99375 13.90625 14.02500 14.02500 13.85000 13.81875 13.87500 13.83750 13.98125 13.98750 14.08125 14.10625 14.03750 14.08125 14.03750 14.01875 13.91875 13.89375 13.89375 13.85000 13.95000 13.87500 13.87500 13.93125 13.99375 13.99375 13.90000 14.08750 13.93125 
0.00000 0.21092 0.22024 0.21559 0.20609 0.19026 0.20170 0.18530 0.18827 0.20217 0.20470 0.19605 0.20421 0.19248 0.19323 0.19614 0.19751 0.19715 0.19643 0.17808 0.18957 0.19099 0.19089 0.19783 0.20179 0.19626 0.19591 0.19443 0.18783 0.18104 0.19676 0.18683 0.17931 0.18780 0.18341 0.17843 0.18702 0.18840 0.17909 0.20035 0.19976 0.19511 0.20543 0.19999 0.19900 0.21097 0.21159 0.19355 0.19551 0.20343 0.19769 
# multiplicities and their stat errors of pdg 113 versus time
0.00000 28.43750 37.25625 40.85000 41.91250 43.61250 45.15625 47.06875 48.05000 48.41875 48.49375 50.24375 49.41250 49.90625 50.52500 50.49375 51.11250 51.43750 50.95625 51.46875 51.49375 51.27500 51.53750 50.83750 51.29375 50.88125 51.00000 50.85625 51.00000 51.09375 51.01250 50.87500 51.22500 50.53125 50.96875 50.61250 50.15625 50.08125 50.33125 50.87500 50.59375 50.71875 50.79375 51.45000 50.73750 50.75000 50.90625 51.37500 51.05000 51.09375 51.10000 
0.00000 0.34451 0.39116 0.48208 0.48769 0.43878 0.41185 0.42800 0.50343 0.50598 0.49112 0.41896 0.42995 0.49126 0.45210 0.44404 0.51235 0.49571 0.44786 0.45858 0.46934 0.48959 0.47184 0.43391 0.48844 0.44416 0.43265 0.45968 0.44039 0.42705 0.41522 0.46223 0.48491 0.47657 0.47288 0.46302 0.45640 0.46285 0.47465 0.45148 0.44460 0.43011 0.45194 0.46580 0.48072 0.48378 0.45044 0.42400 0.43670 0.42410 0.40856 
# multiplicities and their stat errors of pdg 213 versus time
0.00000 8.46875 13.92500 17.92500 20.78750 22.30000 23.10625 24.06250 24.34375 25.39375 25.77500 25.53750 25.32500 26.09375 26.83750 26.22500 26.34375 26.81250 26.56250 26.32500 26.73125 26.55000 26.28125 26.70625 26.87500 26.58125 26.61875 26.91250 26.71250 26.85625 27.19375 27.28750 27.23125 26.73125 26.63125 26.28125 26.43750 26.64375 27.03125 26.80000 27.26250 26.84375 26.85625 26.42500 26.54375 26.61250 26.39375 26.89375 26.90625 27.20000 27.12500 
0.00000 0.23018 0.29654 0.29852 0.32510 0.30878 0.31468 0.32380 0.32263 0.36451 0.35731 0.36984 0.34586 0.37448 0.34465 0.33211 0.32891 0.34468 0.36630 0.35082 0.32707 0.34612 0.32964 0.32742 0.33585 0.36767 0.33901 0.32919 0.35349 0.34498 0.34517 0.35526 0.36149 0.31929 0.32730 0.31124 0.33160 0.35614 0.33616 0.31132 0.33264 0.34438 0.34782 0.37361 0.35741 0.36082 0.35111 0.34689 0.35442 0.33007 0.34950 
# multiplicities and their stat errors of pdg -213 versus time
0.00000 8.53750 14.95000 18.55625 20.65625 22.00625 23.27500 23.95625 24.64375 25.21250 25.27500 25.66875 25.59375 26.37500 26.16875 25.93750 26.59375 26.65000 26.69375 26.17500 26.63125 27.07500 26.73125 26.70000 27.03125 26.84375 26.52500 26.66875 26.53750 26.08125 26.55625 26.57500 26.15625 27.21250 27.31250 26.84375 26.48750 27.60625 27.53750 27.32500 26.96875 26.82500 27.16875 27.11875 26.73125 26.21875 27.24375 26.94375 27.05625 26.25000 26.93750 
0.00000 0.21933 0.27398 0.29921 0.31933 0.29010 0.33470 0.32882 0.32267 0.28832 0.34397 0.35508 0.32059 0.33597 0.30782 0.33148 0.32376 0.31526 0.32384 0.36283 0.33712 0.33559 0.34938 0.34085 0.31038 0.35957 0.32973 0.35219 0.30598 0.33092 0.32995 0.34289 0.35572 0.36097 0.35700 0.32123 0.35377 0.33752 0.38729 0.35561 0.33988 0.39915 0.39116 0.33061 0.35970 0.30711 0.33161 0.35079 0.36073 0.36493 0.37468 
# multiplicities and their stat errors of pdg 10223 versus time
0.00000 15.45625 15.37500 14.88125 14.16250 13.75625 14.05000 13.92500 14.37500 13.99375 14.38750 14.65625 14.93125 14.38125 14.31250 14.95000 14.17500 14.37500 14.21875 14.40625 14.41250 14.41875 14.33750 14.16250 14.32500 14.84375 14.65000 14.34375 14.89375 14.59375 14.16250 14.12500 14.05000 14.16875 14.46250 15.01250 14.83125 14.26250 14.03750 14.39375 14.38750 14.48750 14.40625 14.28750 14.14375 14.32500 14.58750 14.25000 14.65625 14.08750 14.00000 
0.00000 0.29817 0.27654 0.30307 0.25803 0.28342 0.30494 0.27990 0.28604 0.28710 0.29647 0.30600 0.26079 0.28606 0.25222 0.26225 0.26311 0.28728 0.26357 0.26810 0.28995 0.26974 0.28051 0.25092 0.30619 0.31192 0.25853 0.25866 0.31630 0.27203 0.28592 0.29815 0.27966 0.28376 0.28135 0.25713 0.28126 0.27579 0.27570 0.28978 0.26718 0.25621 0.29677 0.26053 0.29485 0.27821 0.29319 0.29354 0.29528 0.27305 0.27771 


==> anc/data/colls_res/dNcolldt_AuAu_200.0_collisions_05.dat <==
# Time dependence of collisions for AuAu_200.0 and 05 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0009960159362549794	0.0004985077253712863	0.0002490039840637448	0.0002495034910533501	0.005478087649402387	0.0011681453957825515
3.0	0.00846613545816733	0.001443674718820221	0.0034860557768924285	0.0009306179201848193	0.035607569721115534	0.0029707474494870454
5.0	0.03336653386454183	0.002891486043540405	0.009462151394422311	0.0015238924868085236	0.1272410358565737	0.005653024553793347
7.0	0.09935258964143427	0.004937446516354215	0.039591633466135465	0.003100195083578667	0.34711155378486064	0.00941021857600382
9.0	0.18002988047808766	0.00673792481232631	0.07196215139442232	0.004214585911208082	0.6205179282868526	0.01262209531387314
11.0	0.1690737051792829	0.006390212571087195	0.049800796812749	0.0034774020405042056	0.6359561752988048	0.012528394897253856
13.0	0.16160358565737049	0.006335423773730163	0.040587649402390444	0.0031333506298919143	0.5794322709163346	0.011977311073636396
15.0	0.14442231075697212	0.005925001381564129	0.029133466135458166	0.0027141576466685807	0.5117031872509961	0.011339586444229135
17.0	0.13471115537848605	0.00579119048243147	0.022161354581673308	0.0023811575831335576	0.45717131474103584	0.010615275496260871
19.0	0.1254980079681275	0.005701970921601872	0.016434262948207178	0.0020235333031449437	0.4482071713147411	0.01061593228632018
21.0	0.10134462151394423	0.004973925780675871	0.016434262948207174	0.002054672989240433	0.38994023904382474	0.009780715064446971
23.0	0.10109561752988049	0.00511826477290798	0.013446215139442235	0.0018084442635104055	0.3613047808764941	0.009722623149985284
25.0	0.09760956175298807	0.004989820311338044	0.007968127490039839	0.0014020231456369106	0.3067729083665339	0.008837891232997299
27.0	0.08914342629482074	0.0047112707700396935	0.01045816733067729	0.0016010271779581333	0.29058764940239046	0.008554179069239375
29.0	0.0774402390438247	0.004428528827358104	0.011205179282868526	0.0016574244794516928	0.2584661354581674	0.008037111236538197
31.0	0.07071713147410358	0.0041250103634269735	0.008466135458167328	0.0014441920722569395	0.23207171314741037	0.007712200936318935
33.0	0.06324701195219123	0.003929818594696255	0.010209163346613545	0.0015811514793466217	0.22460159362549803	0.007574952286462223
35.0	0.055278884462151394	0.003833724861609074	0.007470119521912347	0.00135744575015547	0.19546812749003986	0.00699397049517817
37.0	0.055029880478087656	0.0036534672746478805	0.008217131474103585	0.001422476273799315	0.18525896414342635	0.006819656606825123
39.0	0.0425796812749004	0.0032569524781529517	0.0037350597609561737	0.0009632256690311706	0.17405378486055778	0.006547344328504041
41.0	0.04183266932270917	0.0032166409644662306	0.005976095617529877	0.0012143414625337056	0.1658366533864542	0.006374801989772682
43.0	0.04158366533864543	0.0032034538212837127	0.005478087649402388	0.0011647297586590008	0.1536354581673307	0.0062990416480179215
45.0	0.04108565737051793	0.0031521287960308182	0.004731075697211153	0.0010836611915123052	0.1508964143426295	0.0061120920670305985
47.0	0.038097609561753	0.0030516225183360815	0.004980079681274898	0.0011662253308261366	0.13346613545816735	0.005741096473462291
49.0	0.04033864541832669	0.0031849782743646107	0.002490039840637448	0.0007880519479507319	0.12350597609561756	0.005526015125853715
51.0	0.031872509960159376	0.0028441647024496494	0.004233067729083664	0.001025577718966135	0.11404382470119524	0.0053032024248929974
53.0	0.02415338645418327	0.0024203639105859725	0.0032370517928286837	0.0008973805040953682	0.10283864541832674	0.005018829547848052
55.0	0.02838645418326694	0.0027301656579476023	0.0034860557768924294	0.0009311529118473957	0.10458167330677294	0.005104673137365417
57.0	0.026892430278884466	0.0025738313825423077	0.0019920318725099584	0.0007053495023363168	0.09636454183266932	0.004905266554053831
59.0	0.026394422310756976	0.0025766354899198944	0.0014940239043824688	0.0006107486687259102	0.09312749003984065	0.004843093491947236
61.0	0.022659362549800798	0.0023806346540434405	0.0032370517928286824	0.0009637425596876539	0.08715139442231078	0.0046305589447654515
63.0	0.022908366533864546	0.002393257463027079	0.0027390438247011937	0.0008244948472622948	0.08117529880478089	0.004487901348639063
65.0	0.01967131474103586	0.0022046849069862397	0.002241035856573704	0.0007475117929645885	0.07569721115537849	0.004348810778146638
67.0	0.024153386454183277	0.002423859319660286	0.002490039840637449	0.000787735905448368	0.07395418326693227	0.004309987752542484
69.0	0.021912350597609563	0.0023182083533417044	0.0027390438247011945	0.0008254003882790598	0.06374501992031872	0.003964892312263867
71.0	0.01668326693227092	0.002065551385705192	0.002241035856573704	0.0007471786029355713	0.06200199203187252	0.0039397541407088475
73.0	0.01668326693227092	0.0020072241841244836	0.0009960159362549796	0.0004985077253712861	0.057519920318725104	0.0038163432837606997
75.0	0.012450199203187252	0.0017791540944075061	0.0004980079681274896	0.0003528512209070816	0.04780876494023904	0.0034361984569713125
77.0	0.014691235059760957	0.0018907031473378842	0.0009960159362549792	0.0004990069821067	0.062001992031872524	0.00391585376146969
79.0	0.014691235059760957	0.0019195884749846543	0.0004980079681274896	0.00035285122090708185	0.05328685258964144	0.0036299456806965376
81.0	0.012201195219123509	0.0017270256057727183	0.0007470119521912344	0.00043215272317020915	0.04706175298804782	0.003409864816487829
83.0	0.011703187250996016	0.0016897116213368218	0.001245019920318724	0.0005574602625323734	0.04432270916334662	0.003276618311084361
85.0	0.011952191235059759	0.0017781741141104025	0.0007470119521912344	0.00043215272317020915	0.04556772908366533	0.0033911186925567297
87.0	0.012699203187250995	0.0018276194585627608	0.0004980079681274898	0.00035285122090708174	0.04282868525896414	0.0032600855967809092
89.0	0.009960159362549795	0.001561341733443451	0.0002490039840637448	0.0002495034910533497	0.036354581673306775	0.0030195489337466117
91.0	0.00946215139442231	0.0015243826157368152	0.0009960159362549794	0.0004990069821066998	0.03660358565737051	0.0030079816376096372
93.0	0.009462151394422308	0.0015659599199044955	0.0002490039840637448	0.0002495034910533497	0.03585657370517928	0.0029800369423166957
95.0	0.009711155378486056	0.0015419235001419235	0.0009960159362549792	0.000498507725371286	0.03660358565737052	0.0030051657176202026
97.0	0.0099601593625498	0.001561182241974273	0.0002490039840637448	0.0002495034910533501	0.04083665338645418	0.003221436959236973
99.0	0.009711155378486052	0.0015449887970730367	0.0002490039840637448	0.0002495034910533501	0.026643426294820714	0.002555383524609755
101.0	0.008217131474103584	0.0014235262010726312	0.0002490039840637448	0.0002495034910533501	0.032370517928286845	0.0028596191486630154
103.0	0.005478087649402391	0.0011636603159960136	0.0	0.0	0.022410358565737056	0.0023722521116276694
105.0	0.009213147410358564	0.0015005099294523696	0.0	0.0	0.030378486055776886	0.0027502483600171435
107.0	0.005229083665338644	0.001136816324175772	0.00024900398406374496	0.00024950349105334993	0.023406374501992025	0.0024480857375563194
109.0	0.006972111553784859	0.0013119234261715976	0.0	0.0	0.028884462151394417	0.002684360740198304
111.0	0.007221115537848605	0.0013328251367213473	0.0	0.0	0.024402390438247008	0.0024740884935824273
113.0	0.004731075697211155	0.0010836611915123059	0.0002490039840637448	0.0002495034910533501	0.020169322709163343	0.0022224585613777725
115.0	0.006225099601593623	0.0012411137301758393	0.0	0.0	0.024402390438247008	0.002475295955095785
117.0	0.005976095617529879	0.0012135209614518284	0.0	0.0	0.020916334661354577	0.0022704543504538845
119.0	0.005976095617529879	0.001215776006994371	0.0	0.0	0.022161354581673304	0.002334691505040046
121.0	0.003486055776892429	0.0009284748708920771	0.0002490039840637448	0.0002495034910533501	0.017181274900398398	0.0020590312446449144
123.0	0.004482071713147408	0.0010550192499735847	0.0	0.0	0.0171812749003984	0.0020885692678898806
125.0	0.004980079681274898	0.0011097717831490643	0.0	0.0	0.021165338645418322	0.0023104616036809006
127.0	0.005727091633466134	0.0011886425920002506	0.0	0.0	0.016932270916334657	0.0020453199910069734
129.0	0.00448207171314741	0.0010531293796698323	0.0	0.0	0.018177290836653384	0.0021479338059277393
131.0	0.002988047808764938	0.0008628637348340672	0.0	0.0	0.016683266932270915	0.002026975943408159
133.0	0.004731075697211153	0.0010836611915123052	0.0	0.0	0.017928286852589636	0.0021359597358564203
135.0	0.0042330677290836624	0.0010246060676641783	0.0	0.0	0.016185258964143422	0.0020317613286688747
137.0	0.003735059760956174	0.000962449812546814	0.0	0.0	0.01469123505976095	0.0019399758841909202
139.0	0.005478087649402388	0.0011651572608788131	0.0	0.0	0.016434262948207167	0.0020156423316174442
141.0	0.0014940239043824692	0.0006095243133307513	0.0	0.0	0.010458167330677285	0.0016104865714062675
143.0	0.0024900398406374493	0.0007871034397458794	0.0	0.0	0.011703187250996012	0.001703946275300314
145.0	0.004482071713147408	0.001054547099916386	0.0	0.0	0.010707171314741032	0.0016673106959672987
147.0	0.0037350597609561737	0.0009627085008494426	0.0	0.0	0.014940239043824697	0.001955317964835448
149.0	0.0024900398406374493	0.0007864704654257722	0.0002490039840637448	0.0002495034910533501	0.010458167330677288	0.0016107957749363143
151.0	0.0032370517928286833	0.000896825366087341	0.0	0.0	0.012450199203187245	0.0017567597325081712
153.0	0.0037350597609561724	0.0009645173762885037	0.0	0.0	0.010209163346613538	0.0015926064058630221
155.0	0.0024900398406374484	0.0007880519479507317	0.0	0.0	0.010956175298804776	0.0016851370476174507
157.0	0.0014940239043824688	0.0006107486687259105	0.0	0.0	0.007221115537848604	0.001338232157449286
159.0	0.0012450199203187253	0.0005565661797395688	0.0	0.0	0.007221115537848601	0.0013406489154153458
161.0	0.003486055776892428	0.000928743022484929	0.0	0.0	0.008715139442231071	0.0014696581630062077
163.0	0.004482071713147408	0.0010554911888251796	0.0	0.0	0.011454183266932264	0.0016870569274407517
165.0	0.0032370517928286846	0.0008965476681812911	0.0	0.0	0.007968127490039837	0.0014073412446855566
167.0	0.0017430278884462136	0.0006593693293306099	0.0	0.0	0.010209163346613544	0.0015913550944100662
169.0	0.0024900398406374484	0.0007874197360977044	0.0	0.0	0.012450199203187243	0.0017556254242494674
171.0	0.001743027888446214	0.000658613604922593	0.0	0.0	0.006972111553784858	0.0013170381567821608
173.0	0.0027390438247011932	0.0008260035307696859	0.0	0.0	0.0077191235059760905	0.0013866648947646744
175.0	0.0019920318725099584	0.0007046430930430847	0.0	0.0	0.008715139442231071	0.0015132340451782756
177.0	0.0012450199203187249	0.0005565661797395685	0.0	0.0	0.008715139442231077	0.0015109285397983758
179.0	0.0017430278884462142	0.0006586136049225928	0.0	0.0	0.006474103585657367	0.0012690876795008752
181.0	0.0019920318725099584	0.0007049963861678353	0.0	0.0	0.005976095617529876	0.0012208856201924648
183.0	0.00199203187250996	0.0007035821492648728	0.0	0.0	0.006225099601593622	0.001245119917902945
185.0	0.0014940239043824688	0.0006103408231587406	0.0	0.0	0.00871513944223107	0.0014721974579303277
187.0	0.0017430278884462136	0.0006597468669105453	0.0	0.0	0.0074701195219123466	0.0013633031484520922
189.0	0.0017430278884462136	0.0006593693293306099	0.0	0.0	0.006225099601593622	0.0012945360659043143
191.0	0.001743027888446214	0.0006593693293306096	0.0	0.0	0.004731075697211153	0.0010861858741900837
193.0	0.0019920318725099584	0.0007046430930430844	0.0	0.0	0.008466135458167325	0.001450729246672972
195.0	0.0017430278884462142	0.0006589915754586821	0.0	0.0	0.006972111553784857	0.0013170381567821606
197.0	0.0012450199203187246	0.0005574602625323733	0.0	0.0	0.004731075697211153	0.0010854979067142086
199.0	0.07345617529880477	0.0044094262860726085	0.0	0.0	0.27390438247011956	0.00841258287754147


==> anc/data/colls_res/dNcolldt_AuAu_200.0_collisions_2030.dat <==
# Time dependence of collisions for AuAu_200.0 and 2030 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.006723107569721111	0.0012935739430914282
3.0	0.0067231075697211165	0.0012877861111821448	0.002241035856573705	0.0007468452642605219	0.024402390438247008	0.0024754971414215603
5.0	0.02564741035856574	0.002591187151540484	0.012201195219123509	0.0017273139479745396	0.11404382470119523	0.005399200203377165
7.0	0.07046812749003982	0.0041272432794816055	0.030129482071713155	0.0027318068758042445	0.25722111553784854	0.007931511524791319
9.0	0.07719123505976097	0.004415295440816149	0.024153386454183266	0.002449712643027502	0.28560756972111556	0.008480535207453923
11.0	0.06897410358565736	0.0041524457570653855	0.014940239043824705	0.0019691500909463267	0.26469123505976094	0.008157047209645177
13.0	0.061005976095617524	0.0039383001818926525	0.010956175298804782	0.0016386890885626499	0.22883466135458172	0.0075740317992440825
15.0	0.05826693227091633	0.003929501763269556	0.00796812749003984	0.0013965065008347656	0.1942231075697211	0.006972361553302798
17.0	0.04382470119521914	0.0033941279646470817	0.004980079681274899	0.0011115653548779373	0.18127490039840638	0.006795515117855387
19.0	0.04382470119521913	0.003279884486044865	0.005727091633466135	0.001188852062896581	0.16160358565737054	0.00639998583621189
21.0	0.03635458167330678	0.0029450713994803473	0.005229083665338643	0.0011374732536291406	0.12973107569721118	0.005649719940896344
23.0	0.03261952191235059	0.0028693552342425347	0.005478087649402387	0.0011651572608788138	0.12873505976095617	0.005757424834560793
25.0	0.03237051792828686	0.0028185723721723377	0.002988047808764938	0.0008625751033709551	0.10732071713147412	0.0051719853030509815
27.0	0.026643426294820725	0.0025765388473644934	0.0034860557768924276	0.0009306179201848195	0.09661354581673309	0.004961293949737678
29.0	0.021912350597609567	0.00234257072529272	0.0017430278884462136	0.0006593693293306102	0.07719123505976096	0.004329241475110618
31.0	0.019173306772908367	0.002178666998341266	0.00398406374501992	0.0010552552457823688	0.07719123505976097	0.0044318450463648115
33.0	0.024651394422310766	0.002495932961481206	0.0017430278884462142	0.00065936932933061	0.08017928286852591	0.004485181795003808
35.0	0.015438247011952197	0.0019370214414676846	0.002988047808764939	0.0008611304949155506	0.06424302788844623	0.003991120109091352
37.0	0.01344621513944223	0.0018444367328343543	0.0027390438247011945	0.0008254003882790596	0.053286852589641436	0.0036979750671315105
39.0	0.013695219123505978	0.0019254170016988848	0.002490039840637448	0.0007864704654257725	0.05204183266932271	0.003624041428333644
41.0	0.013944223107569724	0.0018750980003349844	0.0009960159362549794	0.0004990069821066996	0.05154382470119522	0.0035784054767823785
43.0	0.017679282868525898	0.0020666360759495316	0.0014940239043824688	0.000610340823158741	0.055278884462151394	0.0037570951146896443
45.0	0.008217131474103584	0.0014626949315216414	0.002490039840637448	0.0007867870162397271	0.03535856573705179	0.0029767763698426066
47.0	0.013197211155378485	0.0018283005674667263	0.0012450199203187244	0.000557013400526666	0.040089641434262954	0.0031801272962129774
49.0	0.012450199203187249	0.0017416701951017128	0.0014940239043824688	0.0006107486687259102	0.0398406374501992	0.0031292950255750176
51.0	0.010707171314741032	0.0016925092809411649	0.0012450199203187249	0.0005565661797395689	0.03535856573705179	0.002974014631798691
53.0	0.010209163346613545	0.001618045048063452	0.0009960159362549794	0.0004985077253712864	0.0348605577689243	0.002954863008103337
55.0	0.004980079681274899	0.0011104447120334274	0.0009960159362549792	0.0004985077253712865	0.026892430278884452	0.0025635557915721476
57.0	0.006225099601593623	0.0012895251884244355	0.0004980079681274896	0.0003528512209070813	0.025647410358565735	0.0025324788703429447
59.0	0.006723107569721115	0.0012881727756890362	0.0002490039840637448	0.0002495034910533497	0.0271414342629482	0.0026017364600033105
61.0	0.007221115537848604	0.0013343189171136475	0.0009960159362549794	0.0004985077253712861	0.025398406374501983	0.002500318789556478
63.0	0.006723107569721113	0.0012889457567221085	0.0007470119521912344	0.0004315761348905253	0.02141434262948207	0.002296299791929968
65.0	0.004233067729083663	0.0010250920084397385	0.0002490039840637448	0.0002495034910533497	0.019173306772908363	0.0022047978490168456
67.0	0.0037350597609561733	0.0009634841490221456	0.0004980079681274898	0.0003528512209070816	0.018924302788844615	0.002190066547687441
69.0	0.0042330677290836624	0.0010238767240664786	0.0004980079681274896	0.0003528512209070816	0.021414342629482067	0.002372986766224501
71.0	0.005727091633466134	0.0011871752608450011	0.0002490039840637448	0.0002495034910533497	0.015936254980079678	0.0019845175798950715
73.0	0.003486055776892428	0.0009316875963082519	0.0002490039840637448	0.0002495034910533501	0.015438247011952186	0.002016383422027294
75.0	0.005478087649402387	0.001164515948696913	0.0004980079681274898	0.0003528512209070815	0.017928286852589632	0.002103182718393511
77.0	0.0037350597609561733	0.000964000901083445	0.0	0.0	0.013695219123505967	0.001842951080774653
79.0	0.0037350597609561737	0.0009640009010834446	0.0	0.0	0.011454183266932264	0.0016869093219522638
81.0	0.0029880478087649385	0.0008625751033709552	0.0	0.0	0.011952191235059754	0.0017212486181662793
83.0	0.0029880478087649385	0.0008625751033709548	0.0	0.0	0.00971115537848605	0.0015543086268149492
85.0	0.0019920318725099584	0.000704996386167835	0.0	0.0	0.009711155378486052	0.0015536676747766372
87.0	0.004482071713147409	0.0010554911888251799	0.0004980079681274896	0.00035214481134788204	0.010956175298804775	0.0016497445536598119
89.0	0.0009960159362549794	0.0004990069821066995	0.0004980079681274898	0.00035285122090708185	0.009213147410358561	0.0015117523382019837
91.0	0.0019920318725099593	0.000703935974858907	0.0	0.0	0.010956175298804776	0.0016474789386467044
93.0	0.0027390438247011945	0.0008254003882790594	0.0	0.0	0.007470119521912349	0.0013622068047697796
95.0	0.001743027888446214	0.000658613604922593	0.0002490039840637448	0.0002495034910533497	0.00971115537848605	0.0015922936701887526
97.0	0.0017430278884462145	0.0006589915754586821	0.0	0.0	0.008964143426294816	0.0014920225318773345
99.0	0.001743027888446214	0.0006593693293306097	0.0	0.0	0.009960159362549795	0.0015721491952948388
101.0	0.0019920318725099584	0.0007049963861678353	0.0	0.0	0.007470119521912346	0.001362755086862727
103.0	0.0032370517928286837	0.0008965476681812905	0.0002490039840637448	0.0002495034910533501	0.007968127490039839	0.0014073412446855564
105.0	0.0012450199203187244	0.0005574602625323734	0.0002490039840637448	0.0002495034910533497	0.005976095617529877	0.0012190486266615034
107.0	0.0007470119521912346	0.0004321527231702086	0.0	0.0	0.007968127490039835	0.0014073412446855564
109.0	0.0017430278884462136	0.00065936932933061	0.00024900398406374496	0.0002495034910533499	0.005976095617529877	0.0012208856201924643
111.0	0.0014940239043824692	0.000611156242123775	0.0	0.0	0.006225099601593622	0.0012445198118750417
113.0	0.0012450199203187244	0.0005574602625323733	0.0	0.0	0.007470119521912346	0.0013612925105498741
115.0	0.001992031872509959	0.000788367863757349	0.0	0.0	0.005727091633466133	0.001245119917902945
117.0	0.0007470119521912344	0.0004321527231702087	0.0	0.0	0.006225099601593622	0.0012443197122175259
119.0	0.0007470119521912344	0.0004315761348905253	0.0	0.0	0.004233067729083662	0.0010272758973101914
121.0	0.001245019920318724	0.000557906766618801	0.0	0.0	0.004731075697211151	0.0010864150998704223
123.0	0.001494023904382469	0.0006107486687259102	0.0	0.0	0.004482071713147406	0.0010580830898317
125.0	0.0017430278884462138	0.0006597468669105456	0.0	0.0	0.003984063745019918	0.0009970154507425728
127.0	0.0012450199203187242	0.0005574602625323736	0.0	0.0	0.004731075697211154	0.0010841206620402705
129.0	0.0012450199203187244	0.0005561185993055037	0.0	0.0	0.004980079681274898	0.0011133560372387505
131.0	0.0009960159362549796	0.0004975077088669971	0.0	0.0	0.004233067729083663	0.0010263058537536116
133.0	0.0017430278884462136	0.0006593693293306097	0.0	0.0	0.003984063745019918	0.0009967656660835745
135.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0029880478087649385	0.0008614196104163657
137.0	0.0007470119521912344	0.0004315761348905253	0.0	0.0	0.004482071713147408	0.0010569057409749868
139.0	0.0007470119521912344	0.0004315761348905253	0.0	0.0	0.0029880478087649376	0.0008631522697810503
141.0	0.0007470119521912344	0.0004315761348905253	0.0	0.0	0.001245019920318724	0.0005574602625323737
143.0	0.0014940239043824688	0.0006107486687259104	0.0	0.0	0.0052290836653386425	0.0011416250284191085
145.0	0.0004980079681274898	0.00035285122090708174	0.0	0.0	0.0017430278884462138	0.0006597468669105454
147.0	0.0009960159362549792	0.0004985077253712859	0.0	0.0	0.004482071713147407	0.0010573768378296594
149.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.002739043824701193	0.000826907419638459
151.0	0.0007470119521912344	0.00043157613489052494	0.0	0.0	0.001743027888446214	0.0006597468669105453
153.0	0.0004980079681274898	0.00035285122090708185	0.0	0.0	0.0022410358565737036	0.0007485104731600499
155.0	0.0009960159362549792	0.0004990069821067	0.0	0.0	0.0019920318725099584	0.0007057024418141633
157.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0027390438247011932	0.0008266062331707593
159.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.0009960159362549796	0.0004985077253712864
161.0	0.0007470119521912346	0.0004321527231702085	0.0	0.0	0.002490039840637448	0.0007883678637573486
163.0	0.0007470119521912346	0.00043215272317020893	0.0	0.0	0.002490039840637449	0.0007883678637573488
165.0	0.0007470119521912344	0.00043215272317020893	0.0	0.0	0.0017430278884462136	0.0006601241885695929
167.0	0.0007470119521912344	0.00043215272317020893	0.0	0.0	0.0019920318725099584	0.000705702441814163
169.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0012450199203187242	0.0005574602625323734
171.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0019920318725099593	0.0007057024418141634
173.0	0.0	0.0	0.0	0.0	0.0009960159362549792	0.0004985077253712864
175.0	0.0	0.0	0.0	0.0	0.00099601593625498	0.0004975077088669973
177.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.0009960159362549792	0.0004990069821066995
179.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0009960159362549792	0.0004990069821067
181.0	0.0	0.0	0.0	0.0	0.0004980079681274898	0.00035285122090708136
183.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0007470119521912346	0.0004321527231702088
185.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0012450199203187242	0.0005579067666188013
187.0	0.0	0.0	0.0	0.0	0.0017430278884462136	0.0006597468669105451
189.0	0.0007470119521912345	0.0004315761348905252	0.0	0.0	0.0014940239043824692	0.0006107486687259106
191.0	0.0	0.0	0.0	0.0	0.0012450199203187244	0.000557906766618801
193.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0019920318725099593	0.0007042896226957648
195.0	0.0007470119521912344	0.0004321527231702085	0.0	0.0	0.0014940239043824688	0.0006111562421237745
197.0	0.0004980079681274896	0.0003528512209070813	0.0	0.0	0.001494023904382469	0.0006111562421237749
199.0	0.018426294820717136	0.0021069679771921917	0.0	0.0	0.0580179282868526	0.0037935034595618757


==> anc/data/colls_res/dNcolldt_AuAu_200.0_collisions_4050.dat <==
# Time dependence of collisions for AuAu_200.0 and 4050 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0004980079681274896	0.0003528512209070816	0.0004980079681274898	0.0003528512209070815	0.0032370517928286824	0.0008995976304001235
3.0	0.007968127490039842	0.0014006015755419373	0.0029880478087649393	0.0008619975505084968	0.026643426294820714	0.002581848815961033
5.0	0.03336653386454184	0.0029414334707371322	0.010956175298804778	0.0016380811534318926	0.1170318725099602	0.005496602113722537
7.0	0.04880478087649402	0.0035566282887187976	0.013695219123505974	0.0018205208201570646	0.1725597609561753	0.006645566584006309
9.0	0.03261952191235061	0.0028920888042284626	0.007719123505976095	0.0013798242369193949	0.1391932270916335	0.005929916461139532
11.0	0.027639442231075707	0.0025792434701278327	0.003237051792828684	0.0008973805040953686	0.11354581673306777	0.0054378025178107815
13.0	0.022908366533864542	0.002365314150238968	0.002988047808764939	0.0008602625654207867	0.09785856573705182	0.004872209726972652
15.0	0.02315737051792829	0.0024509321134305985	0.0024900398406374493	0.0007874197360977044	0.08466135458167333	0.0046550157258528945
17.0	0.020667330677290832	0.0023106771418691286	0.002490039840637448	0.0007877359054483685	0.07445219123505975	0.00430946774946034
19.0	0.020916334661354584	0.0022960829041097034	0.001992031872509959	0.0007049963861678351	0.06748007968127491	0.0041534650638098344
21.0	0.015438247011952193	0.001999019728150014	0.0014940239043824688	0.0006103408231587404	0.05353585657370518	0.0036420673340215918
23.0	0.012450199203187252	0.0017398105820268669	0.0017430278884462136	0.0006593693293306096	0.04930278884462151	0.0034841981093587573
25.0	0.010209163346613544	0.0015833547371796894	0.0007470119521912346	0.00043215272317020877	0.037350597609561755	0.0030563515698829587
27.0	0.00846613545816733	0.0014436747188202221	0.0007470119521912344	0.0004321527231702085	0.03685258964143426	0.003018394198937731
29.0	0.008964143426294821	0.0015659599199044948	0.0014940239043824688	0.0006087067082500068	0.029382470119521914	0.002773419574717695
31.0	0.010209163346613545	0.001582882868673553	0.001494023904382469	0.0006103408231587407	0.03486055776892431	0.0029174630021155078
33.0	0.00597609561752988	0.0012143414625337063	0.0004980079681274898	0.0003528512209070814	0.02539840637450199	0.0025453269566795508
35.0	0.006474103585657368	0.0012635818501554247	0.0012450199203187242	0.0005574602625323734	0.025398406374501987	0.0025695710312343615
37.0	0.008217131474103582	0.0014235262010726308	0.0009960159362549796	0.0004990069821066998	0.027390438247011942	0.0026659304994906103
39.0	0.004233067729083662	0.0010250920084397385	0.0007470119521912344	0.0004321527231702085	0.021663346613545815	0.0023358644222228235
41.0	0.003486055776892427	0.0009319548235032811	0.0009960159362549792	0.0004985077253712862	0.020169322709163343	0.0022289475052929223
43.0	0.0034860557768924285	0.000930885454449419	0.0002490039840637448	0.0002495034910533497	0.014940239043824693	0.0019862734575133265
45.0	0.003735059760956174	0.0009637425596876539	0.0007470119521912346	0.0004321527231702086	0.014940239043824698	0.0019232171898963
47.0	0.004233067729083663	0.0010845799379185469	0.0	0.0	0.017430278884462146	0.002106495191821673
49.0	0.003984063745019917	0.0009950154177339944	0.0	0.0	0.012699203187250992	0.001771017890179772
51.0	0.003237051792828684	0.0008959920141656089	0.0004980079681274896	0.00035285122090708185	0.014193227091633464	0.0019065724008428485
53.0	0.00249003984063745	0.0007867870162397276	0.0	0.0	0.008964143426294816	0.0014921894154449808
55.0	0.0017430278884462151	0.0006578570123639089	0.0	0.0	0.011205179282868523	0.00166656379331997
57.0	0.002490039840637449	0.0007874197360977042	0.0	0.0	0.007470119521912346	0.0013638509898037006
59.0	0.0019920318725099584	0.0007049963861678356	0.0	0.0	0.01070717131474103	0.0016315315442749848
61.0	0.0019920318725099593	0.0007046430930430845	0.0	0.0	0.008964143426294818	0.001492022531877334
63.0	0.0017430278884462136	0.0006593693293306097	0.00024900398406374496	0.0002495034910533501	0.006225099601593623	0.0012451199179029449
65.0	0.00149402390438247	0.0006082974936099747	0.0	0.0	0.006972111553784859	0.00131665996922037
67.0	0.001743027888446214	0.0006593693293306096	0.0002490039840637448	0.0002495034910533497	0.0072211155378486035	0.0013404631656513209
69.0	0.0009960159362549794	0.0004985077253712865	0.0	0.0	0.004980079681274898	0.0011140268010533323
71.0	0.0009960159362549792	0.000498507725371286	0.0	0.0	0.005976095617529876	0.0012202735962822402
73.0	0.0009960159362549796	0.0004985077253712862	0.0	0.0	0.006972111553784856	0.0013164708346982106
75.0	0.0012450199203187244	0.0005574602625323734	0.0	0.0	0.0042330677290836624	0.0010280028292780161
77.0	0.0014940239043824692	0.0006107486687259102	0.0	0.0	0.0052290836653386425	0.0011420611793532317
79.0	0.0007470119521912344	0.00043215272317020893	0.0	0.0	0.004233067729083663	0.0010258204879881104
81.0	0.0004980079681274896	0.00035214481134788204	0.0	0.0	0.003237051792828684	0.0008982125677920594
83.0	0.0014940239043824688	0.0006103408231587406	0.0	0.0	0.004482071713147407	0.0010566701137864657
85.0	0.0012450199203187244	0.0005574602625323734	0.0	0.0	0.003237051792828683	0.00089932078853162
87.0	0.0004980079681274898	0.00035285122090708174	0.0	0.0	0.003735059760956173	0.0009645173762885034
89.0	0.0009960159362549792	0.0004985077253712862	0.0	0.0	0.003486055776892428	0.0009322219740959843
91.0	0.0007470119521912346	0.00043215272317020915	0.0	0.0	0.0032370517928286837	0.0008990438614154225
93.0	0.0009960159362549792	0.0004985077253712859	0.0	0.0	0.003984063745019918	0.0009962659088869129
95.0	0.0004980079681274896	0.0003521448113478825	0.0	0.0	0.0032370517928286833	0.0008984897511246233
97.0	0.0007470119521912346	0.00043157613489052483	0.0	0.0	0.002241035856573704	0.0007481777278788102
99.0	0.0009960159362549794	0.0004990069821066996	0.0	0.0	0.0027390438247011937	0.0008272084964442261
101.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.002739043824701193	0.000826907419638459
103.0	0.001743027888446214	0.00065936932933061	0.0	0.0	0.003486055776892428	0.0009322219740959843
105.0	0.0007470119521912347	0.0004315761348905247	0.0	0.0	0.002241035856573704	0.0007478448345462553
107.0	0.0007470119521912344	0.0004321527231702085	0.0	0.0	0.002490039840637448	0.0007883678637573486
109.0	0.0009960159362549794	0.0004990069821066996	0.0	0.0	0.0029880478087649385	0.0008640172964919893
111.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0012450199203187242	0.000557906766618801
113.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.0009960159362549792	0.0004990069821066996
115.0	0.0014940239043824692	0.0006107486687259105	0.0	0.0	0.0027390438247011937	0.0008269074196384591
117.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0009960159362549794	0.0004990069821066995
119.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.002490039840637449	0.0007883678637573484
121.0	0.0	0.0	0.0	0.0	0.0012450199203187242	0.0005574602625323737
123.0	0.0004980079681274898	0.0003528512209070816	0.0	0.0	0.0007470119521912346	0.0004321527231702087
125.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0014940239043824688	0.0006103408231587407
127.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912346	0.00043215272317020877
129.0	0.0	0.0	0.0	0.0	0.0009960159362549794	0.0004990069821066999
131.0	0.0	0.0	0.0	0.0	0.0012450199203187242	0.0005579067666188008
133.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003528512209070816
135.0	0.0004980079681274899	0.00035214481134788204	0.0	0.0	0.0012450199203187246	0.0005574602625323733
137.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.0009960159362549796	0.0004990069821066999
139.0	0.0	0.0	0.0	0.0	0.0007470119521912346	0.0004321527231702087
141.0	0.0004980079681274898	0.00035285122090708174	0.0	0.0	0.0019920318725099593	0.0007053495023363168
143.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.0004980079681274898	0.00035285122090708153
145.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0007470119521912347	0.0004321527231702088
147.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.001245019920318724	0.0005574602625323737
149.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0007470119521912346	0.00043215272317020904
151.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0014940239043824692	0.0006111562421237749
153.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912346	0.00043215272317020855
155.0	0.0004980079681274896	0.00035285122090708185	0.0	0.0	0.0009960159362549794	0.0004990069821066999
157.0	0.000249003984063745	0.0002495034910533498	0.0	0.0	0.0007470119521912349	0.00043215272317020877
159.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
161.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.0004980079681274898	0.00035285122090708153
163.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0012450199203187246	0.0005565661797395685
165.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003528512209070816
167.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0009960159362549792	0.0004990069821066994
169.0	0.0	0.0	0.0	0.0	0.0	0.0
171.0	0.0	0.0	0.0	0.0	0.0	0.0
173.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274898	0.00035285122090708153
175.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.0007470119521912346	0.00043215272317020904
177.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.0002495034910533501
179.0	0.00049800796812749	0.00035285122090708153	0.0	0.0	0.0012450199203187249	0.000557906766618801
181.0	0.0	0.0	0.0	0.0	0.0	0.0
183.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
185.0	0.00024900398406374496	0.0002495034910533501	0.0	0.0	0.00024900398406374496	0.0002495034910533501
187.0	0.0007470119521912346	0.0004321527231702086	0.0	0.0	0.0012450199203187242	0.0005579067666188008
189.0	0.0	0.0	0.0	0.0	0.0007470119521912347	0.00043157613489052494
191.0	0.0	0.0	0.0	0.0	0.0007470119521912346	0.00043215272317020855
193.0	0.0	0.0	0.0	0.0	0.0009960159362549792	0.0004990069821067
195.0	0.0	0.0	0.0	0.0	0.0007470119521912346	0.00043215272317020904
197.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0004980079681274896	0.00035285122090708164
199.0	0.0027390438247011932	0.0008250986516985954	0.0	0.0	0.01394422310756972	0.001857083832100377


==> anc/data/colls_res/dNcolldt_AuAu_39.0_collisions_05.dat <==
# Time dependence of collisions for AuAu_39.0 and 05 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0	0.0	0.0	0.0	0.0012450199203187242	0.0005579067666188009
3.0	0.00697211155378486	0.0013113538913385185	0.0037350597609561733	0.0009624498125468145	0.023655378486055777	0.002414801979273324
5.0	0.027639442231075697	0.0026043193040779186	0.006723107569721112	0.0012875927353853968	0.09935258964143429	0.0049949078434894795
7.0	0.07594621513944225	0.004433193307026154	0.03237051792828685	0.002865099767790345	0.2970617529880479	0.008702744715841662
9.0	0.17380478087649404	0.006545176151000083	0.06772908366533864	0.004148546098274125	0.5961155378486055	0.01229567785197302
11.0	0.1967131474103586	0.007023459013521777	0.06997011952191234	0.004235037890371036	0.7248505976095618	0.0134257733482409
13.0	0.1852589641434263	0.006788806139568509	0.053784860557768925	0.0036590518490049284	0.6528884462151394	0.012738935784985103
15.0	0.16608565737051795	0.006586854360140701	0.0331175298804781	0.0029565479389627963	0.5829183266932271	0.012152454229117454
17.0	0.1444223107569721	0.005897578570646757	0.029382470119521907	0.0027034943836355876	0.5156872509960161	0.011248352358518756
19.0	0.1187749003984064	0.005305972003284369	0.017181274900398405	0.002039101530786846	0.45443227091633465	0.010522494338513195
21.0	0.1115537848605578	0.005187272987104589	0.015687250996015936	0.001980246823776164	0.37275896414342635	0.009625972733989725
23.0	0.09188247011952193	0.0046646878022460385	0.010707171314741037	0.0016208127789530597	0.33391434262948216	0.009112364847004444
25.0	0.08565737051792831	0.004674020226880698	0.0059760956175298795	0.001214136389246331	0.30129482071713143	0.008661300858476011
27.0	0.07071713147410359	0.004229860580501053	0.005727091633466134	0.0011907356427355732	0.2517430278884462	0.008080092647735952
29.0	0.061503984063745014	0.003855099424596692	0.0032370517928286833	0.00089765794435678	0.21987051792828688	0.00736937187490466
31.0	0.04905378486055778	0.003560267070432594	0.0012450199203187246	0.0005565661797395685	0.17554780876494025	0.00666199551324775
33.0	0.04133466135458168	0.00327844169370244	0.0004980079681274896	0.0003528512209070813	0.15139442231075698	0.006185915654766369
35.0	0.036852589641434265	0.0029849628335741145	0.0009960159362549792	0.0004985077253712864	0.14467131474103587	0.006030886989641
37.0	0.03635458167330678	0.00298838112884058	0.0009960159362549792	0.0004985077253712864	0.1264940239043825	0.0055984936341990504
39.0	0.033366533864541845	0.0029425337839939342	0.0	0.0	0.11105577689243029	0.00525281590571519
41.0	0.026643426294820725	0.0025597647694630427	0.0	0.0	0.09013944223107571	0.004755041695684761
43.0	0.027390438247011956	0.0025462072696123975	0.0	0.0	0.09213147410358566	0.004724096754001906
45.0	0.021912350597609563	0.0023441646362924676	0.0	0.0	0.07544820717131476	0.004329931632376491
47.0	0.022659362549800804	0.002325179779150016	0.0	0.0	0.0712151394422311	0.004187736045140903
49.0	0.017430278884462153	0.0020767325319049172	0.0	0.0	0.06175298804780878	0.003953760517167096
51.0	0.015438247011952195	0.0019957784093398282	0.00024900398406374496	0.0002495034910533499	0.052788844621513946	0.0037362929104577808
53.0	0.01743027888446215	0.002079248985508046	0.0002490039840637448	0.0002495034910533501	0.05353585657370519	0.003660208560263319
55.0	0.012201195219123504	0.0017944835035878885	0.0	0.0	0.047559760956175305	0.0034440159054251393
57.0	0.010707171314741033	0.0016174293535784264	0.0	0.0	0.0398406374501992	0.0031469898174131166
59.0	0.010209163346613545	0.001582725547908997	0.0	0.0	0.03560756972111554	0.002989214266420913
61.0	0.009213147410358566	0.0015465996710348202	0.0	0.0	0.03436254980079681	0.0029409254950022784
63.0	0.0099601593625498	0.0015630950655326143	0.0	0.0	0.03286852589641434	0.0028363620072766544
65.0	0.008217131474103582	0.001464566365174111	0.0	0.0	0.03062749003984063	0.002761993503523625
67.0	0.006225099601593625	0.0012411137301758393	0.0	0.0	0.025647410358565735	0.00256083460033724
69.0	0.005229083665338644	0.0011383485698445762	0.0	0.0	0.017928286852589636	0.002105076198604515
71.0	0.005229083665338643	0.0011365972633154335	0.0	0.0	0.022410358565737046	0.002374245645234124
73.0	0.005976095617529877	0.0012151614095971084	0.0	0.0	0.019920318725099594	0.0022434235117519087
75.0	0.005229083665338643	0.0011379109959018883	0.0	0.0	0.01892430278884462	0.002161685345066839
77.0	0.0039840637450199185	0.0009947651308685748	0.0	0.0	0.01792828685258964	0.0021041296714889458
79.0	0.003237051792828684	0.000897102978032107	0.0	0.0	0.016434262948207164	0.00204093245647743
81.0	0.004233067729083664	0.001083890951122968	0.0002490039840637448	0.0002495034910533501	0.014940239043824698	0.0019569728027699343
83.0	0.003984063745019919	0.0010557270791373943	0.0	0.0	0.013197211155378483	0.0018415994479703335
85.0	0.0024900398406374484	0.0007871034397458796	0.0	0.0	0.012201195219123499	0.0017402398998821434
87.0	0.002490039840637449	0.0007883678637573487	0.0	0.0	0.011952191235059754	0.001721537927962115
89.0	0.003486055776892428	0.000930350308987285	0.0	0.0	0.012450199203187247	0.0017564762241173138
91.0	0.0029880478087649385	0.0008625751033709549	0.0	0.0	0.00971115537848605	0.0015543086268149495
93.0	0.0027390438247011937	0.0008254003882790594	0.0	0.0	0.01170318725099601	0.0017029230157453205
95.0	0.0024900398406374493	0.0007867870162397275	0.0	0.0	0.009213147410358563	0.001512081731895446
97.0	0.0014940239043824692	0.0006099327048762892	0.0	0.0	0.008964143426294816	0.0014901855791576574
99.0	0.0017430278884462151	0.0006589915754586824	0.0	0.0	0.005976095617529878	0.001219252873731155
101.0	0.0009960159362549792	0.0004985077253712865	0.0	0.0	0.006723107569721113	0.0012937664248934154
103.0	0.00199203187250996	0.0007032281456453477	0.0	0.0	0.007719123505976094	0.0013846881797258607
105.0	0.0014940239043824688	0.0006107486687259104	0.0	0.0	0.005727091633466132	0.001194702336848876
107.0	0.0014940239043824694	0.0006107486687259102	0.0	0.0	0.004980079681274897	0.0011149205250647468
109.0	0.0017430278884462136	0.000660124188569593	0.0	0.0	0.0054780876494023864	0.001169210736082203
111.0	0.0012450199203187242	0.0005574602625323737	0.0	0.0	0.0037350597609561724	0.0009655494979067559
113.0	0.001494023904382469	0.0006107486687259105	0.0	0.0	0.002739043824701193	0.0008269074196384592
115.0	0.001494023904382469	0.0007053495023363172	0.0	0.0	0.004731075697211152	0.0011422791923702707
117.0	0.0007470119521912346	0.0004321527231702086	0.0	0.0	0.002241035856573703	0.00074817772787881
119.0	0.001245019920318724	0.0005574602625323737	0.0	0.0	0.0032370517928286824	0.0008990438614154224
121.0	0.0009960159362549794	0.0004985077253712863	0.0	0.0	0.004980079681274898	0.0011133560372387503
123.0	0.0007470119521912346	0.00043215272317020877	0.0	0.0	0.004233067729083663	0.0010267909900859536
125.0	0.0009960159362549796	0.0004990069821067001	0.0	0.0	0.003237051792828684	0.00089876684897273
127.0	0.0012450199203187242	0.0005574602625323733	0.0	0.0	0.0034860557768924276	0.0009327560457376723
129.0	0.0004980079681274896	0.00035214481134788204	0.0	0.0	0.0024900398406374484	0.0007883678637573485
131.0	0.0019920318725099584	0.0007049963861678351	0.0	0.0	0.004482071713147406	0.0010578477248883297
133.0	0.0004980079681274899	0.0003528512209070815	0.0	0.0	0.0027390438247011932	0.0008272084964442259
135.0	0.0007470119521912346	0.0004321527231702086	0.0	0.0	0.0027390438247011937	0.0008263049369212128
137.0	0.0009960159362549792	0.0004990069821066996	0.0	0.0	0.0029880478087649376	0.0008640172964919892
139.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0017430278884462136	0.0006597468669105451
141.0	0.0007470119521912347	0.00043215272317020893	0.0	0.0	0.002241035856573704	0.0007481777278788104
143.0	0.000249003984063745	0.0002495034910533499	0.0	0.0	0.0022410358565737036	0.0007478448345462553
145.0	0.001494023904382469	0.0006107486687259104	0.0	0.0	0.003735059760956172	0.0009655494979067559
147.0	0.0004980079681274896	0.00035285122090708185	0.0	0.0	0.003735059760956173	0.0009650335750818329
149.0	0.001245019920318724	0.0005574602625323735	0.0	0.0	0.004233067729083663	0.0010270334723163
151.0	0.0007470119521912344	0.0004315761348905247	0.0	0.0	0.0019920318725099593	0.000704996386167835
153.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0009960159362549792	0.0004990069821067002
155.0	0.0004980079681274896	0.0003528512209070813	0.0	0.0	0.002490039840637448	0.0007886836530204667
157.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003521448113478825
159.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.0009960159362549794	0.0004985077253712864
161.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0009960159362549792	0.0004990069821066996
163.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.001743027888446214	0.0006597468669105455
165.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.001245019920318724	0.0005574602625323737
167.0	0.0004980079681274896	0.00035285122090708185	0.0	0.0	0.001245019920318724	0.000557906766618801
169.0	0.0004980079681274896	0.0003528512209070813	0.0	0.0	0.0014940239043824688	0.0006111562421237748
171.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.001494023904382469	0.0006111562421237752
173.0	0.0	0.0	0.0	0.0	0.0007470119521912348	0.0004321527231702087
175.0	0.0	0.0	0.0	0.0	0.0014940239043824688	0.0006111562421237745
177.0	0.0007470119521912348	0.0004321527231702087	0.0	0.0	0.0009960159362549796	0.0004990069821066996
179.0	0.0	0.0	0.0	0.0	0.0014940239043824688	0.0006107486687259105
181.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
183.0	0.0004980079681274898	0.00035285122090708174	0.0	0.0	0.0012450199203187242	0.0005579067666188009
185.0	0.0	0.0	0.0	0.0	0.0004980079681274899	0.00035285122090708164
187.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0017430278884462138	0.0006593693293306099
189.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.00024900398406374496	0.0002495034910533499
191.0	0.0004980079681274896	0.00035214481134788204	0.0	0.0	0.0007470119521912344	0.00043157613489052494
193.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
195.0	0.0	0.0	0.0	0.0	0.0	0.0
197.0	0.0	0.0	0.0	0.0	0.0012450199203187242	0.0005579067666188006
199.0	0.005478087649402389	0.0011638742831424384	0.0	0.0	0.022908366533864535	0.0024230373241064538


==> anc/data/colls_res/dNcolldt_AuAu_39.0_collisions_2030.dat <==
# Time dependence of collisions for AuAu_39.0 and 2030 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0004980079681274899	0.00035214481134788236	0.0002490039840637448	0.0002495034910533501	0.0027390438247011932	0.0008269074196384593
3.0	0.005727091633466132	0.0012413143466372125	0.002988047808764939	0.000861997550508497	0.018426294820717126	0.0021630672024496433
5.0	0.023406374501992042	0.0023607829938510332	0.008466135458167328	0.001443157179918909	0.07544820717131474	0.004259251872641992
7.0	0.07644422310756974	0.004428191445626923	0.03585657370517928	0.0029921284210988855	0.2691733067729084	0.008156192416450306
9.0	0.08540836653386454	0.004605647921665164	0.028884462151394428	0.002658447696157226	0.31449203187250996	0.008824977628721071
11.0	0.07445219123505979	0.004287338357995631	0.01817729083665339	0.0021229800338819424	0.2686752988047809	0.008133140274096416
13.0	0.0684760956175299	0.004098667291456279	0.013197211155378483	0.0017918450663653366	0.2457669322709164	0.0077579137602722635
15.0	0.06822709163346614	0.004194746603105545	0.005976095617529878	0.0012143414625337059	0.20941235059760957	0.00723408685398555
17.0	0.040338645418326706	0.0031269069188252265	0.005478087649402391	0.00116430209947122	0.16110557768924308	0.006352654829975987
19.0	0.03461155378486056	0.0029687350885790756	0.003237051792828684	0.000896547668181291	0.12300796812749007	0.00557714813669496
21.0	0.028137450199203187	0.002670503362476258	0.0017430278884462136	0.0006589915754586825	0.10806772908366535	0.005189384717280632
23.0	0.027888446215139445	0.0026638748239198196	0.0002490039840637448	0.0002495034910533497	0.09163346613545817	0.004843967469199208
25.0	0.020418326693227094	0.0022971671384356593	0.0007470119521912346	0.00043215272317020915	0.07519920318725101	0.004396022110429549
27.0	0.018924302788844626	0.002193134267112234	0.0	0.0	0.06523904382470119	0.004041710124351012
29.0	0.017679282868525898	0.002066636075949532	0.0004980079681274898	0.00035285122090708185	0.057021912350597614	0.0037204643441127658
31.0	0.013446215139442231	0.0018099582397182268	0.00024900398406374496	0.0002495034910533499	0.046812749003984064	0.0034221839167365357
33.0	0.008964143426294816	0.0014824791152848826	0.0	0.0	0.040338645418326685	0.0031708742863169027
35.0	0.009960159362549799	0.0015618201101283559	0.0	0.0	0.03386454183266931	0.0029133632804314797
37.0	0.011205179282868523	0.0016550189274155136	0.0	0.0	0.032868525896414334	0.0028567441519148284
39.0	0.00846613545816733	0.0014843256053023058	0.0	0.0	0.024651394422310763	0.002485736052499809
41.0	0.008715139442231075	0.0014609915480026832	0.0	0.0	0.02614541832669322	0.002558207853166366
43.0	0.0062250996015936234	0.0012401101610538777	0.0	0.0	0.02315737051792828	0.002386067514703727
45.0	0.004233067729083663	0.0010246060676641787	0.0	0.0	0.01792828685258964	0.002102590656135237
47.0	0.003984063745019919	0.0009940138921478029	0.0	0.0	0.01643426294820717	0.0020165069106161987
49.0	0.004233067729083663	0.0010246060676641787	0.0002490039840637448	0.0002495034910533497	0.016185258964143422	0.002032374024719915
51.0	0.0037350597609561755	0.0009611553266717542	0.0	0.0	0.013944223107569723	0.001856681532099534
53.0	0.003237051792828683	0.000897935298895874	0.0	0.0	0.009960159362549795	0.0015719908003324402
55.0	0.0022410358565737036	0.0008266062331707588	0.0	0.0	0.01070717131474103	0.0016686542782477142
57.0	0.0019920318725099593	0.0007032281456453479	0.0	0.0	0.007968127490039837	0.0014068103394501848
59.0	0.0029880478087649393	0.000861708628914824	0.0	0.0	0.010707171314741032	0.0016295462475153443
61.0	0.0009960159362549792	0.0004985077253712862	0.0	0.0	0.0052290836653386425	0.0011392232135155613
63.0	0.0012450199203187242	0.0005574602625323734	0.0	0.0	0.0064741035856573665	0.0012698722778320835
65.0	0.0024900398406374497	0.0007874197360977044	0.0	0.0	0.006225099601593623	0.0012453198889823527
67.0	0.0009960159362549792	0.0004990069821066996	0.0	0.0	0.0052290836653386425	0.0011420611793532317
69.0	0.0009960159362549792	0.0004985077253712862	0.0	0.0	0.006225099601593623	0.0012451199179029449
71.0	0.0017430278884462138	0.00065936932933061	0.0	0.0	0.0042330677290836624	0.001027760575750609
73.0	0.0014940239043824688	0.0006103408231587405	0.0	0.0	0.0039840637450199185	0.0009965158188140566
75.0	0.001494023904382469	0.0006103408231587411	0.0	0.0	0.0032370517928286824	0.00089821256779206
77.0	0.0004980079681274896	0.0003528512209070813	0.0	0.0	0.002490039840637448	0.0007886836530204664
79.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.002739043824701193	0.000826907419638459
81.0	0.0004980079681274898	0.0003528512209070815	0.0	0.0	0.002241035856573704	0.00074817772787881
83.0	0.0004980079681274896	0.0003521448113478825	0.0	0.0	0.0034860557768924276	0.0009322219740959847
85.0	0.0007470119521912346	0.0004321527231702087	0.0	0.0	0.0027390438247011937	0.0008272084964442262
87.0	0.0007470119521912346	0.0004321527231702087	0.0	0.0	0.0012450199203187242	0.0005579067666188007
89.0	0.0007470119521912344	0.0004321527231702085	0.0	0.0	0.001992031872509959	0.0007053495023363166
91.0	0.0	0.0	0.0	0.0	0.0007470119521912344	0.00043215272317020893
93.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.001245019920318724	0.0005579067666188007
95.0	0.0014940239043824692	0.0006107486687259104	0.0	0.0	0.002988047808764939	0.0008631522697810499
97.0	0.0	0.0	0.0	0.0	0.0019920318725099593	0.0007049963861678352
99.0	0.0004980079681274896	0.0003528512209070813	0.0	0.0	0.0014940239043824688	0.0006111562421237751
101.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0009960159362549794	0.0004990069821066996
103.0	0.0004980079681274896	0.0003521448113478825	0.0	0.0	0.0017430278884462138	0.0006597468669105456
105.0	0.0007470119521912344	0.0004315761348905247	0.0	0.0	0.0009960159362549792	0.000498507725371286
107.0	0.0	0.0	0.0	0.0	0.0009960159362549792	0.0004980079681274901
109.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.0004980079681274898	0.0003528512209070815
111.0	0.0	0.0	0.0	0.0	0.0007470119521912344	0.00043215272317020893
113.0	0.0004980079681274896	0.00035285122090708185	0.0	0.0	0.0017430278884462138	0.0006601241885695927
115.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003528512209070813
117.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0012450199203187242	0.0005574602625323734
119.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.0009960159362549792	0.0004990069821066998
121.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
123.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708136
125.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003528512209070816
127.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
129.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
131.0	0.0	0.0	0.0	0.0	0.0009960159362549792	0.0004985077253712862
133.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.00024950349105334993
135.0	0.0	0.0	0.0	0.0	0.0	0.0
137.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708136
139.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912344	0.0004321527231702087
141.0	0.0	0.0	0.0	0.0	0.0	0.0
143.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
145.0	0.0004980079681274896	0.00035285122090708185	0.0	0.0	0.0004980079681274896	0.00035285122090708185
147.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.00035285122090708164
149.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0004980079681274896	0.00035285122090708164
151.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.001245019920318724	0.0005579067666188009
153.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0004980079681274896	0.0003528512209070819
155.0	0.0	0.0	0.0	0.0	0.0	0.0
157.0	0.0	0.0	0.0	0.0	0.0	0.0
159.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
161.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.00035285122090708164
163.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0002490039840637448	0.0002495034910533501
165.0	0.0	0.0	0.0	0.0	0.0	0.0
167.0	0.0	0.0	0.0	0.0	0.0	0.0
169.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
171.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003528512209070816
173.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912346	0.00043215272317020866
175.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708164
177.0	0.0	0.0	0.0	0.0	0.0	0.0
179.0	0.0	0.0	0.0	0.0	0.0	0.0
181.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708164
183.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
185.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0002490039840637448	0.0002495034910533501
187.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.0002495034910533497
189.0	0.0	0.0	0.0	0.0	0.0	0.0
191.0	0.0	0.0	0.0	0.0	0.0	0.0
193.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
195.0	0.0	0.0	0.0	0.0	0.0	0.0
197.0	0.0	0.0	0.0	0.0	0.0	0.0
199.0	0.0004980079681274896	0.0003528512209070813	0.0	0.0	0.004233067729083663	0.0010265484505785937


==> anc/data/colls_res/dNcolldt_AuAu_39.0_collisions_4050.dat <==
# Time dependence of collisions for AuAu_39.0 and 4050 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0014940239043824697	0.000611156242123775
3.0	0.005976095617529879	0.0012153663099289912	0.001245019920318724	0.0005574602625323734	0.021414342629482067	0.002295106655281494
5.0	0.027141434262948207	0.002583198701530477	0.010458167330677292	0.0016397524326949378	0.09088645418326695	0.004790830873664713
7.0	0.04432270916334662	0.00333387457295322	0.01518924302788845	0.0019523867386026367	0.15737051792828688	0.006230317498286827
9.0	0.039093625498007975	0.0030987489845727165	0.00846613545816733	0.0014403938318978517	0.1454183266932271	0.005997432867921411
11.0	0.03535856573705179	0.0029322764435918	0.005229083665338643	0.001137035342831918	0.1272410358565737	0.005578889133166116
13.0	0.024900398406374504	0.0025835842535776293	0.002490039840637449	0.0007874197360977038	0.09312749003984064	0.004819797855563737
15.0	0.02116533864541833	0.002308628716611923	0.0007470119521912344	0.00043215272317020893	0.07495019920318727	0.004325616342884082
17.0	0.01867529880478088	0.0021787812890691266	0.0004980079681274896	0.0003528512209070816	0.06225099601593626	0.003941018016700781
19.0	0.012201195219123507	0.0017619964095900791	0.0004980079681274896	0.0003528512209070813	0.04930278884462152	0.0034979641994996114
21.0	0.011703187250996014	0.001691626309340714	0.0004980079681274896	0.0003528512209070816	0.0420816733067729	0.0032750980501056273
23.0	0.007719123505976095	0.0013783797725224832	0.0	0.0	0.030378486055776893	0.0027736889128444856
25.0	0.010956175298804782	0.0016379291343926869	0.00024900398406374496	0.0002495034910533499	0.03436254980079681	0.002939485753705211
27.0	0.006723107569721114	0.001287979457945667	0.0002490039840637448	0.0002495034910533497	0.021165338645418322	0.00228139530794933
29.0	0.005229083665338644	0.0011383485698445762	0.0	0.0	0.016932270916334657	0.002046902067219078
31.0	0.0034860557768924285	0.0009300826207904076	0.0	0.0	0.01269920318725099	0.0017753711897416453
33.0	0.004731075697211153	0.0010815911586927968	0.0	0.0	0.012450199203187245	0.0017549161092739467
35.0	0.0037350597609561737	0.0009634841490221456	0.0	0.0	0.01170318725099601	0.0017046767989245721
37.0	0.0024900398406374493	0.0007874197360977038	0.0002490039840637448	0.0002495034910533497	0.008964143426294818	0.0015333405478437112
39.0	0.003237051792828684	0.0008965476681812913	0.0	0.0	0.010458167330677285	0.001612495334521278
41.0	0.0019920318725099584	0.0007049963861678354	0.0	0.0	0.007221115537848603	0.0013406489154153456
43.0	0.0017430278884462138	0.0006582354173491055	0.0	0.0	0.004980079681274897	0.0011129086367636875
45.0	0.0007470119521912344	0.00043215272317020893	0.0	0.0	0.004731075697211153	0.0010864150998704217
47.0	0.0017430278884462145	0.0006586136049225928	0.0	0.0	0.0037350597609561737	0.0009642591732651939
49.0	0.0012450199203187244	0.0005570134005266663	0.0	0.0	0.003486055776892428	0.0009327560457376727
51.0	0.0007470119521912344	0.0004321527231702087	0.0	0.0	0.0034860557768924285	0.0009332898117588899
53.0	0.0007470119521912344	0.0004315761348905253	0.0	0.0	0.0017430278884462138	0.0006597468669105454
55.0	0.0007470119521912344	0.00043157613489052494	0.0	0.0	0.0027390438247011932	0.000826304936921213
57.0	0.0	0.0	0.0	0.0	0.002490039840637449	0.0007880519479507318
59.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.0012450199203187242	0.0005579067666188011
61.0	0.0	0.0	0.0	0.0	0.0017430278884462145	0.0006586136049225929
63.0	0.00024900398406374496	0.0002495034910533497	0.0	0.0	0.0009960159362549796	0.0004990069821066995
65.0	0.0007470119521912346	0.0004321527231702086	0.0	0.0	0.0024900398406374484	0.0007886836530204665
67.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0012450199203187242	0.0005574602625323733
69.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708136
71.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0002490039840637448	0.0002495034910533501
73.0	0.0	0.0	0.0	0.0	0.0004980079681274898	0.0003528512209070815
75.0	0.0	0.0	0.0	0.0	0.0009960159362549792	0.0004985077253712862
77.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.0009960159362549794	0.0004990069821066999
79.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.0007470119521912344	0.0004321527231702087
81.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.00024900398406374496	0.00024950349105334993
83.0	0.0	0.0	0.0	0.0	0.0	0.0
85.0	0.0	0.0	0.0	0.0	0.0	0.0
87.0	0.0	0.0	0.0	0.0	0.0009960159362549796	0.0004985077253712859
89.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
91.0	0.0007470119521912344	0.0004321527231702087	0.0	0.0	0.0012450199203187242	0.0005579067666188008
93.0	0.0	0.0	0.0	0.0	0.0	0.0
95.0	0.0	0.0	0.0	0.0	0.0	0.0
97.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708136
99.0	0.0	0.0	0.0	0.0	0.0	0.0
101.0	0.0	0.0	0.0	0.0	0.0	0.0
103.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.00024900398406374496	0.00024950349105334993
105.0	0.0004980079681274898	0.00035285122090708174	0.0	0.0	0.0014940239043824692	0.0006111562421237753
107.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
109.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274898	0.00035285122090708153
111.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.00024950349105334993
113.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
115.0	0.0	0.0	0.0	0.0	0.0	0.0
117.0	0.0	0.0	0.0	0.0	0.0	0.0
119.0	0.0	0.0	0.0	0.0	0.0	0.0
121.0	0.0	0.0	0.0	0.0	0.0	0.0
123.0	0.0	0.0	0.0	0.0	0.0	0.0
125.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
127.0	0.0	0.0	0.0	0.0	0.0	0.0
129.0	0.0	0.0	0.0	0.0	0.0	0.0
131.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
133.0	0.0	0.0	0.0	0.0	0.0	0.0
135.0	0.0	0.0	0.0	0.0	0.0	0.0
137.0	0.0	0.0	0.0	0.0	0.0	0.0
139.0	0.0	0.0	0.0	0.0	0.0	0.0
141.0	0.0	0.0	0.0	0.0	0.0	0.0
143.0	0.0	0.0	0.0	0.0	0.0	0.0
145.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.00024950349105334993
147.0	0.0	0.0	0.0	0.0	0.0	0.0
149.0	0.0	0.0	0.0	0.0	0.0	0.0
151.0	0.0	0.0	0.0	0.0	0.0	0.0
153.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.00024900398406374496	0.0002495034910533499
155.0	0.0	0.0	0.0	0.0	0.0	0.0
157.0	0.0	0.0	0.0	0.0	0.0	0.0
159.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.0002495034910533501
161.0	0.0	0.0	0.0	0.0	0.0	0.0
163.0	0.0	0.0	0.0	0.0	0.0	0.0
165.0	0.0	0.0	0.0	0.0	0.0	0.0
167.0	0.0	0.0	0.0	0.0	0.0	0.0
169.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
171.0	0.0	0.0	0.0	0.0	0.0	0.0
173.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0002490039840637448	0.0002495034910533501
175.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
177.0	0.0	0.0	0.0	0.0	0.0	0.0
179.0	0.0	0.0	0.0	0.0	0.0	0.0
181.0	0.0	0.0	0.0	0.0	0.0	0.0
183.0	0.0	0.0	0.0	0.0	0.0	0.0
185.0	0.0	0.0	0.0	0.0	0.0	0.0
187.0	0.0	0.0	0.0	0.0	0.0	0.0
189.0	0.0	0.0	0.0	0.0	0.0	0.0
191.0	0.0	0.0	0.0	0.0	0.0	0.0
193.0	0.0	0.0	0.0	0.0	0.0	0.0
195.0	0.0	0.0	0.0	0.0	0.0	0.0
197.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
199.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.0007470119521912346	0.0004321527231702088


==> anc/data/colls_res/dNcolldt_PbPb_17.3_collisions_05.dat <==
# Time dependence of collisions for PbPb_17.3 and 05 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0	0.0	0.0	0.0	0.0	0.0
3.0	0.0029880478087649385	0.0008628637348340671	0.0019920318725099597	0.0007874197360977037	0.020667330677290832	0.002255599877213007
5.0	0.018426294820717132	0.002103892973173163	0.008217131474103582	0.0014235262010726321	0.07694223107569721	0.00433676974688351
7.0	0.0580179282868526	0.0037994065236537063	0.02440239043824701	0.0024365647903586423	0.21862549800796816	0.007411555692497134
9.0	0.09661354581673308	0.005053539078476901	0.037599601593625506	0.0030940042548684185	0.33416334661354585	0.009126945470142275
11.0	0.09362549800796813	0.004769942983890856	0.03012948207171316	0.0028227215530730577	0.3461155378486056	0.009292576566336681
13.0	0.09561752988047809	0.00487379381156351	0.021663346613545822	0.0023020398734700243	0.3022908366533865	0.00866693392639913
15.0	0.06299800796812748	0.003961122327278744	0.012699203187250993	0.001794899744403072	0.24302788844621512	0.007744292553538742
17.0	0.055776892430278883	0.0038415111905193535	0.005976095617529879	0.0012157760069943706	0.2101593625498008	0.007311124979636659
19.0	0.04208167330677291	0.0032025209123221405	0.004980079681274899	0.0011108931048286173	0.16010956175298807	0.006307258754659735
21.0	0.03959163346613547	0.0032020543559162663	0.0014940239043824692	0.000611156242123775	0.13520916334661356	0.005776725183802698
23.0	0.0276394422310757	0.0026305762555064722	0.0012450199203187246	0.0005565661797395686	0.10234063745019922	0.005031267437771986
25.0	0.023406374501992035	0.002464205411955643	0.0007470119521912344	0.00043157613489052516	0.09362549800796816	0.004851158941299875
27.0	0.025398406374501997	0.002529330488245702	0.0004980079681274896	0.0003528512209070816	0.08441235059760958	0.004600725304571861
29.0	0.014691235059760959	0.0018888584299105186	0.0	0.0	0.06050796812749004	0.00388040098914069
31.0	0.015438247011952193	0.0020274672719678916	0.0	0.0	0.05901394422310757	0.0039013283696352854
33.0	0.013197211155378486	0.001828572939992255	0.0	0.0	0.04930278884462152	0.003519255364689482
35.0	0.011205179282868528	0.0016547179875225965	0.0	0.0	0.0375996015936255	0.003046150509524804
37.0	0.007968127490039842	0.0014006015755419377	0.0	0.0	0.03187250996015937	0.0027895338330940047
39.0	0.010458167330677292	0.0015976018508878143	0.0	0.0	0.0398406374501992	0.0031299315463088977
41.0	0.00846613545816733	0.0014821431426765381	0.0	0.0	0.025896414342629483	0.002567729148833176
43.0	0.010209163346613544	0.00158130895671162	0.0	0.0	0.029631474103585655	0.002716083589588796
45.0	0.004482071713147408	0.0010545470999163862	0.0	0.0	0.025647410358565735	0.0026272610982277845
47.0	0.004482071713147408	0.001110668931058839	0.0	0.0	0.017928286852589636	0.0021343270063630066
49.0	0.005976095617529877	0.0012161855660448953	0.0	0.0	0.015189243027888436	0.001939847523726017
51.0	0.004731075697211152	0.0010834313831773047	0.0	0.0	0.01618525896414342	0.0019995179262208397
53.0	0.0029880478087649393	0.0008617086289148242	0.0	0.0	0.014442231075697205	0.0018907031473378855
55.0	0.0034860557768924294	0.0009292790935382145	0.0	0.0	0.012450199203187247	0.0017561926699586948
57.0	0.003486055776892428	0.0009300826207904086	0.0	0.0	0.014193227091633464	0.0018717751233657029
59.0	0.0039840637450199185	0.0009942643681230899	0.0	0.0	0.010707171314741032	0.0016296990485140882
61.0	0.002241035856573705	0.0007465117767403183	0.0	0.0	0.01020916334661354	0.001593075394262644
63.0	0.002241035856573705	0.0007465117767403182	0.0	0.0	0.009213147410358561	0.0015135631164108659
65.0	0.0024900398406374484	0.0007871034397458794	0.0	0.0	0.006723107569721111	0.0012935739430914284
67.0	0.0014940239043824692	0.0006107486687259102	0.0	0.0	0.007968127490039837	0.0014085792453915292
69.0	0.0019920318725099593	0.0007880519479507318	0.0	0.0	0.005478087649402387	0.0012208856201924648
71.0	0.0009960159362549794	0.0004990069821066998	0.0	0.0	0.005229083665338643	0.001141406890454297
73.0	0.0017430278884462138	0.0006593693293306102	0.0	0.0	0.004731075697211153	0.001141843124710795
75.0	0.0009960159362549792	0.0004985077253712862	0.0	0.0	0.0027390438247011932	0.0008269074196384588
77.0	0.0004980079681274898	0.0003528512209070817	0.0	0.0	0.0032370517928286824	0.0008987668489727301
79.0	0.0007470119521912344	0.00043215272317020893	0.0	0.0	0.0039840637450199185	0.0009960159362549803
81.0	0.0019920318725099584	0.0007049963861678354	0.0	0.0	0.0032370517928286824	0.0008987668489727304
83.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.003984063745019917	0.0009962659088869129
85.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.002490039840637448	0.000788683653020467
87.0	0.0007470119521912346	0.00043215272317020877	0.0	0.0	0.001992031872509959	0.0007057024418141635
89.0	0.0	0.0	0.0	0.0	0.001992031872509959	0.0007049963861678351
91.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0014940239043824688	0.0006111562421237747
93.0	0.0004980079681274896	0.0003521448113478825	0.0	0.0	0.0039840637450199185	0.0009957659008710343
95.0	0.0	0.0	0.0	0.0	0.0012450199203187244	0.000557906766618801
97.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0009960159362549796	0.0004990069821066996
99.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0019920318725099584	0.0007057024418141634
101.0	0.0007470119521912347	0.00043157613489052494	0.0	0.0	0.001743027888446214	0.0006597468669105455
103.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.001245019920318724	0.0005574602625323735
105.0	0.0009960159362549796	0.0004975077088669968	0.0	0.0	0.0029880478087649385	0.0008628637348340672
107.0	0.0004980079681274898	0.00035285122090708174	0.0	0.0	0.0012450199203187244	0.000557906766618801
109.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.001245019920318724	0.0005579067666188009
111.0	0.0	0.0	0.0	0.0	0.0007470119521912346	0.00043215272317020893
113.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0009960159362549794	0.0004990069821067001
115.0	0.0007470119521912347	0.00043157613489052494	0.0	0.0	0.0012450199203187246	0.0005574602625323734
117.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0002490039840637448	0.0002495034910533501
119.0	0.0	0.0	0.0	0.0	0.0004980079681274898	0.0003528512209070814
121.0	0.0	0.0	0.0	0.0	0.0012450199203187242	0.0005570134005266665
123.0	0.0	0.0	0.0	0.0	0.0007470119521912347	0.000432152723170209
125.0	0.00024900398406374496	0.0002495034910533497	0.0	0.0	0.0007470119521912346	0.0004315761348905247
127.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.0009960159362549796	0.0004990069821066998
129.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0004980079681274898	0.00035285122090708164
131.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.00035285122090708164
133.0	0.0	0.0	0.0	0.0	0.0	0.0
135.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0014940239043824692	0.0006107486687259103
137.0	0.0004980079681274898	0.00035285122090708136	0.0	0.0	0.0012450199203187244	0.0005579067666188006
139.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
141.0	0.0	0.0	0.0	0.0	0.0	0.0
143.0	0.0	0.0	0.0	0.0	0.0	0.0
145.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0004980079681274896	0.00035285122090708164
147.0	0.0	0.0	0.0	0.0	0.0	0.0
149.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.00035285122090708164
151.0	0.0	0.0	0.0	0.0	0.0	0.0
153.0	0.00024900398406374496	0.0002495034910533501	0.0	0.0	0.0007470119521912348	0.0004321527231702088
155.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.00035285122090708164
157.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
159.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
161.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
163.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0002490039840637448	0.0002495034910533497
165.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.0002495034910533499
167.0	0.0	0.0	0.0	0.0	0.0	0.0
169.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.00035285122090708164
171.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
173.0	0.0	0.0	0.0	0.0	0.0	0.0
175.0	0.0	0.0	0.0	0.0	0.0	0.0
177.0	0.0	0.0	0.0	0.0	0.0	0.0
179.0	0.0	0.0	0.0	0.0	0.0	0.0
181.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912346	0.0004321527231702086
183.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912346	0.00043215272317020866
185.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274898	0.0003528512209070815
187.0	0.0	0.0	0.0	0.0	0.0	0.0
189.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.0002495034910533497
191.0	0.0	0.0	0.0	0.0	0.0	0.0
193.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274898	0.0003528512209070815
195.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.00024950349105334993
197.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.00035285122090708136
199.0	0.001245019920318724	0.0005574602625323732	0.0	0.0	0.004482071713147406	0.0010576123075659776


==> anc/data/colls_res/dNcolldt_PbPb_17.3_collisions_2030.dat <==
# Time dependence of collisions for PbPb_17.3 and 2030 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0	0.0	0.0	0.0	0.0	0.0
3.0	0.004731075697211154	0.0010836611915123054	0.0009960159362549796	0.0004990069821066998	0.017181274900398405	0.0020606027937467614
5.0	0.013197211155378485	0.001828300567466726	0.004731075697211154	0.0010825116619731896	0.06922310756972114	0.004120540901275903
7.0	0.038097609561752996	0.0030886073336386195	0.01792828685258964	0.002137474725083971	0.14691235059760957	0.006051002368101978
9.0	0.041334661354581685	0.003219581292631819	0.013446215139442235	0.001840787991906277	0.1459163346613546	0.006111603164851412
11.0	0.04008964143426294	0.0031702459860608093	0.007470119521912349	0.0013567117972766417	0.1299800796812749	0.005713924111970872
13.0	0.026145418326693228	0.002491339522251985	0.002241035856573704	0.0007475117929645885	0.09736055776892431	0.004913027213906479
15.0	0.020916334661354587	0.002235083411833344	0.0009960159362549796	0.0004990069821067	0.08017928286852591	0.004482904982357078
17.0	0.019422310756972115	0.002216287702564882	0.0004980079681274896	0.0003528512209070813	0.05826693227091634	0.003808505500473841
19.0	0.010956175298804778	0.0016371688274611342	0.0	0.0	0.04457171314741036	0.0033045416379671273
21.0	0.009711155378486054	0.0015846123662399026	0.0002490039840637448	0.0002495034910533497	0.03884462151394423	0.003134939630769897
23.0	0.011703187250996014	0.00168867973628099	0.0	0.0	0.03585657370517928	0.002956042560547269
25.0	0.007470119521912351	0.0013568953227150575	0.0002490039840637448	0.0002495034910533497	0.023406374501992025	0.002426426260967678
27.0	0.0052290836653386425	0.0011381298039023539	0.0	0.0	0.020418326693227084	0.002241313621582218
29.0	0.0037350597609561737	0.001025092008439738	0.0	0.0	0.019422310756972108	0.0022168493995358
31.0	0.004980079681274899	0.0011111172333701552	0.0	0.0	0.01817729083665338	0.002119223375271501
33.0	0.003237051792828684	0.0008968253660873407	0.0	0.0	0.0122011952191235	0.0017382355093693315
35.0	0.002739043824701193	0.0008254003882790595	0.0	0.0	0.009960159362549794	0.0015726242844606457
37.0	0.002241035856573705	0.0007461781401753896	0.0	0.0	0.008715139442231071	0.0014711822659066497
39.0	0.0027390438247011945	0.0008254003882790591	0.0	0.0	0.007221115537848601	0.00134083463944691
41.0	0.0014940239043824692	0.0006103408231587405	0.0	0.0	0.008715139442231073	0.0014711822659066497
43.0	0.0012450199203187244	0.0005574602625323732	0.0	0.0	0.005976095617529877	0.0012202735962822402
45.0	0.0007470119521912344	0.0004315761348905253	0.0	0.0	0.003735059760956172	0.0009637425596876538
47.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.002241035856573703	0.00074817772787881
49.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.002241035856573704	0.0007478448345462557
51.0	0.0007470119521912344	0.00043215272317020893	0.0	0.0	0.0019920318725099584	0.0007057024418141634
53.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0014940239043824688	0.0006107486687259104
55.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.002490039840637449	0.0007886836530204667
57.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.001992031872509959	0.0007053495023363168
59.0	0.0007470119521912346	0.0004321527231702086	0.0	0.0	0.0019920318725099593	0.0007057024418141628
61.0	0.0	0.0	0.0	0.0	0.0012450199203187242	0.0005579067666188011
63.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0012450199203187244	0.0005574602625323734
65.0	0.0004980079681274898	0.00035285122090708174	0.0	0.0	0.0014940239043824692	0.0006111562421237753
67.0	0.00024900398406374496	0.0002495034910533501	0.0	0.0	0.0017430278884462142	0.000660124188569593
69.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912344	0.00043215272317020877
71.0	0.0004980079681274896	0.00035214481134788204	0.0	0.0	0.0007470119521912344	0.00043157613489052494
73.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708164
75.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.002241035856573703	0.0007478448345462557
77.0	0.0007470119521912344	0.0004315761348905247	0.0	0.0	0.001494023904382469	0.0006107486687259101
79.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.0014940239043824694	0.0006111562421237748
81.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.0004980079681274898	0.0003528512209070818
83.0	0.0	0.0	0.0	0.0	0.0009960159362549792	0.0004990069821066995
85.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0007470119521912346	0.0004321527231702091
87.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0004980079681274898	0.0003528512209070818
89.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003528512209070816
91.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912344	0.0004321527231702085
93.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0002490039840637448	0.0002495034910533501
95.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912344	0.000432152723170209
97.0	0.0	0.0	0.0	0.0	0.0007470119521912348	0.00043215272317020904
99.0	0.0	0.0	0.0	0.0	0.0	0.0
101.0	0.0	0.0	0.0	0.0	0.0004980079681274898	0.0003528512209070815
103.0	0.0	0.0	0.0	0.0	0.0	0.0
105.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.0002495034910533499
107.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.0004980079681274898	0.0003528512209070815
109.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003528512209070816
111.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
113.0	0.0	0.0	0.0	0.0	0.0	0.0
115.0	0.0	0.0	0.0	0.0	0.0	0.0
117.0	0.0	0.0	0.0	0.0	0.0	0.0
119.0	0.0	0.0	0.0	0.0	0.0	0.0
121.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
123.0	0.0	0.0	0.0	0.0	0.0	0.0
125.0	0.0	0.0	0.0	0.0	0.0	0.0
127.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0007470119521912344	0.000432152723170209
129.0	0.0	0.0	0.0	0.0	0.0	0.0
131.0	0.0	0.0	0.0	0.0	0.0	0.0
133.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274898	0.00035285122090708164
135.0	0.0	0.0	0.0	0.0	0.0	0.0
137.0	0.0004980079681274899	0.0003528512209070816	0.0	0.0	0.0007470119521912347	0.00043215272317020893
139.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
141.0	0.0	0.0	0.0	0.0	0.0	0.0
143.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
145.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
147.0	0.0	0.0	0.0	0.0	0.0	0.0
149.0	0.0	0.0	0.0	0.0	0.0	0.0
151.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708164
153.0	0.0	0.0	0.0	0.0	0.0	0.0
155.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
157.0	0.0	0.0	0.0	0.0	0.0	0.0
159.0	0.0	0.0	0.0	0.0	0.0	0.0
161.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.00024950349105334993
163.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
165.0	0.0	0.0	0.0	0.0	0.0	0.0
167.0	0.0	0.0	0.0	0.0	0.0	0.0
169.0	0.0	0.0	0.0	0.0	0.0	0.0
171.0	0.0	0.0	0.0	0.0	0.0	0.0
173.0	0.0	0.0	0.0	0.0	0.0	0.0
175.0	0.0	0.0	0.0	0.0	0.0	0.0
177.0	0.0	0.0	0.0	0.0	0.0	0.0
179.0	0.0	0.0	0.0	0.0	0.0	0.0
181.0	0.0	0.0	0.0	0.0	0.0	0.0
183.0	0.0	0.0	0.0	0.0	0.0	0.0
185.0	0.0	0.0	0.0	0.0	0.0	0.0
187.0	0.0	0.0	0.0	0.0	0.0	0.0
189.0	0.0	0.0	0.0	0.0	0.0	0.0
191.0	0.0	0.0	0.0	0.0	0.0	0.0
193.0	0.0	0.0	0.0	0.0	0.0	0.0
195.0	0.0	0.0	0.0	0.0	0.0	0.0
197.0	0.0	0.0	0.0	0.0	0.0	0.0
199.0	0.0004980079681274898	0.00035285122090708174	0.0	0.0	0.0012450199203187242	0.0005579067666188011


==> anc/data/colls_res/dNcolldt_PbPb_17.3_collisions_4050.dat <==
# Time dependence of collisions for PbPb_17.3 and 4050 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0	0.0	0.0014940239043824688	0.0006111562421237745	0.0	0.0
3.0	0.0014940239043824697	0.0006095243133307514	0.001992031872509959	0.0007049963861678353	0.008964143426294818	0.0014921894154449802
5.0	0.01045816733067729	0.0016002493383465814	0.005229083665338646	0.0011376921458189143	0.05229083665338646	0.003598113711682657
7.0	0.017679282868525898	0.00215383807362641	0.004980079681274899	0.0011099961381060013	0.06025896414342631	0.0038667084764790033
9.0	0.016932270916334664	0.0021151068900941497	0.0019920318725099584	0.0007046430930430844	0.0552788844621514	0.0037147039673822648
11.0	0.010707171314741035	0.001618660508355037	0.0009960159362549792	0.0004985077253712864	0.0343625498007968	0.0029590735363415064
13.0	0.00697211155378486	0.0013111639914184243	0.0	0.0	0.024651394422310752	0.002460463721062623
15.0	0.0062250996015936234	0.0012395076295609988	0.0	0.0	0.01967131474103585	0.002203668168228939
17.0	0.003237051792828684	0.0008948796710748406	0.0	0.0	0.014940239043824702	0.0019503450264220738
19.0	0.004233067729083663	0.0010246060676641787	0.0	0.0	0.011454183266932264	0.001686909321952264
21.0	0.002490039840637448	0.0007867870162397272	0.0	0.0	0.010956175298804776	0.0016489896945245891
23.0	0.0037350597609561746	0.0009616733301190439	0.0	0.0	0.007470119521912347	0.0013623895899842577
25.0	0.0012450199203187242	0.0005574602625323735	0.0	0.0	0.004482071713147407	0.0010576123075659778
27.0	0.0012450199203187242	0.0005579067666188009	0.0	0.0	0.0027390438247011937	0.0008272084964442261
29.0	0.0	0.0	0.0	0.0	0.0017430278884462138	0.0006601241885695928
31.0	0.0012450199203187244	0.0005579067666188006	0.0	0.0	0.001743027888446214	0.0006601241885695927
33.0	0.0004980079681274898	0.0003528512209070817	0.0	0.0	0.0022410358565737036	0.0007481777278788102
35.0	0.0004980079681274899	0.00035285122090708164	0.0	0.0	0.0019920318725099593	0.0007053495023363166
37.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.001992031872509959	0.0007057024418141632
39.0	0.0004980079681274896	0.0003528512209070813	0.0	0.0	0.001245019920318724	0.0005579067666188007
41.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0007470119521912346	0.000432152723170209
43.0	0.0004980079681274896	0.0003521448113478825	0.0	0.0	0.001245019920318724	0.0005574602625323735
45.0	0.0	0.0	0.0	0.0	0.0012450199203187242	0.0005570134005266665
47.0	0.0	0.0	0.0	0.0	0.0009960159362549794	0.0004985077253712861
49.0	0.0004980079681274898	0.0003528512209070815	0.0	0.0	0.0017430278884462138	0.0006601241885695928
51.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0002490039840637448	0.0002495034910533497
53.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
55.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0004980079681274896	0.00035285122090708164
57.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.00035214481134788204
59.0	0.00024900398406374496	0.00024950349105334993	0.0	0.0	0.0007470119521912347	0.000432152723170209
61.0	0.0	0.0	0.0	0.0	0.0	0.0
63.0	0.0	0.0	0.0	0.0	0.0007470119521912344	0.00043157613489052494
65.0	0.0	0.0	0.0	0.0	0.0	0.0
67.0	0.0	0.0	0.0	0.0	0.0	0.0
69.0	0.0	0.0	0.0	0.0	0.0	0.0
71.0	0.0	0.0	0.0	0.0	0.0	0.0
73.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501
75.0	0.0	0.0	0.0	0.0	0.0	0.0
77.0	0.0	0.0	0.0	0.0	0.0004980079681274896	0.0003528512209070816
79.0	0.0	0.0	0.0	0.0	0.0	0.0
81.0	0.0	0.0	0.0	0.0	0.0	0.0
83.0	0.0	0.0	0.0	0.0	0.0	0.0
85.0	0.0	0.0	0.0	0.0	0.0002490039840637448	0.0002495034910533497
87.0	0.0	0.0	0.0	0.0	0.00024900398406374496	0.0002495034910533499
89.0	0.0	0.0	0.0	0.0	0.0	0.0
91.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0002490039840637448	0.0002495034910533497
93.0	0.0	0.0	0.0	0.0	0.0	0.0
95.0	0.0	0.0	0.0	0.0	0.0	0.0
97.0	0.0	0.0	0.0	0.0	0.0	0.0
99.0	0.0	0.0	0.0	0.0	0.000249003984063745	0.0002495034910533499
101.0	0.0	0.0	0.0	0.0	0.0	0.0
103.0	0.0	0.0	0.0	0.0	0.0	0.0
105.0	0.0	0.0	0.0	0.0	0.0	0.0
107.0	0.0	0.0	0.0	0.0	0.0	0.0
109.0	0.0	0.0	0.0	0.0	0.0	0.0
111.0	0.0	0.0	0.0	0.0	0.0	0.0
113.0	0.0	0.0	0.0	0.0	0.0	0.0
115.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0002490039840637448	0.0002495034910533501
117.0	0.0	0.0	0.0	0.0	0.0	0.0
119.0	0.0	0.0	0.0	0.0	0.0	0.0
121.0	0.0	0.0	0.0	0.0	0.0	0.0
123.0	0.0	0.0	0.0	0.0	0.0	0.0
125.0	0.0	0.0	0.0	0.0	0.0	0.0
127.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0002490039840637448	0.0002495034910533497
129.0	0.0	0.0	0.0	0.0	0.0	0.0
131.0	0.0	0.0	0.0	0.0	0.0	0.0
133.0	0.0	0.0	0.0	0.0	0.0	0.0
135.0	0.0	0.0	0.0	0.0	0.0	0.0
137.0	0.0	0.0	0.0	0.0	0.0	0.0
139.0	0.0	0.0	0.0	0.0	0.0	0.0
141.0	0.0	0.0	0.0	0.0	0.0	0.0
143.0	0.0	0.0	0.0	0.0	0.0	0.0
145.0	0.0	0.0	0.0	0.0	0.0	0.0
147.0	0.0	0.0	0.0	0.0	0.0	0.0
149.0	0.0	0.0	0.0	0.0	0.0	0.0
151.0	0.0	0.0	0.0	0.0	0.0	0.0
153.0	0.0	0.0	0.0	0.0	0.0	0.0
155.0	0.0	0.0	0.0	0.0	0.0	0.0
157.0	0.0	0.0	0.0	0.0	0.0	0.0
159.0	0.0	0.0	0.0	0.0	0.0	0.0
161.0	0.0	0.0	0.0	0.0	0.0	0.0
163.0	0.0	0.0	0.0	0.0	0.0	0.0
165.0	0.0	0.0	0.0	0.0	0.0	0.0
167.0	0.0	0.0	0.0	0.0	0.0	0.0
169.0	0.0	0.0	0.0	0.0	0.0	0.0
171.0	0.0	0.0	0.0	0.0	0.0	0.0
173.0	0.0	0.0	0.0	0.0	0.0	0.0
175.0	0.0	0.0	0.0	0.0	0.0	0.0
177.0	0.0	0.0	0.0	0.0	0.0	0.0
179.0	0.0	0.0	0.0	0.0	0.0	0.0
181.0	0.0	0.0	0.0	0.0	0.0	0.0
183.0	0.0	0.0	0.0	0.0	0.0	0.0
185.0	0.0	0.0	0.0	0.0	0.0	0.0
187.0	0.0	0.0	0.0	0.0	0.0	0.0
189.0	0.0	0.0	0.0	0.0	0.0	0.0
191.0	0.0	0.0	0.0	0.0	0.0	0.0
193.0	0.0	0.0	0.0	0.0	0.0	0.0
195.0	0.0	0.0	0.0	0.0	0.0	0.0
197.0	0.0	0.0	0.0	0.0	0.0	0.0
199.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0002490039840637448	0.0002495034910533497


==> anc/data/colls_res/dNcolldt_PbPb_2760.0_collisions_05.dat <==
# Time dependence of collisions for PbPb_2760.0 and 05 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0004980079681274896	0.0003528512209070816	0.0007470119521912348	0.00043215272317020877	0.004233067729083663	0.0010272758973101912
3.0	0.011205179282868525	0.0016566731196599415	0.002241035856573703	0.0007475117929645889	0.037101593625498	0.003026961710620853
5.0	0.037350597609561755	0.003024986746267088	0.006972111553784862	0.001311353891338519	0.10383466135458168	0.005123856566910786
7.0	0.07495019920318727	0.004234332266325088	0.03286852589641435	0.0028817383189973585	0.31598605577689254	0.008947349649008337
9.0	0.20493027888446216	0.007089236786850697	0.09213147410358569	0.005028445597002208	0.7622011952191237	0.013698955037365824
11.0	0.34113545816733076	0.009418550242374242	0.14840637450199207	0.0061891351385144466	1.2579681274900398	0.01796160365145587
13.0	0.35557768924302796	0.009231521274941902	0.12250996015936257	0.005414214257988753	1.2744023904382469	0.018058400131313032
15.0	0.32046812749003983	0.008905422381292575	0.08939243027888448	0.004808263076692405	1.2059262948207172	0.017265324290299904
17.0	0.31748007968127484	0.008727031519081106	0.0679780876494024	0.0042363312291980645	1.095617529880478	0.016481393093201995
19.0	0.27415338645418336	0.008440567028538909	0.050298804780876505	0.003547023625637471	0.9982569721115538	0.015887115935558395
21.0	0.25049800796812743	0.007871920155349536	0.03461155378486056	0.0029276021357319618	0.8697709163346613	0.014801643989138044
23.0	0.22460159362549803	0.007399013301698818	0.03610557768924303	0.0030406686532637177	0.7983067729083665	0.013948918820645204
25.0	0.19272908366533864	0.006991584671566612	0.02589641434262948	0.002527557799915633	0.7056772908366533	0.013481816726750952
27.0	0.16957171314741035	0.006729974543060348	0.02440239043824701	0.002461070868196125	0.6177788844621515	0.012554999803117844
29.0	0.16907370517928288	0.006442294163596232	0.015438247011952188	0.0019345774117140618	0.5849103585657371	0.012066294253719826
31.0	0.13346613545816735	0.005748118587789849	0.014193227091633464	0.0018580221933559612	0.5009960159362551	0.011164783600440273
33.0	0.12400398406374503	0.005606849201486265	0.011205179282868523	0.0016566731196599417	0.46713147410358574	0.01103026687374549
35.0	0.10582669322709162	0.005184968300558704	0.010707171314741037	0.001694126866964864	0.4056274900398406	0.010169683942611573
37.0	0.10781872509960157	0.005215756946493246	0.00697211155378486	0.0013115437637627877	0.374003984063745	0.009746259161434567
39.0	0.09287848605577691	0.0048017852745240175	0.009711155378486056	0.0015427307477236048	0.3331673306772909	0.009217511311559238
41.0	0.08839641434262949	0.0047384122315251714	0.005727091633466132	0.0011903173270217202	0.3095119521912351	0.008936294165640799
43.0	0.07768924302788846	0.004423071334368536	0.0067231075697211165	0.0012891389295604685	0.2706673306772909	0.008189341614131481
45.0	0.06424302788844621	0.003974489588125201	0.005229083665338644	0.001192616247712708	0.25423306772908366	0.008047267005364117
47.0	0.05976095617529882	0.003813210103647455	0.005727091633466135	0.0011907356427355734	0.22236055776892433	0.007601172072473357
49.0	0.05602589641434264	0.0037709875427353397	0.0029880478087649385	0.0008622863752947921	0.22136454183266935	0.007409237118852136
51.0	0.05527888446215139	0.0037608709907677768	0.005229083665338645	0.001137692145818914	0.20044820717131473	0.007223408313997486
53.0	0.049302788844621526	0.0037049714242501346	0.0037350597609561733	0.0009629671196589025	0.17355577689243032	0.006711783036233851
55.0	0.048555776892430284	0.0034958991803005234	0.0034860557768924285	0.0009300826207904077	0.17504980079681276	0.006593051264420088
57.0	0.05179282868525899	0.0035328848548484447	0.002490039840637449	0.0007874197360977039	0.17206175298804782	0.006492462464690299
59.0	0.04506972111553784	0.003450949881802698	0.0039840637450199185	0.0009955158026877925	0.14741035856573706	0.006040953051489344
61.0	0.03510956175298805	0.003025892098273128	0.0012450199203187242	0.0005574602625323734	0.13769920318725098	0.006000131001993949
63.0	0.035109561752988044	0.0029651261930811927	0.002739043824701193	0.0008254003882790598	0.1349601593625498	0.005891072783691351
65.0	0.03237051792828686	0.0029060891674506403	0.0009960159362549794	0.0004985077253712864	0.10981075697211157	0.005310897341594703
67.0	0.026643426294820718	0.002581463004719195	0.0012450199203187242	0.0005579067666188006	0.09586653386454183	0.004899679399033886
69.0	0.028635458167330687	0.0026709695409493006	0.0012450199203187244	0.0005574602625323735	0.09437250996015939	0.004841653656089308
71.0	0.028884462151394424	0.0026544169732615895	0.0012450199203187242	0.0005574602625323733	0.09686254980079684	0.004941932974069603
73.0	0.022908366533864553	0.0024695552548869505	0.0014940239043824688	0.0006103408231587408	0.09213147410358566	0.004850337598432878
75.0	0.02739043824701196	0.002683618537726055	0.0014940239043824692	0.0006095243133307515	0.09312749003984065	0.00489622233253792
77.0	0.024651394422310756	0.0024739878451885285	0.0012450199203187244	0.0005565661797395684	0.0846613545816733	0.0045871201562740676
79.0	0.023157370517928287	0.0025040009263287677	0.0009960159362549792	0.000498507725371286	0.07868525896414344	0.004522996643235455
81.0	0.019671314741035856	0.0022872816642682792	0.0027390438247011937	0.0008260035307696856	0.06723107569721117	0.004195280825843837
83.0	0.021663346613545822	0.0023049585699808596	0.002241035856573704	0.0007471786029355713	0.08067729083665341	0.004481849481860209
85.0	0.01792828685258964	0.0021103925035567315	0.0009960159362549794	0.0004985077253712861	0.06573705179282868	0.004092100664075145
87.0	0.019422310756972108	0.002215725863201135	0.0009960159362549794	0.0004985077253712865	0.06673306772908368	0.004046266663057908
89.0	0.016683266932270912	0.002040078228977585	0.0022410358565737036	0.0007478448345462557	0.06050796812749003	0.0038592956105215096
91.0	0.018675298804780874	0.0021490927839465305	0.0009960159362549792	0.0004990069821066998	0.06623505976095617	0.004051432740059978
93.0	0.012948207171314738	0.0018089949469164428	0.0014940239043824688	0.0006107486687259102	0.05727091633466135	0.0038502519889348865
95.0	0.014940239043824702	0.0019067030014116113	0.0007470119521912346	0.0004315761348905248	0.04905378486055777	0.0035144406721726988
97.0	0.013197211155378486	0.001791845066365337	0.001494023904382469	0.000610340823158741	0.04656374501992032	0.0033765483606197524
99.0	0.012201195219123507	0.0017261602901747942	0.0004980079681274896	0.0003528512209070816	0.0453187250996016	0.003311466880886121
101.0	0.015438247011952191	0.0019642121726420017	0.002241035856573703	0.0007461781401753902	0.046563745019920326	0.003443148176536228
103.0	0.01045816733067729	0.0016011827005363772	0.0012450199203187242	0.0005574602625323731	0.03959163346613545	0.003100676966706403
105.0	0.015189243027888448	0.0019480455423922813	0.0004980079681274898	0.00035285122090708164	0.04407370517928287	0.0033244502793995613
107.0	0.008715139442231073	0.0014637160101322235	0.0014940239043824688	0.0006107486687259105	0.03834661354581674	0.0030729269711055702
109.0	0.009213147410358566	0.0015039908188048182	0.0009960159362549792	0.0004990069821066994	0.038097609561752996	0.0030635127421193603
111.0	0.010707171314741033	0.001656823418877276	0.0004980079681274896	0.0003528512209070813	0.0375996015936255	0.0030483568290081376
113.0	0.0099601593625498	0.0015622983403340404	0.0007470119521912344	0.0004321527231702087	0.03660358565737053	0.0030045856417824195
115.0	0.008964143426294818	0.0015258520578968512	0.0007470119521912347	0.0005570134005266665	0.035109561752988044	0.002950224486400393
117.0	0.010209163346613545	0.0015781564237580322	0.0004980079681274899	0.00035214481134788236	0.0348605577689243	0.002915413861913888
119.0	0.011205179282868528	0.0016533630801500887	0.001743027888446214	0.0006593693293306097	0.03436254980079681	0.002917121578708591
121.0	0.008217131474103587	0.0014625246824456397	0.0004980079681274896	0.0003528512209070816	0.030627490039840635	0.002800314077791705
123.0	0.006723107569721114	0.0013371152574154091	0.0009960159362549792	0.0004985077253712862	0.02763944223107569	0.002625459688410736
125.0	0.006972111553784858	0.0013109740639905554	0.0017430278884462136	0.0006578570123639095	0.027390438247011942	0.0025923400713535015
127.0	0.007221115537848603	0.001335065180548451	0.0002490039840637448	0.0002495034910533501	0.033117529880478086	0.0029068602292854407
129.0	0.007968127490039837	0.0014007793506997945	0.0009960159362549792	0.0004985077253712864	0.0271414342629482	0.0026291559856708216
131.0	0.00896414342629482	0.0014843256053023056	0.0	0.0	0.026643426294820714	0.002582330998954491
133.0	0.00846613545816733	0.0014381447019672278	0.001743027888446214	0.0006593693293306096	0.02589641434262948	0.0025174889883380503
135.0	0.005976095617529878	0.0012655509675260144	0.0007470119521912346	0.00043215272317020904	0.02315737051792828	0.0024400369914106736
137.0	0.005478087649402388	0.0011621614429455417	0.0002490039840637448	0.0002495034910533501	0.02166334661354581	0.002363313082629854
139.0	0.006474103585657368	0.0012627933434638762	0.00024900398406374496	0.0002495034910533499	0.023655378486055773	0.002437484383753646
141.0	0.007470119521912348	0.0013545075524459165	0.0002490039840637448	0.0002495034910533497	0.026394422310756966	0.0025910910517332477
143.0	0.00796812749003984	0.0013997123610687465	0.0012450199203187244	0.0005565661797395687	0.023655378486055773	0.002412945153178473
145.0	0.007719123505976094	0.0013807262597894283	0.0007470119521912344	0.00043215272317020915	0.025896414342629476	0.002523614034367985
147.0	0.00747011952191235	0.0013583626335765648	0.0004980079681274896	0.0003528512209070816	0.02465139442231075	0.002463093611093836
149.0	0.0052290836653386425	0.0011379109959018883	0.0004980079681274898	0.00035285122090708174	0.019920318725099598	0.002217298654662417
151.0	0.0024900398406374484	0.0007877359054483683	0.0002490039840637448	0.0002495034910533501	0.01618525896414342	0.001997773689427592
153.0	0.005478087649402389	0.0011647297586590008	0.0002490039840637448	0.0002495034910533497	0.020169322709163343	0.0022263765662651823
155.0	0.004980079681274899	0.0011115653548779368	0.0004980079681274896	0.0003528512209070816	0.018924302788844608	0.0021628369541970937
157.0	0.006225099601593622	0.001241314346637212	0.0002490039840637448	0.0002495034910533501	0.020418326693227087	0.0022449768988100113
159.0	0.004731075697211153	0.0010836611915123057	0.0004980079681274898	0.00035285122090708174	0.0171812749003984	0.002062173145196574
161.0	0.003486055776892429	0.0009311529118473962	0.0004980079681274898	0.0003528512209070816	0.020418326693227087	0.0022442003396835903
163.0	0.006225099601593625	0.001240310939839465	0.0002490039840637448	0.0002495034910533497	0.017679282868525895	0.0020901186076266215
165.0	0.0064741035856573665	0.0012639759190407743	0.0007470119521912346	0.00043215272317020893	0.020667330677290832	0.002256924233845683
167.0	0.004980079681274898	0.001110220447724963	0.0	0.0	0.01892430278884462	0.0021873360740467867
169.0	0.005478087649402387	0.0012159808037627738	0.0009960159362549792	0.0004985077253712865	0.01568725099601593	0.002033231489012233
171.0	0.0049800796812748994	0.0011093229371112309	0.0	0.0	0.015687250996015936	0.002001011776205996
173.0	0.004731075697211153	0.0010825116619731893	0.0	0.0	0.016932270916334653	0.002045319991006973
175.0	0.0037350597609561733	0.0009624498125468145	0.0002490039840637448	0.0002495034910533497	0.013197211155378483	0.0018083065664558405
177.0	0.003486055776892428	0.000931954823503281	0.0009960159362549792	0.0004985077253712862	0.019173306772908356	0.002174434018317224
179.0	0.004980079681274896	0.0011115653548779368	0.0002490039840637448	0.0002495034910533501	0.015936254980079674	0.002016630391643265
181.0	0.004731075697211154	0.0010841206620402705	0.0	0.0	0.015936254980079674	0.0019870255015072757
183.0	0.0034860557768924285	0.00092954701313252	0.0004980079681274896	0.0003528512209070816	0.012450199203187245	0.0017567597325081708
185.0	0.004482071713147409	0.0010536021650492796	0.0002490039840637448	0.0002495034910533497	0.013695219123505973	0.001875098000334983
187.0	0.0029880478087649398	0.0008614196104163659	0.0004980079681274896	0.0003528512209070813	0.015687250996015933	0.001968138194635445
189.0	0.0032370517928286846	0.0008968253660873409	0.0002490039840637448	0.0002495034910533501	0.012699203187250992	0.0017753711897416462
191.0	0.004482071713147409	0.0010531293796698317	0.0004980079681274898	0.0003528512209070816	0.012948207171314738	0.001788506740100416
193.0	0.0027390438247011937	0.0008257020145958253	0.0002490039840637448	0.0002495034910533497	0.01469123505976095	0.0019052659027788848
195.0	0.004233067729083663	0.0010834313831773043	0.0007470119521912344	0.0004321527231702087	0.013944223107569714	0.0018926776350977263
197.0	0.002241035856573703	0.0007478448345462557	0.0004980079681274898	0.0003528512209070816	0.012450199203187243	0.0017576099832956327
199.0	0.3906872509960159	0.010033540226459017	0.036852589641434265	0.0030701706186971192	1.409362549800797	0.019014195990791186


==> anc/data/colls_res/dNcolldt_PbPb_2760.0_collisions_2030.dat <==
# Time dependence of collisions for PbPb_2760.0 and 2030 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0004980079681274896	0.0003528512209070816	0.0009960159362549792	0.0004985077253712859	0.004482071713147407	0.0010573768378296597
3.0	0.013695219123505976	0.001824619558899012	0.002490039840637448	0.0007877359054483681	0.03062749003984063	0.0027575723621736507
5.0	0.028884462151394424	0.0026353049601238895	0.01170318725099602	0.001692362150999483	0.1060756972111554	0.005107989127143292
7.0	0.10184262948207172	0.005094809968996963	0.03261952191235061	0.0028533426937507275	0.34462151394422313	0.009255738834718322
9.0	0.16882470119521914	0.006351321976327469	0.07345617529880477	0.00430935218469853	0.6384462151394422	0.01253135599510514
11.0	0.18027888446215143	0.006494763260627395	0.06125498007968128	0.0038845698439323893	0.6352091633466136	0.0125354685742053
13.0	0.15836653386454186	0.006165715408916959	0.03710159362549801	0.0029568005957781975	0.5806772908366534	0.012236298346541783
15.0	0.13520916334661354	0.005870070070987505	0.030129482071713155	0.0027322625946956973	0.5062250996015937	0.011169845230002912
17.0	0.12749003984063745	0.005643016656738809	0.01917330677290837	0.0021998229141975225	0.4487051792828685	0.010609245202457441
19.0	0.10806772908366535	0.00533830196894835	0.015936254980079684	0.0019969009997029027	0.38047808764940244	0.00991121331642264
21.0	0.08740039840637452	0.0046411941670599244	0.009213147410358566	0.0015033284136553987	0.3232071713147411	0.009089792624554581
23.0	0.08142430278884462	0.004432912453204957	0.008217131474103585	0.0014652462938853786	0.2853585657370518	0.008420423082876851
25.0	0.06698207171314743	0.0040780198826906025	0.004731075697211154	0.0010834313831773045	0.24750996015936255	0.007882825789667697
27.0	0.050796812749003994	0.0035527054327198827	0.004980079681274898	0.0011660117951050705	0.2084163346613546	0.0072576272656721995
29.0	0.05154382470119522	0.0036119971602164387	0.004233067729083665	0.001021929263008964	0.1879980079681275	0.006954052161908709
31.0	0.043326693227091644	0.003286104007572059	0.0024900398406374497	0.0007864704654257722	0.1623505976095618	0.006273849499942206
33.0	0.04083665338645419	0.00315497139772716	0.0032370517928286833	0.0008973805040953683	0.13944223107569725	0.0059407823864888925
35.0	0.0343625498007968	0.002932021673493263	0.003237051792828684	0.0008957140578958015	0.13097609561752988	0.00575798705562893
37.0	0.03237051792828686	0.00285979329799777	0.0019920318725099584	0.0007049963861678351	0.11952191235059761	0.005526871219230218
39.0	0.028137450199203193	0.002672460765598073	0.002241035856573703	0.0007475117929645884	0.09935258964143427	0.004975877841465864
41.0	0.030378486055776897	0.0026748822325491227	0.001245019920318724	0.0005574602625323737	0.09835657370517929	0.004870522877238777
43.0	0.02589641434262948	0.0026035542840704955	0.0017430278884462145	0.0006586136049225931	0.07719123505976096	0.004394039125635099
45.0	0.01693227091633466	0.0020518837019132975	0.0019920318725099584	0.0007049963861678352	0.0734561752988048	0.004287802971619816
47.0	0.01967131474103586	0.0022052495592959176	0.0014940239043824692	0.0006103408231587404	0.07171314741035857	0.004251117770592477
49.0	0.01618525896414343	0.0020105709029070635	0.0004980079681274898	0.00035285122090708174	0.06847609561752989	0.004154663928047188
51.0	0.014442231075697212	0.0018733708398732173	0.0004980079681274898	0.0003528512209070815	0.05627490039840639	0.003675144923758658
53.0	0.013446215139442233	0.0018430861895377664	0.0007470119521912344	0.0004315761348905253	0.048804780876494036	0.0035037255645709382
55.0	0.01718127490039841	0.0020697664324174424	0.0007470119521912344	0.0004315761348905247	0.05328685258964144	0.003620948157201557
57.0	0.012699203187250995	0.0017595923040550697	0.0009960159362549792	0.0004990069821067	0.04706175298804781	0.0034088423025438156
59.0	0.0099601593625498	0.0016005605195528964	0.001245019920318724	0.0005574602625323735	0.04008964143426295	0.003196450367332926
61.0	0.011703187250996018	0.001727025605772719	0.0004980079681274898	0.0003528512209070814	0.043824701195219126	0.0032768462893981586
63.0	0.012699203187250995	0.001796147888088744	0.0007470119521912344	0.00043157613489052516	0.03859561752988048	0.0031283400016385624
65.0	0.011205179282868526	0.0016547179875225962	0.001245019920318724	0.0005579067666188014	0.03784860557768924	0.0030565959769873374
67.0	0.009213147410358568	0.0015445052072660817	0.0004980079681274896	0.0003528512209070816	0.03286852589641434	0.002877760762486022
69.0	0.007719123505976091	0.001380726259789428	0.0007470119521912344	0.00043215272317020893	0.02788844621513944	0.002659665084249638
71.0	0.009711155378486056	0.0015430535285091698	0.0004980079681274896	0.0003521448113478825	0.02938247011952191	0.002703954874259383
73.0	0.006723107569721114	0.0012887525549288138	0.0002490039840637448	0.0002495034910533501	0.029133466135458162	0.002693436122369244
75.0	0.007221115537848603	0.001331890673213971	0.0002490039840637448	0.0002495034910533497	0.02614541832669322	0.0025312003124131647
77.0	0.004233067729083663	0.0010258204879881098	0.0002490039840637448	0.0002495034910533501	0.024900398406374497	0.0024955338676248846
79.0	0.0062250996015936234	0.0012391057791274968	0.0007470119521912346	0.00043157613489052494	0.020916334661354577	0.002269686508295868
81.0	0.005229083665338643	0.0011372543193082546	0.0004980079681274898	0.0003521448113478825	0.018426294820717126	0.002131057794587412
83.0	0.005478087649402389	0.0011651572608788131	0.0004980079681274896	0.0003521448113478825	0.02191235059760956	0.002319926340314575
85.0	0.006474103585657368	0.0012627933434638762	0.0004980079681274896	0.0003528512209070816	0.018426294820717122	0.002132459499054637
87.0	0.005478087649402389	0.0011647297586590006	0.0002490039840637448	0.0002495034910533501	0.019422310756972108	0.0021894979798158477
89.0	0.004980079681274898	0.0011104447120334265	0.0017430278884462138	0.000660124188569593	0.018426294820717126	0.002133276734665015
91.0	0.004980079681274898	0.001111565354877937	0.0009960159362549792	0.0004985077253712861	0.018426294820717126	0.002134327006363006
93.0	0.004233067729083665	0.0010246060676641787	0.0004980079681274896	0.0003528512209070816	0.014193227091633462	0.0018750980003349833
95.0	0.002241035856573704	0.0007471786029355709	0.0004980079681274896	0.0003528512209070816	0.012948207171314738	0.001787810470856099
97.0	0.005229083665338643	0.0011924074380730602	0.0002490039840637448	0.0002495034910533501	0.016932270916334657	0.0021081494767395364
99.0	0.004482071713147408	0.0010538384781990607	0.0	0.0	0.014193227091633462	0.0018749651983233902
101.0	0.004731075697211154	0.0010822816095506635	0.0	0.0	0.016185258964143426	0.001997399726234082
103.0	0.0032370517928286837	0.0008976579443567797	0.0007470119521912344	0.00043157613489052494	0.01369521912350597	0.0019069641757161594
105.0	0.003486055776892428	0.0009287430224849286	0.0002490039840637448	0.0002495034910533497	0.013695219123505973	0.0018409232594224893
107.0	0.003735059760956173	0.0009629671196589027	0.0004980079681274898	0.0003528512209070817	0.012948207171314736	0.001792261919939981
109.0	0.004731075697211154	0.0010827416655159895	0.0	0.0	0.013197211155378481	0.001841734655888578
111.0	0.0039840637450199185	0.000991505652237545	0.0002490039840637448	0.0002495034910533497	0.01419322709163346	0.0018712429154722702
113.0	0.0047310756972111555	0.0010815911586927983	0.0004980079681274896	0.0003528512209070813	0.01344621513944223	0.0018589600809479415
115.0	0.0027390438247011932	0.0008235883105975502	0.0002490039840637448	0.0002495034910533501	0.01120517928286852	0.0017024842876649372
117.0	0.003237051792828684	0.0008954360153443571	0.0009960159362549792	0.0004985077253712859	0.011454183266932266	0.0016857280127584003
119.0	0.001992031872509959	0.0007046430930430847	0.0004980079681274896	0.0003528512209070816	0.008715139442231073	0.0014716899494551742
121.0	0.0029880478087649385	0.000862286375294792	0.0002490039840637448	0.0002495034910533497	0.011205179282868521	0.0016667132006261392
123.0	0.0027390438247011937	0.0008257020145958253	0.0	0.0	0.01070717131474103	0.0016301573655745237
125.0	0.0024900398406374493	0.0007871034397458793	0.0002490039840637448	0.0002495034910533501	0.010458167330677287	0.0016123409031332378
127.0	0.002490039840637449	0.0007877359054483683	0.0004980079681274899	0.00035285122090708153	0.009711155378486052	0.001553186787169108
129.0	0.0032370517928286837	0.000897935298895874	0.0002490039840637448	0.0002495034910533501	0.008466135458167327	0.001452273214853104
131.0	0.002241035856573704	0.0007468452642605219	0.0	0.0	0.01020916334661354	0.0015930753942626442
133.0	0.0019920318725099593	0.000703935974858907	0.0	0.0	0.008466135458167325	0.0014507292466729722
135.0	0.0012450199203187242	0.0005574602625323732	0.0009960159362549792	0.0004985077253712862	0.007221115537848603	0.0013386042503683213
137.0	0.0017430278884462142	0.000658613604922593	0.0	0.0	0.007968127490039837	0.0014075181685965815
139.0	0.0027390438247011932	0.0008260035307696856	0.001245019920318724	0.0005570134005266661	0.009462151394422304	0.0015333405478437107
141.0	0.001245019920318724	0.0005579067666188007	0.0007470119521912344	0.0004315761348905253	0.006474103585657366	0.001268498912278512
143.0	0.0012450199203187244	0.0005570134005266661	0.0	0.0	0.007221115537848603	0.0013404631656513206
145.0	0.0032370517928286833	0.00089765794435678	0.0004980079681274896	0.0003528512209070816	0.007968127490039835	0.001452101743902054
147.0	0.0014940239043824697	0.0006103408231587407	0.0	0.0	0.005976095617529877	0.0012204776383531058
149.0	0.003486055776892429	0.0009306179201848195	0.0	0.0	0.007470119521912347	0.001362937798546442
151.0	0.003237051792828683	0.0008968253660873405	0.0002490039840637448	0.0002495034910533497	0.009960159362549794	0.0015729409308515437
153.0	0.0024900398406374493	0.0007877359054483681	0.0	0.0	0.006723107569721111	0.0012943436985556182
155.0	0.0009960159362549792	0.0004990069821066996	0.0002490039840637448	0.0002495034910533497	0.007719123505976093	0.0013845083384133646
157.0	0.0022410358565737036	0.0007468452642605223	0.0002490039840637448	0.0002495034910533501	0.009462151394422308	0.0015331781435062497
159.0	0.001245019920318724	0.0005574602625323735	0.0004980079681274898	0.00035285122090708174	0.007221115537848603	0.0013404631656513209
161.0	0.0017430278884462136	0.0006593693293306103	0.0	0.0	0.004980079681274897	0.0011138032579987988
163.0	0.0019920318725099593	0.0007042896226957646	0.0002490039840637448	0.0002495034910533501	0.0077191235059760905	0.0013859464154963553
165.0	0.0029880478087649398	0.0008602625654207865	0.0	0.0	0.006474103585657367	0.0012681062489314535
167.0	0.0009960159362549794	0.0004990069821066999	0.0004980079681274898	0.0003528512209070816	0.005727091633466131	0.0011949107454569765
169.0	0.0019920318725099593	0.0007042896226957646	0.0002490039840637448	0.0002495034910533497	0.004731075697211153	0.0010861858741900844
171.0	0.0012450199203187244	0.0005574602625323737	0.0	0.0	0.005976095617529876	0.001220681646317482
173.0	0.0007470119521912344	0.0004321527231702087	0.0	0.0	0.003984063745019917	0.0009970154507425721
175.0	0.001245019920318724	0.0005579067666188008	0.0002490039840637448	0.0002495034910533501	0.0062250996015936234	0.0012937664248934147
177.0	0.0009960159362549792	0.0004985077253712859	0.0	0.0	0.0054780876494023864	0.0011685716484498238
179.0	0.002241035856573704	0.0007468452642605216	0.0	0.0	0.006225099601593621	0.0012455198279559426
181.0	0.0012450199203187244	0.0005574602625323732	0.0002490039840637448	0.0002495034910533501	0.005727091633466132	0.0011944938918788087
183.0	0.0009960159362549796	0.0004985077253712863	0.0002490039840637448	0.0002495034910533501	0.0042330677290836624	0.00102751826510814
185.0	0.0007470119521912344	0.00043157613489052516	0.0	0.0	0.004731075697211153	0.0010838909511229676
187.0	0.0014940239043824692	0.0006099327048762896	0.0002490039840637448	0.0002495034910533497	0.003735059760956173	0.000965291570962684
189.0	0.0014940239043824692	0.0006111562421237751	0.0	0.0	0.002988047808764938	0.0008640172964919896
191.0	0.0017430278884462136	0.0006597468669105454	0.0	0.0	0.005478087649402387	0.0011681453957825517
193.0	0.0012450199203187242	0.0005574602625323734	0.0007470119521912344	0.0004321527231702087	0.0042330677290836624	0.0010270334723163
195.0	0.0009960159362549796	0.0004990069821067	0.0002490039840637448	0.0002495034910533501	0.005478087649402387	0.001168571648449824
197.0	0.0012450199203187244	0.0005574602625323734	0.0	0.0	0.004233067729083663	0.0010272758973101917
199.0	0.1272410358565737	0.005477905825293958	0.006723107569721115	0.0012891389295604685	0.46713147410358574	0.01074119918435469


==> anc/data/colls_res/dNcolldt_PbPb_2760.0_collisions_4050.dat <==
# Time dependence of collisions for PbPb_2760.0 and 4050 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0007470119521912348	0.0004321527231702086	0.0002490039840637448	0.0002495034910533497	0.004482071713147408	0.0010571413156443498
3.0	0.007968127490039839	0.001400957103298785	0.001245019920318724	0.0005570134005266658	0.023157370517928284	0.0024381993832739706
5.0	0.03386454183266933	0.002943972034660683	0.00846613545816733	0.0014435022264701442	0.10881474103585659	0.005190248359259958
7.0	0.0801792828685259	0.00446888543877257	0.038097609561752996	0.003186228940794539	0.28411354581673304	0.0083727661668578
9.0	0.09487051792828687	0.004841139325216651	0.023655378486055784	0.002476703916180316	0.32221115537848605	0.008871664927502946
11.0	0.07943227091633469	0.00461736529164995	0.01568725099601594	0.002043127401499447	0.2801294820717132	0.008357674270102465
13.0	0.0647410358565737	0.00394941250409463	0.00747011952191235	0.0013552426990685305	0.21314741035856571	0.007253817874642985
15.0	0.05278884462151395	0.003667684345418367	0.005727091633466135	0.0011903173270217202	0.176792828685259	0.006684421575297223
17.0	0.04282868525896415	0.0032490681438682193	0.002241035856573704	0.0007471786029355705	0.1409362549800797	0.005956646993360077
19.0	0.03187250996015936	0.0028427635497308558	0.0027390438247011932	0.0008244948472622943	0.11927290836653388	0.00552889828004572
21.0	0.021912350597609563	0.002316166588721974	0.002490039840637449	0.0007864704654257724	0.09860557768924305	0.004962749249947933
23.0	0.023904382470119525	0.002464912660494518	0.0027390438247011932	0.0008260035307696856	0.09013944223107571	0.004733943295105559
25.0	0.018426294820717136	0.0021683561643297713	0.0012450199203187242	0.0005574602625323734	0.07295816733067731	0.004276754762143729
27.0	0.018675298804780877	0.002145265780296331	0.0	0.0	0.0702191235059761	0.004233920597990365
29.0	0.01344621513944223	0.0018070668208065434	0.0004980079681274896	0.0003528512209070816	0.058017928286852594	0.003758221650161588
31.0	0.012450199203187252	0.0018128450469325653	0.0009960159362549792	0.0004990069821067	0.0425796812749004	0.003291404056649368
33.0	0.013197211155378483	0.001793789554258568	0.0004980079681274896	0.0003528512209070813	0.043824701195219126	0.0032804158811578226
35.0	0.00946215139442231	0.0015242192569391814	0.0004980079681274896	0.0003528512209070816	0.03535856573705179	0.0029358409035524125
37.0	0.008715139442231073	0.001460991548002683	0.0002490039840637448	0.0002495034910533501	0.03062749003984063	0.0027352684351401196
39.0	0.008715139442231075	0.001463375729757956	0.0	0.0	0.031125498007968128	0.00278032432721953
41.0	0.006225099601593623	0.001290104359883425	0.0002490039840637448	0.0002495034910533501	0.030876494023904376	0.0028353083157014627
43.0	0.005229083665338643	0.001190108114026516	0.0002490039840637448	0.0002495034910533501	0.02166334661354581	0.0023386344334573343
45.0	0.0032370517928286837	0.0008962698842340554	0.0	0.0	0.015687250996015933	0.001968138194635445
47.0	0.001743027888446214	0.0006601241885695931	0.0002490039840637448	0.0002495034910533501	0.012450199203187247	0.0017567597325081714
49.0	0.006225099601593624	0.0012401101610538773	0.0	0.0	0.020418326693227087	0.002238200684494419
51.0	0.0039840637450199185	0.000994013892147803	0.0002490039840637448	0.0002495034910533501	0.013944223107569716	0.0018570838321003765
53.0	0.003237051792828684	0.0008959920141656087	0.0004980079681274896	0.00035285122090708185	0.015438247011952186	0.001954171486891772
55.0	0.0039840637450199185	0.0009937633530405726	0.0002490039840637448	0.0002495034910533497	0.014442231075697205	0.001890044526372718
57.0	0.004980079681274899	0.0011668657035279076	0.0	0.0	0.01568725099601593	0.00200374760863625
59.0	0.005229083665338643	0.0011368163241757727	0.0004980079681274896	0.0003528512209070813	0.012450199203187247	0.00175633445276036
61.0	0.004233067729083663	0.0010238767240664784	0.0002490039840637448	0.0002495034910533501	0.011952191235059757	0.0017183528411859068
63.0	0.002490039840637449	0.0007877359054483684	0.00024900398406374496	0.00024950349105334993	0.011454183266932266	0.0016866140722218228
65.0	0.0027390438247011937	0.0008257020145958257	0.0	0.0	0.010458167330677285	0.0016101773084996416
67.0	0.0017430278884462145	0.0006589915754586821	0.0002490039840637448	0.0002495034910533501	0.007968127490039837	0.0014073412446855569
69.0	0.0012450199203187244	0.0005574602625323735	0.00024900398406374496	0.0002495034910533499	0.008217131474103584	0.0014270203796259984
71.0	0.003237051792828683	0.0008973805040953687	0.0	0.0	0.008964143426294816	0.0014928567631596686
73.0	0.0022410358565737036	0.0007475117929645885	0.0002490039840637448	0.0002495034910533497	0.008217131474103584	0.001428938535825854
75.0	0.0004980079681274898	0.0003528512209070816	0.0002490039840637448	0.0002495034910533497	0.007221115537848601	0.0013387902580466128
77.0	0.0012450199203187249	0.000556566179739568	0.0	0.0	0.0039840637450199185	0.0009965158188140564
79.0	0.0029880478087649398	0.000858814067061341	0.0	0.0	0.006972111553784857	0.0013151461314455995
81.0	0.0009960159362549792	0.0004980079681274901	0.0002490039840637448	0.0002495034910533501	0.004980079681274896	0.0011140268010533326
83.0	0.0012450199203187244	0.0005574602625323733	0.00024900398406374496	0.00024950349105334993	0.004731075697211153	0.0010852684873083464
85.0	0.001743027888446214	0.0006593693293306098	0.0002490039840637448	0.0002495034910533501	0.005976095617529877	0.0012206816463174815
87.0	0.0019920318725099584	0.0007049963861678354	0.0	0.0	0.004482071713147406	0.001057612307565978
89.0	0.0009960159362549792	0.0004990069821066998	0.0004980079681274896	0.0003528512209070816	0.003735059760956172	0.0009655494979067557
91.0	0.0014940239043824688	0.0006103408231587407	0.0	0.0	0.00572709163346613	0.0011951191177221334
93.0	0.0009960159362549796	0.0004990069821066996	0.0	0.0	0.003984063745019918	0.0009962659088869129
95.0	0.0014940239043824688	0.000610340823158741	0.0	0.0	0.0042330677290836624	0.001027275897310191
97.0	0.0014940239043824688	0.0006103408231587407	0.0	0.0	0.0054780876494023864	0.0011672924234922644
99.0	0.0009960159362549798	0.0004975077088669971	0.0	0.0	0.002490039840637449	0.000788051947950732
101.0	0.0012450199203187246	0.000557906766618801	0.0	0.0	0.003486055776892428	0.0009332898117588897
103.0	0.002241035856573705	0.000747178602935571	0.0	0.0	0.004233067729083663	0.00102751826510814
105.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.002490039840637448	0.0007886836530204664
107.0	0.0007470119521912346	0.0004321527231702087	0.0	0.0	0.0029880478087649385	0.0008631522697810503
109.0	0.0004980079681274898	0.0003528512209070813	0.0	0.0	0.001992031872509959	0.000704996386167835
111.0	0.0004980079681274899	0.0003528512209070814	0.0	0.0	0.0019920318725099593	0.0007053495023363165
113.0	0.0004980079681274899	0.00035285122090708164	0.0	0.0	0.002490039840637449	0.0007889993158920293
115.0	0.0007470119521912345	0.0004315761348905252	0.0	0.0	0.0029880478087649376	0.0008637290505134948
117.0	0.0007470119521912347	0.00043157613489052494	0.0007470119521912344	0.00043215272317020915	0.003237051792828684	0.0008982125677920595
119.0	0.002241035856573704	0.000746845264260522	0.0	0.0	0.003984063745019918	0.0009965158188140568
121.0	0.0017430278884462138	0.0006593693293306097	0.0	0.0	0.004731075697211153	0.001086185874190084
123.0	0.0007470119521912344	0.0004315761348905253	0.00024900398406374496	0.0002495034910533501	0.0034860557768924276	0.0009322219740959845
125.0	0.0004980079681274896	0.00035214481134788204	0.0	0.0	0.0019920318725099584	0.0007046430930430841
127.0	0.0012450199203187242	0.0005579067666188008	0.0	0.0	0.0032370517928286824	0.0008993207885316201
129.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.001992031872509959	0.0007053495023363169
131.0	0.0007470119521912346	0.00043215272317020904	0.0	0.0	0.0029880478087649376	0.0008637290505134949
133.0	0.0007470119521912348	0.0004321527231702087	0.0	0.0	0.001992031872509959	0.000705702441814163
135.0	0.0007470119521912346	0.00043157613489052483	0.0002490039840637448	0.0002495034910533497	0.002241035856573703	0.0007481777278788098
137.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.0042330677290836624	0.0010263058537536111
139.0	0.0009960159362549792	0.0004985077253712861	0.0	0.0	0.0014940239043824688	0.0006107486687259104
141.0	0.001494023904382469	0.0006107486687259102	0.0	0.0	0.002739043824701193	0.0008269074196384588
143.0	0.0009960159362549794	0.0004990069821066998	0.0	0.0	0.001992031872509959	0.0007057024418141631
145.0	0.0017430278884462136	0.0006597468669105452	0.0	0.0	0.0032370517928286824	0.000899043861415422
147.0	0.0	0.0	0.0004980079681274898	0.0003528512209070814	0.00099601593625498	0.0004975077088669971
149.0	0.0009960159362549792	0.0004990069821066994	0.0	0.0	0.002739043824701193	0.000826907419638459
151.0	0.0009960159362549796	0.0004985077253712862	0.0	0.0	0.001992031872509959	0.0007053495023363167
153.0	0.0	0.0	0.0	0.0	0.0024900398406374493	0.0007886836530204667
155.0	0.0007470119521912344	0.0004321527231702087	0.0	0.0	0.002490039840637448	0.0007889993158920295
157.0	0.0004980079681274896	0.00035285122090708185	0.00024900398406374496	0.00024950349105334977	0.0017430278884462136	0.0006601241885695932
159.0	0.0007470119521912346	0.00043215272317020904	0.0	0.0	0.002739043824701193	0.0008269074196384593
161.0	0.0	0.0	0.0002490039840637448	0.0002495034910533501	0.0012450199203187253	0.0005565661797395685
163.0	0.0	0.0	0.0	0.0	0.001245019920318724	0.0005579067666188009
165.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.0014940239043824688	0.0006111562421237751
167.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0017430278884462142	0.0006593693293306099
169.0	0.0007470119521912344	0.00043157613489052516	0.0	0.0	0.0019920318725099584	0.0007049963861678352
171.0	0.0007470119521912344	0.00043157613489052494	0.0	0.0	0.0014940239043824688	0.0006107486687259105
173.0	0.0009960159362549794	0.0004990069821067001	0.0	0.0	0.001743027888446214	0.000660124188569593
175.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0019920318725099584	0.0007046430930430843
177.0	0.0002490039840637448	0.0002495034910533501	0.0002490039840637448	0.0002495034910533497	0.0004980079681274898	0.0003528512209070819
179.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0032370517928286837	0.0008984897511246233
181.0	0.0014940239043824688	0.0006111562421237745	0.0	0.0	0.003735059760956173	0.0009655494979067555
183.0	0.0007470119521912344	0.00043157613489052494	0.0	0.0	0.0009960159362549794	0.0004985077253712861
185.0	0.0004980079681274896	0.00035285122090708185	0.0	0.0	0.0009960159362549794	0.0004990069821066999
187.0	0.00024900398406374496	0.0002495034910533501	0.0	0.0	0.00024900398406374496	0.0002495034910533501
189.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0009960159362549792	0.0004990069821067
191.0	0.0007470119521912346	0.00043215272317020904	0.0002490039840637448	0.0002495034910533497	0.001992031872509959	0.0007057024418141631
193.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.003237051792828683	0.0008982125677920598
195.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0014940239043824688	0.0006111562421237751
197.0	0.0	0.0	0.0	0.0	0.001245019920318724	0.0005579067666188008
199.0	0.033366533864541845	0.0029415181248309647	0.002988047808764939	0.0008619975505084968	0.13097609561752993	0.005775647448621735


==> anc/data/colls_res/dNcolldt_PbPb_5020.0_collisions_05.dat <==
# Time dependence of collisions for PbPb_5020.0 and 05 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0	0.0	0.00024900398406374496	0.0002495034910533501	0.001245019920318724	0.0005579067666188008
3.0	0.009960159362549799	0.0015627764241949783	0.002490039840637449	0.0007877359054483684	0.03660358565737051	0.003002844741930731
5.0	0.03386454183266933	0.0029205340166521955	0.008715139442231071	0.0015063069428766973	0.10682270916334664	0.005215756946493246
7.0	0.0774402390438247	0.0043335531547503406	0.029382470119521917	0.0027935478737822527	0.27664342629482075	0.008306330587354903
9.0	0.20268924302788846	0.007290182897769321	0.07993027888446215	0.004591731991600591	0.7338147410358566	0.013511594279544625
11.0	0.3647908366533864	0.009438331558304059	0.17106573705179282	0.0066888158650685045	1.323207171314741	0.018366060271682787
13.0	0.4307768924302789	0.010421937329934433	0.15313745019920322	0.0062927134952771475	1.5348605577689245	0.019825591986886607
15.0	0.4243027888446216	0.010456619572336985	0.13147410358565736	0.005731459602904331	1.4788346613545815	0.019315296282634314
17.0	0.3782370517928287	0.009663022505625373	0.08067729083665338	0.0044053019202947	1.3518426294820716	0.018412924891469708
19.0	0.34437250996015933	0.009321765638966844	0.058764940239043814	0.0038371008773827415	1.2126494023904382	0.01744788456059034
21.0	0.2923306772908367	0.008570087179592413	0.05029880478087651	0.0036657149364717214	1.0751992031872513	0.01643658100363581
23.0	0.2602091633466135	0.008113000323426949	0.03735059760956176	0.003020538355082896	0.9790836653386454	0.015636636789237296
25.0	0.2594621513944223	0.00811079016499048	0.031374501992031886	0.0028223686687670066	0.9031374501992032	0.015093637338762924
27.0	0.21937250996015933	0.007368290529062462	0.02813745019920319	0.002576925395839756	0.8227091633466135	0.014482279637952714
29.0	0.19646414342629484	0.007066826874104215	0.026892430278884463	0.0025705399129215345	0.707918326693227	0.013221726513769367
31.0	0.1760458167330677	0.006671221339066757	0.018177290836653388	0.0021787812890691274	0.647410358565737	0.01255505930308966
33.0	0.1576195219123506	0.006319564381378135	0.017928286852589643	0.0021960843171262485	0.6025896414342631	0.012330522101593541
35.0	0.1431772908366534	0.006070599909434829	0.01444223107569721	0.001870976754754691	0.5363545816733069	0.011545257439351274
37.0	0.13371513944223112	0.005568658573725579	0.014691235059760959	0.001922181113220489	0.4835657370517929	0.010841091776503949
39.0	0.11429282868525896	0.005238955457523074	0.01195219123505976	0.0017425278087089264	0.4230577689243028	0.010155742238990214
41.0	0.10308764940239047	0.004920269574270131	0.00846613545816733	0.0014445368716106061	0.3969123505976096	0.009884873631880233
43.0	0.09611553784860559	0.004798257677424348	0.009960159362549802	0.001563891384839216	0.3508466135458167	0.009414319206310492
45.0	0.09163346613545817	0.004843659024646745	0.007470119521912349	0.00140184552821102	0.349601593625498	0.009442261751243677
47.0	0.08715139442231076	0.004644519381422235	0.006474103585657368	0.0012653541936824039	0.3085159362549801	0.008743308654892005
49.0	0.0856573705179283	0.004550494986135773	0.0034860557768924285	0.0009298148555276859	0.29830677290836655	0.008608326044353961
51.0	0.07594621513944225	0.004327458059391229	0.004980079681274899	0.001166438827455994	0.25821713147410363	0.007885510369332013
53.0	0.07320717131474105	0.004283619634842966	0.004731075697211153	0.0010818213579416936	0.23954183266932277	0.007786715754323489
55.0	0.06673306772908369	0.0042261502016001035	0.004233067729083664	0.0010258204879881102	0.23057768924302793	0.007659001313135977
57.0	0.055278884462151394	0.0037307572140273778	0.005976095617529878	0.0012159808037627729	0.20916334661354585	0.007234947339781826
59.0	0.0530378486055777	0.0036207418451654617	0.0029880478087649385	0.0008625751033709549	0.19845617529880483	0.006997316398837681
61.0	0.050049800796812746	0.0034835548397910577	0.0032370517928286824	0.0008979352988958738	0.18824701195219123	0.006756930440947245
63.0	0.04407370517928287	0.0033950082226168383	0.0034860557768924302	0.00093061792018482	0.16558764940239046	0.006497714755104048
65.0	0.04058764940239044	0.0031881040205159364	0.002241035856573705	0.0007465117767403184	0.1518924302788845	0.006204284468882003
67.0	0.041334661354581685	0.0031799706898407265	0.0037350597609561737	0.0009634841490221456	0.15089641434262951	0.006042931286655905
69.0	0.035607569721115534	0.0030060770392090685	0.002988047808764938	0.0008625751033709547	0.1314741035856574	0.005684213043212053
71.0	0.04133466135458168	0.0032222098382479335	0.002241035856573704	0.0007475117929645882	0.13720119521912352	0.005823178435557864
73.0	0.034611553784860555	0.0030724407356578515	0.001743027888446214	0.0006597468669105451	0.13471115537848607	0.0058900582476131575
75.0	0.033864541832669334	0.002899398042031506	0.002490039840637449	0.0007864704654257722	0.11927290836653388	0.005475086779470602
77.0	0.031374501992031886	0.0028923470917842434	0.0007470119521912344	0.0005579067666188014	0.11952191235059763	0.005492478069721194
79.0	0.030876494023904386	0.0027147997794541327	0.0029880478087649385	0.0008602625654207866	0.10433266932270918	0.0051268201734012584
81.0	0.027141434262948214	0.002630386930503132	0.0009960159362549796	0.0004990069821066998	0.09736055776892433	0.004987973551433042
83.0	0.02290836653386455	0.0023641558438521957	0.0012450199203187244	0.0005579067666188011	0.09462151394422313	0.004827953799120827
85.0	0.026643426294820718	0.002583680632599676	0.0019920318725099593	0.0007049963861678348	0.08964143426294822	0.004759700089925695
87.0	0.022659362549800798	0.002406434979020914	0.001743027888446214	0.0006597468669105454	0.09138446215139441	0.004789947201080665
89.0	0.022161354581673308	0.002432473502457973	0.0019920318725099593	0.0007039359748589074	0.08167330677290838	0.004514124285945352
91.0	0.024900398406374508	0.0024603625153072363	0.001992031872509959	0.0007046430930430842	0.0829183266932271	0.004493113843776526
93.0	0.026145418326693235	0.0025402347308285684	0.0017430278884462142	0.000658613604922593	0.08167330677290838	0.004461524286751226
95.0	0.01792828685258964	0.0021394542461317793	0.002739043824701194	0.0008254003882790595	0.07295816733067731	0.00426468545108404
97.0	0.02141434262948207	0.0022656235910437856	0.0012450199203187244	0.0005565661797395686	0.07544820717131474	0.004363216153262723
99.0	0.01942231075697212	0.0021907486343526236	0.001494023904382469	0.0006107486687259101	0.05702191235059762	0.0037714497423430937
101.0	0.01942231075697212	0.00216110931037623	0.0014940239043824688	0.0006103408231587406	0.06299800796812752	0.003961625199227867
103.0	0.014691235059760955	0.0018867479729052074	0.00024900398406374496	0.00024950349105334993	0.06125498007968129	0.0038924463814629406
105.0	0.013944223107569721	0.0018407879919062765	0.0009960159362549792	0.0004980079681274901	0.05328685258964144	0.0036316602323478732
107.0	0.017928286852589646	0.002079967413051112	0.0	0.0	0.059262948207171325	0.0038387229050324758
109.0	0.01593625498007968	0.0019649726600574633	0.001494023904382469	0.0006107486687259105	0.05278884462151394	0.00361523584768983
111.0	0.014940239043824698	0.0019357354946742378	0.001245019920318724	0.0005574602625323734	0.06225099601593627	0.003907769524587618
113.0	0.010707171314741033	0.0016583256618360614	0.0009960159362549792	0.0004985077253712859	0.050049800796812746	0.0035570483381215223
115.0	0.009711155378486054	0.0015449887970730362	0.0012450199203187244	0.0005565661797395687	0.04556772908366534	0.0033761058537885983
117.0	0.011205179282868523	0.0016548684643098424	0.0019920318725099584	0.0007046430930430844	0.04432270916334661	0.0032954868418327166
119.0	0.012948207171314743	0.0018422753883300255	0.001245019920318724	0.0005574602625323738	0.04980079681274901	0.003549620147350494
121.0	0.010458167330677288	0.001600560519552896	0.0007470119521912346	0.0004321527231702088	0.039093625498007975	0.0031180550203706507
123.0	0.015438247011952195	0.0019340624855905641	0.0002490039840637448	0.0002495034910533497	0.051294820717131484	0.0035723463395646356
125.0	0.009711155378486054	0.0015425693320027638	0.0009960159362549792	0.0004985077253712864	0.03436254980079681	0.0029163532298985763
127.0	0.013197211155378488	0.001793511899345635	0.0007470119521912346	0.0004321527231702086	0.04357569721115539	0.003271827096981324
129.0	0.009462151394422313	0.0015232387362478467	0.0002490039840637448	0.0002495034910533501	0.0403386454183267	0.003203764730569764
131.0	0.008217131474103585	0.0014214255710038736	0.0002490039840637448	0.0002495034910533501	0.03834661354581674	0.003091105587881804
133.0	0.008466135458167327	0.0014866723666179492	0.0012450199203187244	0.0005574602625323735	0.03361553784860556	0.0028893323003038925
135.0	0.011205179282868523	0.0016545674970500444	0.0002490039840637448	0.0002495034910533497	0.033615537848605576	0.002928367533041197
137.0	0.007221115537848603	0.0013317037018263423	0.0002490039840637448	0.0002495034910533497	0.033615537848605576	0.0028831205306334043
139.0	0.009711155378486054	0.0015438601852261463	0.0007470119521912346	0.00043157613489052483	0.03585657370517927	0.002957726819450116
141.0	0.00896414342629482	0.0014828150117693758	0.0007470119521912344	0.00043215272317020893	0.0298804780876494	0.002702573166999431
143.0	0.008964143426294818	0.0015256888564355686	0.0012450199203187242	0.000557013400526666	0.038595617529880485	0.0031066941991596646
145.0	0.009711155378486056	0.0015396609552692333	0.0007470119521912344	0.00043215272317020893	0.03286852589641434	0.0028559595596002636
147.0	0.007719123505976094	0.00137856041334267	0.0002490039840637448	0.0002495034910533501	0.033117529880478086	0.0028622302761119106
149.0	0.01095617529880478	0.001637168827461134	0.0009960159362549794	0.000498507725371286	0.033117529880478086	0.0028675322361938664
151.0	0.0062250996015936234	0.0012409130812811207	0.0007470119521912344	0.0004321527231702087	0.0271414342629482	0.0026054664129152535
153.0	0.006474103585657368	0.0012633847696192253	0.0012450199203187246	0.0005565661797395685	0.02639442231075697	0.0025670502274425543
155.0	0.008715139442231073	0.001506472244050625	0.0002490039840637448	0.0002495034910533497	0.026394422310756963	0.002642853289110875
157.0	0.005727091633466134	0.0011909447454929551	0.001245019920318724	0.0005570134005266663	0.0221613545816733	0.0023352247222458203
159.0	0.00846613545816733	0.001443674718820222	0.0	0.0	0.029880478087649404	0.0027252360740441933
161.0	0.007719123505976092	0.0013758483107486003	0.0	0.0	0.0271414342629482	0.002604606128650172
163.0	0.006972111553784861	0.0013104041165406814	0.0012450199203187242	0.0005579067666188008	0.024153386454183273	0.0024357470825445713
165.0	0.005229083665338644	0.0011379109959018883	0.0017430278884462138	0.0006593693293306098	0.02614541832669323	0.0025826202655385563
167.0	0.006225099601593624	0.0012883660644253166	0.0002490039840637448	0.0002495034910533501	0.021165338645418322	0.00230895227299621
169.0	0.005976095617529878	0.0012157760069943708	0.0007470119521912344	0.00043215272317020893	0.019422310756972108	0.0022189825513089334
171.0	0.006723107569721113	0.0013337589455213376	0.0009960159362549792	0.0004985077253712865	0.024402390438247008	0.0025240086882189184
173.0	0.005727091633466132	0.0011871752608450005	0.0019920318725099584	0.0007049963861678354	0.02241035856573705	0.0023474552894724218
175.0	0.006723107569721115	0.0012897182744760417	0.0007470119521912344	0.00043157613489052494	0.023904382470119518	0.002477709112827157
177.0	0.006225099601593627	0.0012885593241675616	0.00024900398406374496	0.00024950349105334993	0.02340637450199203	0.0024239620495049847
179.0	0.006723107569721112	0.0013358110270762092	0.0007470119521912346	0.00043215272317020904	0.018675298804780874	0.0021755788791443568
181.0	0.0049800796812748994	0.001111117233370155	0.0002490039840637448	0.0002495034910533497	0.01693227091633466	0.002076732531904918
183.0	0.005976095617529877	0.0012163902938581534	0.0002490039840637448	0.0002495034910533497	0.0171812749003984	0.002062293891933522
185.0	0.0072211155378486035	0.0013345055220956262	0.0004980079681274896	0.0003528512209070813	0.02265936254980079	0.0023874237981341712
187.0	0.007719123505976095	0.0013794632626197142	0.0007470119521912344	0.0004321527231702085	0.021912350597609556	0.002325179779150016
189.0	0.005976095617529879	0.0012108504931286923	0.0004980079681274899	0.00035214481134788204	0.020667330677290832	0.0022827046988977357
191.0	0.007470119521912351	0.001353220084863638	0.0009960159362549794	0.0004985077253712861	0.020169322709163343	0.0022287240631084816
193.0	0.004731075697211155	0.0010811306131497998	0.0009960159362549792	0.0004990069821066998	0.01693227091633466	0.0020443457971003115
195.0	0.005229083665338643	0.0011372543193082542	0.0002490039840637448	0.0002495034910533497	0.019422310756972108	0.0021860834671910867
197.0	0.006474103585657366	0.0012655509675260144	0.0004980079681274896	0.00035285122090708185	0.018426294820717122	0.0021347936279265973
199.0	0.5189243027888447	0.011659712188970337	0.0453187250996016	0.0033284177178996175	1.8707669322709164	0.021811526119089018


==> anc/data/colls_res/dNcolldt_PbPb_5020.0_collisions_2030.dat <==
# Time dependence of collisions for PbPb_5020.0 and 2030 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0014940239043824688	0.0006107486687259104	0.0012450199203187242	0.0005574602625323734	0.0014940239043824688	0.0006107486687259104
3.0	0.009960159362549799	0.0015640506000480616	0.0052290836653386425	0.0011352820104968797	0.029880478087649404	0.0027056119915623445
5.0	0.03037848605577689	0.002764786900926466	0.008964143426294818	0.0014846610840285473	0.10308764940239043	0.005091534302393849
7.0	0.09835657370517932	0.005076056394146577	0.036105577689243044	0.0029742658048603956	0.3187250996015936	0.009055622569244515
9.0	0.21987051792828693	0.007399450793531164	0.10756972111553786	0.005241806486517196	0.7387948207171317	0.013546399082808771
11.0	0.22310756972111553	0.007501620275874419	0.07096613545816732	0.004224617984165983	0.81050796812749	0.014187778590266743
13.0	0.21489043824701196	0.007415854894942571	0.05029880478087649	0.0035376040571769955	0.7512450199203187	0.01379174415155391
15.0	0.1812749003984064	0.006843603780554279	0.03585657370517929	0.0030701706186971197	0.651394422310757	0.012911153561540758
17.0	0.16010956175298804	0.006437808962813801	0.02838645418326695	0.0026140536840516307	0.5839143426294822	0.012115864862907012
19.0	0.15811752988047809	0.006251743011936464	0.023655378486055784	0.0024284778604387633	0.5253984063745021	0.011358937924913336
21.0	0.12823705179282874	0.005841494323292134	0.015936254980079684	0.0019954040722063946	0.45891434262948216	0.010698388502350664
23.0	0.10906374501992032	0.005321670248928025	0.01145418326693227	0.0017071582409695439	0.4008964143426295	0.010082979088589196
25.0	0.09835657370517929	0.004844892685035971	0.010956175298804782	0.001676099011733353	0.35458167330677287	0.009328601540827907
27.0	0.07918326693227093	0.004513296780615683	0.007968127490039837	0.0013991785611277415	0.3035358565737052	0.008727231247456994
29.0	0.07768924302788845	0.0043507571439878575	0.007221115537848603	0.00137964376157536	0.2873505976095617	0.008510110192275742
31.0	0.06548804780876494	0.004028998566193178	0.005478087649402387	0.0011651572608788131	0.23979083665338652	0.00768629510994187
33.0	0.06797808764940239	0.00408454818417078	0.0054780876494023864	0.0011655846063033711	0.22634462151394424	0.007590517880620833
35.0	0.05104581673306773	0.0036026092374921268	0.004482071713147407	0.0010543109455970181	0.19970119521912352	0.007122527175069291
37.0	0.04631474103585659	0.0033761796089547763	0.002739043824701193	0.0008263049369212127	0.16832669322709168	0.006500052000624009
39.0	0.04606573705179284	0.0034342413143822175	0.003486055776892429	0.0009292790935382152	0.164093625498008	0.006502886219987895
41.0	0.04407370517928288	0.0033257982420848544	0.003486055776892427	0.0009303503089872851	0.14193227091633465	0.00590416153937437
43.0	0.03735059760956176	0.003084169966928738	0.0034860557768924285	0.0009311529118473959	0.13247011952191237	0.005762526061208787
45.0	0.031374501992031886	0.002761181987859415	0.0032370517928286837	0.0008971029780321065	0.11379482071713148	0.00534305769547633
47.0	0.030627490039840638	0.0027716233183280215	0.0012450199203187242	0.0005574602625323737	0.10956175298804782	0.0052008402737193545
49.0	0.025398406374502	0.0025060883810670677	0.0017430278884462136	0.0006597468669105453	0.09885458167330678	0.004952603446542992
51.0	0.024402390438247015	0.0024567163314105243	0.0017430278884462136	0.0006601241885695924	0.09188247011952193	0.004804999355951197
53.0	0.02166334661354582	0.0022730849830061672	0.0009960159362549794	0.000498507725371286	0.08391434262948208	0.004577447377242011
55.0	0.021663346613545815	0.0023823076230862074	0.001245019920318724	0.0005574602625323734	0.07818725099601592	0.004468383927265659
57.0	0.019920318725099598	0.0022996589374177797	0.0009960159362549794	0.0004990069821066999	0.06997011952191236	0.004302759862578715
59.0	0.01867529880478088	0.0021202806082508455	0.0004980079681274896	0.0003528512209070816	0.06822709163346613	0.004106193802314374
61.0	0.02016932270916335	0.0022002756458166807	0.0002490039840637448	0.0002495034910533501	0.06499003984063746	0.0040010279003123905
63.0	0.01743027888446215	0.002049698133707141	0.001245019920318724	0.0005574602625323735	0.05901394422310757	0.003893277929937308
65.0	0.016434262948207174	0.0019946551871838822	0.0004980079681274896	0.0003521448113478825	0.06225099601593627	0.0039563418558690175
67.0	0.01195219123505976	0.0017453834773056554	0.0009960159362549794	0.0004985077253712865	0.04855577689243028	0.0034798358428437125
69.0	0.015189243027888447	0.0019202369627147125	0.0017430278884462138	0.0006593693293306102	0.05104581673306774	0.003613513502951392
71.0	0.013944223107569721	0.0019082695110567154	0.0007470119521912344	0.00043215272317020893	0.043077689243027885	0.0033071779502820606
73.0	0.012201195219123507	0.0017268814166173203	0.0009960159362549792	0.0004990069821067	0.047559760956175305	0.003405772918778373
75.0	0.009960159362549799	0.0015638913848392156	0.0009960159362549792	0.0004985077253712862	0.042081673306772906	0.0031948919593775232
77.0	0.01568725099601594	0.0019491956234975185	0.0007470119521912344	0.0004315761348905247	0.04506972111553784	0.003340515392349218
79.0	0.007968127490039837	0.0014011348333474918	0.00024900398406374496	0.0002495034910533497	0.03510956175298805	0.0030098850308165506
81.0	0.01045816733067729	0.0015969782748098485	0.0002490039840637448	0.0002495034910533497	0.0398406374501992	0.003110939358412597
83.0	0.0077191235059760974	0.0013758483107486007	0.00099601593625498	0.0004975077088669968	0.03286852589641434	0.0028299459841075653
85.0	0.008715139442231073	0.0014649063689779192	0.0009960159362549792	0.0004985077253712862	0.026145418326693225	0.002535721545168968
87.0	0.007719123505976093	0.001380365521374443	0.0007470119521912344	0.0004315761348905253	0.030378486055776893	0.0027509725860626177
89.0	0.007968127490039839	0.0014025558629554707	0.0007470119521912344	0.00043157613489052494	0.026394422310756966	0.0025703461658013833
91.0	0.007221115537848604	0.0013339456288374621	0.0004980079681274896	0.0003528512209070813	0.027141434262948204	0.002626028688169284
93.0	0.006474103585657368	0.0012649605541663667	0.0012450199203187244	0.0005574602625323731	0.024153386454183263	0.0024627903055684875
95.0	0.007470119521912347	0.001355610122878743	0.0	0.0	0.02888446215139441	0.002683711324260362
97.0	0.0049800796812749	0.0011070759772650036	0.0	0.0	0.022908366533864542	0.0023714122276885714
99.0	0.003237051792828684	0.000896825366087341	0.0	0.0	0.018924302788844615	0.00218722223033921
101.0	0.006972111553784858	0.0013594620774097948	0.0004980079681274898	0.00035285122090708136	0.021912350597609556	0.002351059097068608
103.0	0.004980079681274899	0.0011117893478988254	0.0007470119521912347	0.0004315761348905247	0.020418326693227087	0.0022440893807287527
105.0	0.0037350597609561724	0.0009637425596876536	0.0004980079681274896	0.0003521448113478825	0.015936254980079674	0.0019870255015072753
107.0	0.005478087649402388	0.0011636603159960132	0.0004980079681274896	0.00035285122090708185	0.017679282868525895	0.002147470039581854
109.0	0.007221115537848608	0.0013350651805484513	0.0004980079681274896	0.00035285122090708185	0.021414342629482074	0.002298250861257861
111.0	0.004482071713147408	0.0010538384781990614	0.0002490039840637448	0.0002495034910533497	0.014193227091633459	0.0018753635761454414
113.0	0.0059760956175298795	0.0012153663099289912	0.0002490039840637448	0.0002495034910533501	0.01867529880478087	0.0021779811280272948
115.0	0.003486055776892429	0.0009311529118473959	0.0	0.0	0.01568725099601593	0.001969402983786379
117.0	0.0027390438247011937	0.0008254003882790592	0.0002490039840637448	0.0002495034910533497	0.013197211155378478	0.0018083065664558408
119.0	0.0039840637450199185	0.0009947651308685741	0.0009960159362549792	0.0004990069821066994	0.013446215139442226	0.001825983760628952
121.0	0.004482071713147409	0.0010545470999163864	0.00024900398406374496	0.0002495034910533501	0.01892430278884462	0.002161339742675267
123.0	0.0034860557768924285	0.0009303503089872846	0.0002490039840637448	0.0002495034910533501	0.01170318725099601	0.0017039462753003132
125.0	0.0037350597609561733	0.0009640009010834443	0.0	0.0	0.013695219123505973	0.0018749651983233906
127.0	0.0024900398406374484	0.0007871034397458796	0.0002490039840637448	0.0002495034910533497	0.015438247011952181	0.0019518765107777469
129.0	0.004233067729083663	0.0010246060676641783	0.0002490039840637448	0.0002495034910533497	0.013944223107569716	0.0018585581870764303
131.0	0.0032370517928286824	0.0008962698842340558	0.00024900398406374496	0.00024950349105334993	0.013197211155378478	0.0018088572917819806
133.0	0.0019920318725099584	0.0007049963861678355	0.0002490039840637448	0.0002495034910533501	0.012450199203187247	0.001756192669958695
135.0	0.0034860557768924302	0.0009290110966779805	0.0	0.0	0.01419322709163346	0.0019080085154306494
137.0	0.002490039840637449	0.0007871034397458794	0.0007470119521912348	0.000432152723170209	0.012450199203187243	0.001757326612075203
139.0	0.003735059760956173	0.0009627085008494425	0.0	0.0	0.01518924302788844	0.0019672523583994486
141.0	0.003486055776892429	0.0009314202924449666	0.0002490039840637448	0.0002495034910533501	0.011703187250996009	0.0017052609924985836
143.0	0.0034860557768924294	0.000930617920184819	0.0	0.0	0.011952191235059754	0.001721971801517446
145.0	0.004233067729083663	0.0010241198963116998	0.0	0.0	0.012201195219123502	0.0017382355093693317
147.0	0.0029880478087649385	0.0008625751033709549	0.00024900398406374496	0.0002495034910533499	0.01170318725099601	0.0017048228660855383
149.0	0.003735059760956173	0.0009627085008494424	0.0002490039840637448	0.0002495034910533501	0.011703187250996009	0.0017033616308242598
151.0	0.0039840637450199185	0.0010543109455970177	0.0002490039840637448	0.0002495034910533501	0.012948207171314736	0.001826392822448062
153.0	0.0012450199203187244	0.0005579067666188009	0.0	0.0	0.010209163346613542	0.00159276275067328
155.0	0.005478087649402387	0.001163446309499308	0.0002490039840637448	0.0002495034910533501	0.010956175298804775	0.0016483855583275316
157.0	0.0024900398406374493	0.0007864704654257725	0.0002490039840637448	0.0002495034910533497	0.013695219123505973	0.0018386223582248264
159.0	0.003237051792828684	0.0008957140578958014	0.0002490039840637448	0.0002495034910533501	0.010956175298804775	0.001647630076570847
161.0	0.002490039840637449	0.000787419736097704	0.0009960159362549794	0.0004985077253712862	0.010458167330677287	0.0016107957749363132
163.0	0.0022410358565737045	0.0007471786029355705	0.0002490039840637448	0.0002495034910533497	0.007221115537848602	0.0013399057618574569
165.0	0.004233067729083663	0.0010248490668535702	0.0004980079681274898	0.00035285122090708185	0.010956175298804775	0.0016492916796373722
167.0	0.002739043824701194	0.0008260035307696855	0.0	0.0	0.011703187250996014	0.0017393811582064238
169.0	0.001992031872509959	0.0007039359748589072	0.001245019920318724	0.0005574602625323737	0.007968127490039835	0.0014075181685965813
171.0	0.0027390438247011937	0.000825702014595825	0.0	0.0	0.008964143426294814	0.0014933570782370536
173.0	0.0017430278884462138	0.0006593693293306101	0.0012450199203187242	0.0005574602625323734	0.008466135458167327	0.0014488399400389683
175.0	0.0022410358565737036	0.0007471786029355713	0.0004980079681274896	0.0003528512209070813	0.008466135458167327	0.0014515872095173068
177.0	0.0022410358565737036	0.0007475117929645884	0.0	0.0	0.006972111553784856	0.001318172068448746
179.0	0.001743027888446215	0.0006586136049225934	0.0	0.0	0.007719123505976092	0.001386126070227228
181.0	0.001992031872509959	0.000702519603253197	0.0002490039840637448	0.0002495034910533501	0.007719123505976092	0.001385407311521795
183.0	0.0009960159362549792	0.0004990069821067002	0.0007470119521912344	0.0004315761348905252	0.007221115537848601	0.0013406489154153462
185.0	0.0014940239043824688	0.0006111562421237747	0.0004980079681274896	0.0003528512209070816	0.006972111553784856	0.0013155247542061266
187.0	0.002241035856573703	0.0007478448345462557	0.00024900398406374496	0.00024950349105334977	0.007221115537848601	0.0013412060103554155
189.0	0.0027390438247011945	0.0008257020145958252	0.0	0.0	0.010458167330677288	0.0016104865714062675
191.0	0.0009960159362549792	0.0004990069821066995	0.0	0.0	0.005976095617529877	0.0012704604085982342
193.0	0.002241035856573703	0.0007478448345462555	0.0007470119521912346	0.0004321527231702086	0.008466135458167327	0.001449699021015753
195.0	0.0014940239043824692	0.0006107486687259104	0.0	0.0	0.006225099601593623	0.0012453198889823525
197.0	0.001992031872509959	0.0007039359748589071	0.0002490039840637448	0.0002495034910533501	0.00771912350597609	0.0013866648947646744
199.0	0.1825199203187251	0.006726532677996647	0.012201195219123504	0.0017587430116055994	0.6621015936254979	0.013069372969985497


==> anc/data/colls_res/dNcolldt_PbPb_5020.0_collisions_4050.dat <==
# Time dependence of collisions for PbPb_5020.0 and 4050 centrality
# t [fm] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
1.0	0.0019920318725099584	0.000704996386167835	0.0004980079681274896	0.0003528512209070813	0.0029880478087649376	0.0008634407083086601
3.0	0.007470119521912347	0.0014030883780146958	0.0019920318725099593	0.0007046430930430841	0.029382470119521914	0.002727884550604533
5.0	0.025647410358565742	0.0025419985787884652	0.012201195219123506	0.0017199461218630906	0.09063745019920319	0.004793636753095049
7.0	0.07121513944223107	0.004092648285444485	0.038097609561752996	0.003112379793433871	0.3075199203187251	0.008641325679615825
9.0	0.1073207171314741	0.005203616480588416	0.03486055776892431	0.0029567163792386174	0.3929282868525896	0.009962284169907068
11.0	0.09138446215139442	0.00482253524747358	0.018924302788844622	0.0021361928810555925	0.3483565737051793	0.009371558376968141
13.0	0.08067729083665338	0.004506837024495018	0.014442231075697212	0.001872573151593547	0.2943227091633466	0.008510402789764965
15.0	0.058266932270916345	0.00373969029807183	0.006225099601593623	0.0012409130812811205	0.24327689243027892	0.0077824934394464555
17.0	0.06125498007968129	0.0038164737771112962	0.0062250996015936234	0.0012395076295609979	0.21264940239043828	0.007258828010443691
19.0	0.05154382470119523	0.0035254057508832893	0.004233067729083665	0.0010248490668535706	0.1872509960159363	0.006853566157248765
21.0	0.04581673306772908	0.0034108140192473913	0.0024900398406374497	0.0007871034397458793	0.15562749003984064	0.006297895142133539
23.0	0.03012948207171315	0.0028228097672566514	0.002739043824701194	0.0008254003882790597	0.11528884462151395	0.005376137357238295
25.0	0.02813745019920319	0.0027185577970526746	0.0007470119521912344	0.00043157613489052516	0.11503984063745021	0.0055461208330442125
27.0	0.025398406374501987	0.0024779101032239848	0.0014940239043824692	0.0006103408231587405	0.0906374501992032	0.004743821889290825
29.0	0.02016932270916335	0.002284122358706463	0.0004980079681274898	0.0003528512209070816	0.07644422310756972	0.004358762434115322
31.0	0.019422310756972115	0.0022731945266308666	0.0004980079681274898	0.00035285122090708174	0.07445219123505978	0.004330679178630935
33.0	0.019173306772908367	0.0021487451561788104	0.0007470119521912346	0.00043157613489052483	0.05926294820717133	0.00383846342666899
35.0	0.01643426294820717	0.002025747100649923	0.0014940239043824688	0.0006107486687259102	0.057519920318725104	0.003848052473194725
37.0	0.01543824701195219	0.001935735494674239	0.0007470119521912344	0.00043157613489052494	0.05428286852589642	0.0036156490883435984
39.0	0.0099601593625498	0.0015637321534194837	0.0007470119521912344	0.0004315761348905247	0.03884462151394423	0.0030945675692572224
41.0	0.01095617529880478	0.0016743152946494088	0.002490039840637448	0.0007877359054483683	0.03735059760956175	0.0030591203736634875
43.0	0.009462151394422308	0.0015624577178749118	0.0002490039840637448	0.0002495034910533501	0.034860557768924307	0.0029804547064590926
45.0	0.010209163346613545	0.0016592263547576343	0.002241035856573704	0.0007468452642605218	0.03336653386454183	0.002898281352623164
47.0	0.006474103585657368	0.0013113538913385192	0.0004980079681274898	0.0003528512209070813	0.024651394422310752	0.0024842329769270022
49.0	0.006723107569721115	0.001289718274476041	0.0002490039840637448	0.0002495034910533501	0.024651394422310756	0.0025386658371525724
51.0	0.006225099601593624	0.0012387037983288807	0.0004980079681274896	0.0003528512209070813	0.02564741035856573	0.002506883144705875
53.0	0.005727091633466134	0.0012889457567221078	0.0002490039840637448	0.0002495034910533497	0.02390438247011952	0.0025490417654448335
55.0	0.004731075697211153	0.0010841206620402705	0.00024900398406374496	0.00024950349105334993	0.017679282868525888	0.0021202806082508455
57.0	0.005229083665338644	0.0011359398272650647	0.0002490039840637448	0.0002495034910533501	0.020667330677290832	0.0022568139004764086
59.0	0.0037350597609561724	0.0009642591732651939	0.0002490039840637448	0.0002495034910533501	0.015189243027888438	0.0019395907773118524
61.0	0.004233067729083663	0.0010248490668535706	0.0004980079681274896	0.0003528512209070816	0.013197211155378481	0.0018084442635104064
63.0	0.00547808764940239	0.001165584606303371	0.0007470119521912346	0.0004315761348905252	0.01643426294820717	0.0020182349574993097
65.0	0.004482071713147409	0.0010550192499735847	0.0002490039840637448	0.0002495034910533497	0.013446215139442224	0.001860566788318701
67.0	0.003237051792828684	0.0008968253660873403	0.0004980079681274896	0.0003528512209070816	0.01394422310756972	0.0018907031473378853
69.0	0.0029880478087649393	0.0008622863752947923	0.0004980079681274896	0.0003521448113478825	0.010209163346613544	0.0015926064058630217
71.0	0.0009960159362549792	0.0004985077253712859	0.0	0.0	0.008715139442231071	0.0014710129991206198
73.0	0.003486055776892427	0.0009300826207904083	0.0	0.0	0.00971115537848605	0.0015527057506261605
75.0	0.003984063745019918	0.0009942643681230894	0.0	0.0	0.011454183266932268	0.0016852848083304017
77.0	0.0027390438247011932	0.0008244948472622943	0.0	0.0	0.0074701195219123466	0.0013618411607409747
79.0	0.003984063745019919	0.0009947651308685745	0.0004980079681274896	0.0003528512209070813	0.00971115537848605	0.001553827937572956
81.0	0.0017430278884462136	0.0006593693293306102	0.0002490039840637448	0.0002495034910533501	0.010458167330677285	0.0016111049191239672
83.0	0.0024900398406374484	0.0007871034397458798	0.0	0.0	0.00871513944223107	0.0014725356997401745
85.0	0.0022410358565737036	0.0007478448345462559	0.0004980079681274896	0.00035285122090708185	0.009462151394422306	0.0015325283540540903
87.0	0.0039840637450199185	0.000993262085239177	0.0	0.0	0.009960159362549795	0.0015729409308515444
89.0	0.0019920318725099597	0.0007042896226957643	0.0	0.0	0.0064741035856573665	0.0013172272098451862
91.0	0.0034860557768924276	0.0009316875963082523	0.00024900398406374496	0.0002495034910533499	0.008217131474103578	0.0014310281375307491
93.0	0.0024900398406374484	0.0007858369812590051	0.0	0.0	0.006723107569721111	0.0012899113316247129
95.0	0.0024900398406374493	0.0007874197360977046	0.0002490039840637448	0.0002495034910533497	0.005478087649402388	0.0011679322111114124
97.0	0.002739043824701193	0.0008263049369212127	0.00024900398406374496	0.00024950349105334993	0.007470119521912344	0.001364398611182847
99.0	0.0017430278884462145	0.0006586136049225932	0.0	0.0	0.006225099601593622	0.0012441195803767114
101.0	0.0022410358565737045	0.00074617814017539	0.0	0.0	0.006723107569721113	0.0012935739430914286
103.0	0.0009960159362549794	0.0004990069821066994	0.0	0.0	0.005976095617529876	0.0012198654097525783
105.0	0.003486055776892429	0.0009298148555276856	0.0007470119521912344	0.00043157613489052494	0.006723107569721112	0.001292996325762745
107.0	0.001494023904382469	0.0006107486687259103	0.0002490039840637448	0.0002495034910533497	0.0042330677290836624	0.0010275182651081393
109.0	0.001245019920318724	0.0005570134005266661	0.0	0.0	0.005976095617529876	0.0012196612652595163
111.0	0.001245019920318724	0.0005574602625323733	0.0	0.0	0.0052290836653386425	0.0011411887107924633
113.0	0.0009960159362549794	0.0004990069821066996	0.0	0.0	0.006723107569721112	0.0012926111041466394
115.0	0.001494023904382469	0.000610340823158741	0.0	0.0	0.004980079681274897	0.0011138032579987988
117.0	0.001494023904382469	0.0006107486687259102	0.0004980079681274898	0.00035285122090708136	0.0052290836653386425	0.001140097186189955
119.0	0.0022410358565737036	0.000747178602935571	0.0	0.0	0.005478087649402387	0.0011683585415549272
121.0	0.0004980079681274896	0.00035285122090708185	0.0	0.0	0.004233067729083663	0.001026790990085954
123.0	0.0024900398406374497	0.0007877359054483678	0.0002490039840637448	0.0002495034910533497	0.005976095617529879	0.0012206816463174812
125.0	0.0009960159362549792	0.0004985077253712862	0.0	0.0	0.003735059760956173	0.0009640009010834447
127.0	0.0004980079681274898	0.0003528512209070814	0.0	0.0	0.0022410358565737036	0.00074817772787881
129.0	0.0007470119521912344	0.00043215272317020915	0.0	0.0	0.0042330677290836624	0.0010275182651081397
131.0	0.0007470119521912344	0.0004321527231702087	0.0	0.0	0.0034860557768924276	0.0009324890481522002
133.0	0.002988047808764938	0.0008617086289148241	0.0007470119521912348	0.0004321527231702086	0.004980079681274897	0.0011133560372387503
135.0	0.001494023904382469	0.0006107486687259102	0.0	0.0	0.0054780876494023864	0.0011664388274559942
137.0	0.0004980079681274898	0.0003528512209070814	0.0	0.0	0.003984063745019917	0.0009967656660835747
139.0	0.001245019920318724	0.0005574602625323737	0.0	0.0	0.003735059760956172	0.000965549497906756
141.0	0.0014940239043824692	0.0006103408231587407	0.0	0.0	0.004233067729083663	0.0010280028292780163
143.0	0.00024900398406374496	0.0002495034910533501	0.0	0.0	0.003237051792828683	0.0008987668489727301
145.0	0.0007470119521912346	0.0004321527231702086	0.0	0.0	0.002490039840637449	0.0007883678637573486
147.0	0.0007470119521912348	0.00043215272317020893	0.0	0.0	0.0032370517928286837	0.0008984897511246235
149.0	0.0009960159362549792	0.0004985077253712864	0.0	0.0	0.0034860557768924276	0.0009319548235032811
151.0	0.0009960159362549792	0.0004985077253712864	0.0004980079681274896	0.0003528512209070816	0.002241035856573703	0.0007481777278788101
153.0	0.00024900398406374496	0.0002495034910533501	0.0	0.0	0.0017430278884462145	0.000660124188569593
155.0	0.001245019920318724	0.0005574602625323734	0.0002490039840637448	0.0002495034910533501	0.003984063745019918	0.0009967656660835747
157.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.001743027888446214	0.0006601241885695931
159.0	0.0017430278884462142	0.000658991575458682	0.0	0.0	0.005976095617529876	0.0012204776383531056
161.0	0.0007470119521912346	0.0004321527231702088	0.0	0.0	0.0032370517928286837	0.00089876684897273
163.0	0.0012450199203187244	0.0005574602625323731	0.0	0.0	0.0029880478087649385	0.0008634407083086602
165.0	0.0007470119521912344	0.00043157613489052516	0.0	0.0	0.002241035856573704	0.00074817772787881
167.0	0.0004980079681274896	0.0003528512209070816	0.0	0.0	0.0027390438247011945	0.0008266062331707594
169.0	0.0007470119521912346	0.0004321527231702086	0.0002490039840637448	0.0002495034910533497	0.003984063745019917	0.0009972651728380958
171.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.002241035856573703	0.0007475117929645888
173.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0024900398406374484	0.0007880519479507318
175.0	0.00024900398406374496	0.0002495034910533499	0.0	0.0	0.0029880478087649385	0.0008631522697810499
177.0	0.0007470119521912344	0.00043215272317020915	0.0002490039840637448	0.0002495034910533501	0.003735059760956173	0.0009647755102088987
179.0	0.0014940239043824688	0.0006107486687259105	0.0	0.0	0.003735059760956173	0.0009652915709626836
181.0	0.0004980079681274898	0.00035285122090708185	0.0002490039840637448	0.0002495034910533501	0.003486055776892427	0.0009327560457376726
183.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0017430278884462147	0.0006589915754586824
185.0	0.0009960159362549792	0.0004985077253712862	0.0	0.0	0.0017430278884462136	0.0006597468669105454
187.0	0.0007470119521912346	0.0004321527231702086	0.0	0.0	0.0022410358565737036	0.0007485104731600496
189.0	0.001245019920318724	0.0005574602625323735	0.0	0.0	0.002241035856573703	0.0007478448345462557
191.0	0.0007470119521912346	0.0004321527231702087	0.0	0.0	0.001992031872509959	0.0007053495023363165
193.0	0.0002490039840637448	0.0002495034910533497	0.0	0.0	0.0027390438247011937	0.0008272084964442259
195.0	0.001245019920318724	0.0005570134005266662	0.0	0.0	0.002241035856573703	0.0007475117929645883
197.0	0.0002490039840637448	0.0002495034910533501	0.0	0.0	0.0012450199203187242	0.0005579067666188007
199.0	0.05826693227091634	0.0038034677493095754	0.0034860557768924294	0.0009306179201848192	0.20742031872509964	0.007125008946737095


==> anc/data/colls_res/total_collisions_05.dat <==
#Total collisions as depending on energy for 05 centrality
# SQRTS [GeV] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
17.3	1.5908864541832668	0.028316841398484848	0.30328685258964144	0.012385670951376259	5.801792828685258	0.05380732844672599
39.0	4.044820717131475	0.04483178260927052	0.719621513944223	0.019068283695422027	14.475846613545823	0.0850288745265586
200.0	5.31648406374502	0.051284848714501736	0.8891932270916334	0.020975122037098965	18.987549800796817	0.09721871944703638
2760.0	10.15014940239044	0.07060904714783318	1.8503486055776892	0.030523062375788466	36.69995019920319	0.13473444116921673
5020.0	12.655876494023905	0.07883307502138936	2.2587151394422307	0.03373548503227814	45.740537848605584	0.14987537764546902


==> anc/data/colls_res/total_collisions_2030.dat <==
#Total collisions as depending on energy for 2030 centrality
# SQRTS [GeV] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
17.3	0.5637450199203187	0.016738065872120674	0.09760956175298804	0.007007308988732138	2.0844123505976095	0.032269427696261774
39.0	1.4163346613545817	0.02662202015702784	0.2522410358565737	0.011161638436969283	5.013446215139443	0.04990557327075009
200.0	1.8359063745019921	0.030307294943510102	0.3276892430278884	0.012784866618319428	6.844123505976097	0.05846380794700134
2760.0	4.049551792828685	0.04436519509878526	0.7358067729083665	0.019074133118666146	14.655378486055781	0.08497905475011587
5020.0	5.605826693227091	0.05274035931565074	0.995019920318725	0.022292457657023108	20.00423306772909	0.09935262598286121


==> anc/data/colls_res/total_collisions_4050.dat <==
#Total collisions as depending on energy for 4050 centrality
# SQRTS [GeV] 	 ann. 	 ann. err  	 reg. 	 reg. err 	 BBbar anni.  	 BBbar.anni. err
17.3	0.18550796812748999	0.009684258727013544	0.03187250996015935	0.003930325471854911	0.6596115537848604	0.018129453151767963
39.0	0.6095617529880476	0.017441703894380076	0.09213147410358566	0.006795881537840761	2.158117529880478	0.032752812789457283
200.0	0.7960657370517926	0.02004136539509314	0.12599601593625492	0.007874007618995519	3.047559760956176	0.0391917555029775
2760.0	1.5385956175298803	0.027661132265830116	0.2477589641434263	0.011273604790870723	5.45418326693227	0.051790453592800385
5020.0	1.9930278884462147	0.031294621247995556	0.33416334661354574	0.012850548872679625	7.364292828685259	0.06028523569646379


==> anc/data/multiplicity/mult_midy_more_stat_run_AuAu_200.0_05.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.506 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
8.33906 8.36094 8.45885 8.64740 8.90104 9.31563 9.83333 10.46354 11.23229 11.98906 12.66354 13.13177 13.64375 14.20781 14.69583 15.26667 15.83646 16.28229 16.76354 17.22917 17.65833 18.00781 18.36979 18.69323 19.03750 19.31927 19.58385 19.81354 20.06927 20.25937 20.48490 20.65417 20.86354 21.00208 21.14844 21.25833 21.37917 21.47917 21.54427 21.62500 21.70260 21.76615 21.83281 21.88646 21.93125 21.98333 22.00885 22.05417 22.07083 22.09583 22.10521 22.12344 22.15469 22.17552 22.18854 22.20677 22.21667 22.22708 22.23750 22.24271 22.25625 22.26927 22.27240 22.27500 22.28490 22.29583 22.30052 22.30677 22.30937 22.30833 22.31354 22.31302 22.31771 22.32031 22.31719 22.32240 22.32812 22.32760 22.32969 22.32708 22.32917 22.33021 22.32969 22.33021 22.32917 22.32865 22.32969 22.33177 22.33177 22.33177 22.33594 22.33698 22.33594 22.33750 22.33958 22.34167 22.34323 22.34375 22.34792 22.34896 22.38177 
0.05812 0.05822 0.05868 0.05939 0.06013 0.06139 0.06532 0.06933 0.07276 0.07801 0.07908 0.07938 0.08232 0.08438 0.08647 0.08787 0.08809 0.08823 0.09064 0.09309 0.09478 0.09650 0.09605 0.09665 0.09761 0.09786 0.09811 0.09836 0.09980 0.10004 0.10114 0.10169 0.10241 0.10302 0.10323 0.10399 0.10339 0.10340 0.10377 0.10414 0.10423 0.10458 0.10447 0.10432 0.10452 0.10445 0.10411 0.10431 0.10402 0.10422 0.10417 0.10423 0.10411 0.10415 0.10413 0.10424 0.10427 0.10438 0.10456 0.10440 0.10435 0.10433 0.10442 0.10443 0.10452 0.10440 0.10450 0.10456 0.10458 0.10436 0.10441 0.10433 0.10437 0.10441 0.10430 0.10432 0.10431 0.10430 0.10437 0.10424 0.10430 0.10436 0.10427 0.10427 0.10412 0.10406 0.10412 0.10409 0.10408 0.10406 0.10405 0.10401 0.10394 0.10391 0.10392 0.10392 0.10394 0.10390 0.10394 0.10396 0.10403 
# multiplicities and their stat errors of pdg -2212 versus time
5.41563 5.43646 5.53177 5.66406 5.86250 6.10208 6.49115 7.01510 7.52135 7.99479 8.43490 8.72656 9.10313 9.55573 9.85417 10.14531 10.48333 10.80312 11.09427 11.29948 11.53125 11.77760 12.04323 12.26094 12.46771 12.64375 12.79115 12.96667 13.12240 13.24896 13.32708 13.40052 13.48594 13.57500 13.67917 13.74896 13.81510 13.86094 13.92760 13.97135 14.03125 14.07760 14.12604 14.15677 14.18646 14.20052 14.23281 14.25260 14.27604 14.29167 14.31042 14.31094 14.31146 14.32708 14.34115 14.34844 14.36094 14.36771 14.37656 14.38073 14.38125 14.38542 14.38594 14.39948 14.39687 14.40625 14.40521 14.40521 14.40573 14.40990 14.41094 14.41510 14.41458 14.41302 14.41875 14.41927 14.42031 14.41823 14.41927 14.41927 14.42552 14.42500 14.42500 14.42240 14.42083 14.41667 14.41563 14.41458 14.41302 14.41406 14.41458 14.41354 14.41510 14.41667 14.41615 14.41771 14.41458 14.41458 14.41563 14.41771 14.43385 
0.05122 0.05130 0.05159 0.05192 0.05350 0.05428 0.05662 0.05802 0.06221 0.06458 0.06722 0.06935 0.06994 0.07203 0.07329 0.07265 0.07295 0.07466 0.07527 0.07645 0.07623 0.07752 0.07905 0.07924 0.08058 0.08113 0.08195 0.08179 0.08287 0.08325 0.08364 0.08461 0.08461 0.08495 0.08529 0.08501 0.08556 0.08561 0.08582 0.08594 0.08611 0.08578 0.08580 0.08610 0.08600 0.08632 0.08582 0.08599 0.08602 0.08621 0.08626 0.08640 0.08645 0.08629 0.08616 0.08630 0.08642 0.08624 0.08647 0.08634 0.08648 0.08630 0.08622 0.08629 0.08622 0.08627 0.08626 0.08624 0.08628 0.08620 0.08630 0.08614 0.08607 0.08605 0.08597 0.08605 0.08608 0.08599 0.08608 0.08607 0.08612 0.08608 0.08612 0.08613 0.08613 0.08609 0.08610 0.08610 0.08611 0.08606 0.08607 0.08609 0.08616 0.08613 0.08607 0.08603 0.08601 0.08601 0.08595 0.08600 0.08606 
# multiplicities and their stat errors of pdg 2112 versus time
8.46458 8.49167 8.60781 8.78281 9.01406 9.36406 9.85260 10.51250 11.15208 11.89115 12.57969 13.11875 13.69896 14.16875 14.74479 15.27500 15.83854 16.17448 16.67240 17.13854 17.47969 17.89635 18.30625 18.65365 18.99271 19.35208 19.61250 19.89583 20.12500 20.33906 20.57604 20.75260 20.90833 20.99375 21.14062 21.25469 21.37083 21.48542 21.57708 21.64531 21.72604 21.79271 21.86198 21.89167 21.95052 21.99531 22.04635 22.06198 22.08854 22.12396 22.16406 22.18177 22.21042 22.22500 22.23333 22.25885 22.28229 22.29583 22.30781 22.30885 22.31875 22.33698 22.34792 22.35104 22.35521 22.36198 22.37135 22.37813 22.37917 22.37813 22.38229 22.38750 22.39479 22.40052 22.40260 22.40260 22.40469 22.40677 22.40938 22.41458 22.41406 22.41250 22.42031 22.42031 22.42083 22.41615 22.41823 22.41771 22.41927 22.41771 22.41719 22.41510 22.41562 22.41562 22.41354 22.41510 22.41510 22.41406 22.41146 22.40729 22.43594 
0.06549 0.06585 0.06600 0.06695 0.06854 0.06966 0.07159 0.07373 0.07836 0.08019 0.08083 0.07992 0.08192 0.08465 0.08925 0.09109 0.09286 0.09302 0.09365 0.09547 0.09662 0.09827 0.09834 0.09926 0.10084 0.10161 0.10206 0.10149 0.10264 0.10337 0.10463 0.10433 0.10408 0.10366 0.10480 0.10543 0.10495 0.10549 0.10624 0.10615 0.10614 0.10603 0.10644 0.10604 0.10650 0.10672 0.10707 0.10715 0.10708 0.10711 0.10721 0.10747 0.10727 0.10752 0.10748 0.10780 0.10774 0.10777 0.10769 0.10779 0.10785 0.10755 0.10758 0.10741 0.10753 0.10763 0.10772 0.10777 0.10775 0.10790 0.10791 0.10783 0.10786 0.10791 0.10788 0.10807 0.10815 0.10822 0.10828 0.10838 0.10839 0.10828 0.10823 0.10825 0.10823 0.10817 0.10812 0.10812 0.10815 0.10818 0.10817 0.10819 0.10820 0.10812 0.10806 0.10810 0.10805 0.10805 0.10801 0.10789 0.10782 
# multiplicities and their stat errors of pdg -2112 versus time
5.61771 5.63802 5.72187 5.85000 5.99219 6.30417 6.66406 7.06094 7.51823 8.06146 8.40417 8.81042 9.16198 9.47344 9.75781 10.05365 10.39010 10.66927 11.00156 11.35469 11.62135 11.83385 12.07969 12.30885 12.48854 12.70573 12.85469 13.07708 13.21406 13.35677 13.50052 13.62813 13.72188 13.80833 13.87604 13.93958 13.99167 14.05833 14.13229 14.17292 14.20521 14.24583 14.27292 14.31146 14.34010 14.34844 14.37396 14.40938 14.43854 14.44948 14.47083 14.48750 14.50833 14.51615 14.52083 14.53646 14.55000 14.53594 14.55469 14.55417 14.55937 14.56823 14.57135 14.57292 14.56823 14.57604 14.57500 14.58229 14.58385 14.59115 14.59583 14.59531 14.60365 14.60104 14.59896 14.60104 14.60156 14.60052 14.60208 14.60208 14.60156 14.60000 14.60052 14.60313 14.60417 14.60365 14.60260 14.60156 14.60313 14.60260 14.60313 14.60052 14.60052 14.59896 14.59948 14.59844 14.60104 14.60000 14.59740 14.59740 14.61771 
0.05689 0.05703 0.05736 0.05823 0.05875 0.05915 0.06083 0.06059 0.06190 0.06472 0.06499 0.06717 0.06830 0.06998 0.07096 0.07234 0.07364 0.07590 0.07711 0.07852 0.07984 0.08086 0.08233 0.08354 0.08290 0.08267 0.08382 0.08475 0.08500 0.08523 0.08538 0.08576 0.08595 0.08611 0.08648 0.08698 0.08683 0.08717 0.08761 0.08798 0.08798 0.08803 0.08810 0.08858 0.08859 0.08851 0.08867 0.08883 0.08925 0.08956 0.08936 0.08946 0.08942 0.08931 0.08941 0.08942 0.08950 0.08942 0.08939 0.08937 0.08953 0.08954 0.08962 0.08969 0.08956 0.08960 0.08965 0.08956 0.08955 0.08950 0.08942 0.08946 0.08953 0.08955 0.08951 0.08951 0.08942 0.08942 0.08936 0.08938 0.08942 0.08941 0.08949 0.08940 0.08944 0.08943 0.08943 0.08945 0.08948 0.08942 0.08942 0.08947 0.08943 0.08945 0.08949 0.08949 0.08947 0.08947 0.08944 0.08943 0.08955 
# multiplicities and their stat errors of pdg 211 versus time
79.12135 79.26406 79.95677 81.10833 82.74688 85.15573 88.26458 92.11146 96.82760 101.55312 107.38333 113.94844 120.92135 127.77656 134.93490 142.08333 149.04010 155.81979 162.20000 168.11302 173.74844 179.06979 183.72604 188.12604 191.99375 195.75990 199.11719 202.21667 204.95937 207.45625 209.81875 212.00885 213.91250 215.64010 217.28906 218.82552 220.24375 221.55104 222.73281 223.78594 224.81510 225.74844 226.64271 227.42969 228.18854 228.84427 229.45365 230.06042 230.62969 231.16198 231.62917 232.16667 232.61146 233.05365 233.45208 233.83958 234.19531 234.54219 234.90417 235.22813 235.49427 235.80573 236.07604 236.36771 236.62448 236.86719 237.08958 237.31615 237.50833 237.73073 237.93385 238.12604 238.32292 238.50052 238.68490 238.84167 239.00469 239.16510 239.33490 239.48906 239.62292 239.78698 239.90990 240.06198 240.20417 240.37604 240.50052 240.62917 240.75625 240.87448 240.99583 241.10990 241.23333 241.35104 241.45781 241.56667 241.67500 241.77083 241.87292 241.99531 253.61510 
0.20967 0.21013 0.21058 0.21285 0.21433 0.21613 0.21811 0.22095 0.22896 0.23289 0.23730 0.24806 0.25924 0.26378 0.27226 0.27796 0.28399 0.28735 0.28707 0.29489 0.29783 0.30354 0.30373 0.30820 0.31611 0.32251 0.32561 0.32932 0.33341 0.33510 0.33587 0.33677 0.33794 0.34121 0.34276 0.34496 0.34396 0.34428 0.34602 0.34646 0.34770 0.34943 0.34961 0.35094 0.35206 0.35268 0.35356 0.35387 0.35401 0.35531 0.35555 0.35609 0.35669 0.35735 0.35722 0.35765 0.35799 0.35857 0.35944 0.36005 0.35936 0.35889 0.35876 0.35979 0.36003 0.35977 0.35983 0.35997 0.36025 0.35995 0.36065 0.36060 0.36100 0.36124 0.36144 0.36163 0.36183 0.36186 0.36216 0.36252 0.36234 0.36305 0.36311 0.36329 0.36374 0.36342 0.36372 0.36405 0.36425 0.36417 0.36438 0.36458 0.36476 0.36474 0.36478 0.36465 0.36505 0.36465 0.36451 0.36440 0.37208 
# multiplicities and their stat errors of pdg -211 versus time
80.25469 80.40052 81.15365 82.32865 83.98698 86.34479 89.49323 93.42500 98.05365 102.72344 108.85521 115.21771 122.02187 129.41250 136.55208 143.59531 150.63073 157.44531 163.72344 169.76719 175.31042 180.70104 185.41927 189.63698 193.74479 197.51823 200.83542 203.95000 206.75990 209.33750 211.71042 213.85000 215.87396 217.66146 219.26094 220.74271 222.18750 223.51979 224.65417 225.74740 226.75573 227.71719 228.61406 229.43646 230.17083 230.84531 231.50313 232.11198 232.66667 233.19063 233.71406 234.24323 234.69063 235.09844 235.51615 235.90469 236.29271 236.63177 236.98438 237.32448 237.62292 237.90156 238.21354 238.45625 238.68542 238.93333 239.15625 239.39635 239.60833 239.80781 240.02344 240.22396 240.42188 240.59271 240.77500 240.96250 241.13854 241.28906 241.44844 241.58802 241.73698 241.89323 242.02135 242.15833 242.29115 242.45052 242.58750 242.73385 242.84375 242.96198 243.07969 243.19896 243.32448 243.42083 243.52240 243.62865 243.74635 243.85156 243.95990 244.05573 255.66823 
0.20409 0.20431 0.20585 0.20767 0.20934 0.21308 0.21909 0.22677 0.22852 0.23003 0.23841 0.24022 0.25504 0.25801 0.26246 0.27132 0.28048 0.28389 0.28794 0.29374 0.29972 0.30428 0.30757 0.31527 0.32005 0.32251 0.32656 0.32909 0.33101 0.33316 0.33670 0.33826 0.34112 0.34213 0.34307 0.34535 0.34442 0.34613 0.34852 0.34856 0.34956 0.35035 0.34966 0.35042 0.35055 0.35143 0.35266 0.35236 0.35242 0.35235 0.35311 0.35340 0.35317 0.35352 0.35368 0.35418 0.35395 0.35451 0.35500 0.35584 0.35665 0.35684 0.35673 0.35728 0.35730 0.35804 0.35799 0.35864 0.35876 0.35902 0.35884 0.35908 0.35945 0.35959 0.35995 0.36055 0.36044 0.36095 0.36082 0.36077 0.36102 0.36145 0.36119 0.36133 0.36170 0.36253 0.36233 0.36236 0.36292 0.36291 0.36337 0.36326 0.36342 0.36319 0.36369 0.36411 0.36428 0.36385 0.36413 0.36405 0.37489 
# multiplicities and their stat errors of pdg 111 versus time
79.77760 79.92604 80.68906 81.99375 83.78958 86.26823 89.47240 93.66458 98.65937 104.25677 110.57917 117.55781 124.43698 131.83490 139.39219 146.61510 153.80833 160.61562 167.36302 173.54740 179.54479 185.09479 190.04323 194.66354 198.86354 202.85729 206.20469 209.55729 212.37760 215.01823 217.56667 219.76094 221.76094 223.63698 225.32708 226.79948 228.29740 229.55781 230.82188 231.98073 233.03750 233.98802 234.91458 235.71094 236.47604 237.17760 237.87135 238.54583 239.20573 239.78177 240.35104 240.86406 241.33698 241.79167 242.22396 242.69323 243.09948 243.47188 243.86771 244.23281 244.58021 244.91094 245.19219 245.49844 245.79219 246.05365 246.31302 246.56146 246.83073 247.05469 247.29688 247.51250 247.71354 247.94375 248.18594 248.42240 248.62344 248.81615 249.00625 249.19479 249.36354 249.52031 249.70521 249.86458 250.04792 250.22344 250.37031 250.51979 250.68229 250.81667 250.96250 251.11146 251.25208 251.41250 251.54531 251.68021 251.82292 251.94479 252.08281 252.20833 263.91823 
0.19866 0.19871 0.19898 0.19994 0.20172 0.20463 0.20887 0.21176 0.22571 0.22863 0.23735 0.23652 0.24587 0.25814 0.26791 0.27267 0.27845 0.28585 0.29427 0.30705 0.31126 0.31471 0.31623 0.32338 0.32856 0.33029 0.33444 0.33702 0.34157 0.34540 0.34884 0.35215 0.35331 0.35466 0.35664 0.35871 0.35962 0.36006 0.36085 0.36248 0.36164 0.36240 0.36336 0.36469 0.36451 0.36582 0.36600 0.36623 0.36667 0.36702 0.36726 0.36721 0.36784 0.36832 0.36887 0.36903 0.36909 0.36889 0.36955 0.37023 0.37018 0.37031 0.37011 0.36997 0.37052 0.37102 0.37123 0.37218 0.37222 0.37238 0.37202 0.37309 0.37295 0.37318 0.37250 0.37335 0.37391 0.37412 0.37441 0.37431 0.37432 0.37434 0.37470 0.37494 0.37529 0.37566 0.37599 0.37610 0.37593 0.37613 0.37671 0.37669 0.37694 0.37766 0.37788 0.37756 0.37823 0.37818 0.37859 0.37871 0.38922 


==> anc/data/multiplicity/mult_midy_more_stat_run_AuAu_200.0_2030.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.501 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
3.56667 3.59167 3.69219 3.83281 4.04219 4.37604 4.87708 5.46615 5.89687 6.31042 6.57500 6.84844 7.13646 7.44948 7.76927 8.00729 8.30312 8.50521 8.67031 8.86667 9.08333 9.26979 9.39687 9.52135 9.66302 9.74323 9.82240 9.92240 10.01406 10.07448 10.13385 10.19271 10.24323 10.27917 10.31094 10.34427 10.37552 10.39375 10.42448 10.44063 10.45573 10.48281 10.48750 10.50417 10.51562 10.53125 10.54271 10.54635 10.55104 10.56302 10.56823 10.57969 10.58229 10.58229 10.58125 10.58333 10.58437 10.58906 10.59010 10.59167 10.59323 10.59948 10.59948 10.60417 10.60208 10.60260 10.60313 10.60052 10.59792 10.59844 10.59792 10.59896 10.60000 10.60156 10.60365 10.60521 10.60573 10.60469 10.60469 10.60677 10.60729 10.60833 10.60833 10.60781 10.60885 10.60938 10.61042 10.60990 10.61042 10.61198 10.61042 10.60990 10.61042 10.61094 10.60990 10.61094 10.61094 10.61094 10.61146 10.61198 10.62083 
0.04212 0.04231 0.04251 0.04327 0.04488 0.04702 0.04967 0.05206 0.05598 0.05779 0.05887 0.05962 0.06146 0.06164 0.06318 0.06402 0.06522 0.06620 0.06728 0.06798 0.06901 0.06984 0.07015 0.07081 0.07087 0.07101 0.07182 0.07226 0.07240 0.07323 0.07318 0.07327 0.07328 0.07314 0.07364 0.07376 0.07411 0.07393 0.07374 0.07397 0.07406 0.07440 0.07449 0.07440 0.07443 0.07445 0.07450 0.07447 0.07455 0.07466 0.07458 0.07469 0.07461 0.07462 0.07465 0.07479 0.07472 0.07481 0.07481 0.07477 0.07472 0.07473 0.07472 0.07472 0.07467 0.07464 0.07465 0.07466 0.07460 0.07451 0.07448 0.07452 0.07448 0.07451 0.07454 0.07454 0.07453 0.07453 0.07453 0.07458 0.07459 0.07461 0.07464 0.07464 0.07460 0.07460 0.07459 0.07459 0.07460 0.07459 0.07455 0.07455 0.07453 0.07453 0.07454 0.07454 0.07453 0.07453 0.07454 0.07455 0.07456 
# multiplicities and their stat errors of pdg -2212 versus time
2.90417 2.92083 2.98750 3.08802 3.25729 3.50052 3.76875 4.10990 4.28802 4.42135 4.70365 4.92865 5.10156 5.27969 5.44792 5.67708 5.82917 5.97708 6.14271 6.25938 6.39010 6.50208 6.56771 6.66354 6.71042 6.77292 6.84583 6.88385 6.94635 6.99583 7.02500 7.06875 7.09063 7.12083 7.11979 7.13854 7.16875 7.17917 7.20990 7.21354 7.22135 7.22292 7.22187 7.23594 7.24375 7.24896 7.25469 7.25260 7.26094 7.26146 7.26146 7.26458 7.27344 7.27865 7.28385 7.28698 7.29323 7.29167 7.29531 7.29740 7.29844 7.30156 7.30260 7.30417 7.30104 7.30000 7.30156 7.30312 7.30625 7.30573 7.30417 7.30312 7.30417 7.30677 7.30365 7.30521 7.30417 7.30521 7.30521 7.30365 7.30417 7.30365 7.30365 7.30469 7.30573 7.30469 7.30521 7.30625 7.30833 7.30625 7.30677 7.30625 7.30625 7.30573 7.30521 7.30573 7.30573 7.30573 7.30573 7.30365 7.30938 
0.03557 0.03559 0.03625 0.03638 0.03763 0.03933 0.04253 0.04602 0.04768 0.04804 0.04964 0.05090 0.05146 0.05268 0.05292 0.05410 0.05403 0.05426 0.05562 0.05569 0.05621 0.05729 0.05769 0.05823 0.05832 0.05880 0.05891 0.05847 0.05846 0.05921 0.05936 0.05970 0.05977 0.05987 0.05949 0.05943 0.05958 0.05959 0.05990 0.05992 0.06010 0.05988 0.05950 0.05952 0.05940 0.05949 0.05946 0.05951 0.05935 0.05946 0.05952 0.05948 0.05954 0.05953 0.05950 0.05951 0.05955 0.05945 0.05941 0.05941 0.05949 0.05950 0.05947 0.05949 0.05939 0.05938 0.05937 0.05935 0.05936 0.05938 0.05937 0.05936 0.05938 0.05939 0.05941 0.05941 0.05947 0.05948 0.05949 0.05948 0.05945 0.05943 0.05939 0.05939 0.05941 0.05940 0.05943 0.05942 0.05940 0.05939 0.05940 0.05944 0.05944 0.05940 0.05940 0.05940 0.05940 0.05940 0.05940 0.05934 0.05940 
# multiplicities and their stat errors of pdg 2112 versus time
3.95417 3.97656 4.07344 4.19740 4.42760 4.69271 5.12240 5.60729 5.92604 6.27760 6.67604 6.97552 7.25677 7.58542 7.77083 7.99792 8.25781 8.49219 8.69427 8.93594 9.12917 9.33125 9.43906 9.54323 9.68177 9.78490 9.88698 9.98073 10.05885 10.13802 10.20885 10.26875 10.31250 10.35417 10.39010 10.42604 10.45521 10.48490 10.50625 10.52083 10.53958 10.55521 10.57344 10.58385 10.58594 10.59375 10.61250 10.61875 10.62187 10.62813 10.63385 10.63698 10.64219 10.65260 10.65625 10.66094 10.65833 10.66146 10.66823 10.66927 10.67240 10.66771 10.66979 10.66979 10.67500 10.67448 10.67656 10.67656 10.67865 10.67760 10.67708 10.67500 10.67656 10.67812 10.68177 10.67656 10.67865 10.68021 10.67917 10.68021 10.68021 10.68177 10.68229 10.68177 10.68229 10.68333 10.68281 10.68281 10.68281 10.68229 10.68125 10.68177 10.68229 10.68229 10.68281 10.68281 10.68333 10.68333 10.68385 10.68385 10.69115 
0.04689 0.04704 0.04781 0.04810 0.04923 0.05072 0.05107 0.05324 0.05572 0.05750 0.05785 0.05936 0.05964 0.05983 0.06188 0.06288 0.06324 0.06535 0.06600 0.06661 0.06781 0.06931 0.06959 0.06985 0.07046 0.07113 0.07096 0.07153 0.07156 0.07174 0.07184 0.07211 0.07230 0.07222 0.07244 0.07285 0.07278 0.07309 0.07353 0.07356 0.07369 0.07350 0.07363 0.07352 0.07366 0.07350 0.07351 0.07340 0.07355 0.07355 0.07355 0.07362 0.07369 0.07366 0.07362 0.07358 0.07358 0.07351 0.07353 0.07359 0.07362 0.07361 0.07353 0.07352 0.07343 0.07340 0.07342 0.07343 0.07345 0.07344 0.07345 0.07345 0.07346 0.07351 0.07347 0.07344 0.07341 0.07349 0.07351 0.07348 0.07344 0.07348 0.07346 0.07346 0.07344 0.07348 0.07350 0.07351 0.07352 0.07353 0.07347 0.07349 0.07350 0.07354 0.07352 0.07349 0.07349 0.07350 0.07351 0.07350 0.07363 
# multiplicities and their stat errors of pdg -2112 versus time
2.62917 2.64219 2.71927 2.81458 2.98906 3.16875 3.53594 3.84792 4.11927 4.29427 4.50573 4.71563 4.92083 5.14427 5.35573 5.50573 5.64844 5.79323 5.92708 6.04167 6.17552 6.27187 6.36927 6.47083 6.57969 6.65729 6.70365 6.75781 6.80781 6.84063 6.89062 6.92760 6.97552 7.01719 7.04375 7.05781 7.06667 7.07760 7.09271 7.11510 7.13073 7.14740 7.16458 7.16823 7.17812 7.18750 7.19427 7.20781 7.21458 7.21979 7.22604 7.22187 7.23073 7.22969 7.22969 7.23229 7.23177 7.23333 7.23698 7.23698 7.24115 7.24219 7.24167 7.24219 7.24427 7.24167 7.24583 7.25052 7.24792 7.24740 7.24792 7.24583 7.24531 7.24427 7.24792 7.24896 7.24896 7.24792 7.24792 7.25000 7.25052 7.25000 7.25156 7.25156 7.25260 7.25312 7.25260 7.25365 7.25469 7.25521 7.25365 7.25469 7.25417 7.25417 7.25521 7.25573 7.25521 7.25521 7.25521 7.25521 7.26042 
0.03663 0.03677 0.03730 0.03766 0.03908 0.04011 0.04246 0.04361 0.04472 0.04585 0.04670 0.04752 0.04837 0.04953 0.05117 0.05210 0.05176 0.05274 0.05396 0.05415 0.05512 0.05577 0.05635 0.05761 0.05766 0.05795 0.05819 0.05844 0.05895 0.05917 0.05933 0.05968 0.06028 0.06067 0.06065 0.06059 0.06057 0.06049 0.06059 0.06085 0.06120 0.06133 0.06133 0.06135 0.06144 0.06166 0.06160 0.06164 0.06162 0.06162 0.06168 0.06168 0.06181 0.06181 0.06179 0.06184 0.06183 0.06188 0.06184 0.06179 0.06179 0.06180 0.06177 0.06176 0.06183 0.06183 0.06182 0.06180 0.06180 0.06182 0.06178 0.06176 0.06176 0.06175 0.06177 0.06182 0.06180 0.06181 0.06177 0.06185 0.06184 0.06184 0.06187 0.06187 0.06188 0.06182 0.06182 0.06180 0.06180 0.06179 0.06179 0.06182 0.06182 0.06182 0.06182 0.06182 0.06182 0.06181 0.06181 0.06181 0.06187 
# multiplicities and their stat errors of pdg 211 versus time
37.65833 37.78385 38.35625 39.30052 40.56458 42.51562 44.92656 47.71667 51.14583 54.91198 58.71042 62.82708 66.94479 70.94948 74.63333 77.99531 81.16510 84.00156 86.77083 89.20208 91.32917 93.31510 95.06875 96.58177 97.99583 99.29167 100.46146 101.49010 102.46302 103.29531 104.04896 104.72917 105.30573 105.91250 106.46615 106.91823 107.35000 107.76354 108.12292 108.45990 108.76198 109.06510 109.33646 109.60833 109.86198 110.08333 110.31198 110.50469 110.70625 110.89010 111.07865 111.22760 111.40156 111.53958 111.67083 111.80625 111.95000 112.07865 112.18490 112.31979 112.42500 112.53490 112.62708 112.75521 112.86042 112.93385 113.03802 113.10208 113.17396 113.26146 113.35365 113.42552 113.50781 113.57708 113.65365 113.73542 113.81979 113.87083 113.94375 114.00729 114.06458 114.11927 114.17240 114.22552 114.28385 114.33646 114.39687 114.45104 114.51354 114.56719 114.61562 114.67604 114.72500 114.77813 114.82344 114.86979 114.91823 114.96406 115.00156 115.05677 120.70365 
0.13604 0.13623 0.13796 0.14071 0.14241 0.14838 0.15414 0.15849 0.16456 0.16966 0.17663 0.18416 0.18313 0.19061 0.19485 0.19772 0.20277 0.20454 0.20733 0.20986 0.21467 0.21886 0.22253 0.22520 0.22596 0.22849 0.23046 0.23172 0.23364 0.23536 0.23637 0.23705 0.23660 0.23602 0.23643 0.23775 0.23831 0.23755 0.23821 0.23962 0.23937 0.24051 0.24034 0.24100 0.24084 0.24095 0.24151 0.24211 0.24186 0.24205 0.24242 0.24266 0.24281 0.24306 0.24277 0.24300 0.24298 0.24293 0.24358 0.24360 0.24328 0.24342 0.24357 0.24341 0.24358 0.24392 0.24425 0.24426 0.24419 0.24437 0.24437 0.24461 0.24454 0.24470 0.24478 0.24490 0.24502 0.24534 0.24553 0.24564 0.24556 0.24557 0.24571 0.24589 0.24571 0.24584 0.24594 0.24596 0.24599 0.24620 0.24611 0.24643 0.24652 0.24636 0.24639 0.24644 0.24646 0.24623 0.24643 0.24662 0.25292 
# multiplicities and their stat errors of pdg -211 versus time
39.30000 39.43906 40.08125 41.06146 42.41354 44.28906 46.60156 49.06354 52.45208 56.03906 59.93073 63.83750 67.72865 71.85677 75.58594 79.09271 82.23594 85.20260 87.96146 90.41979 92.62969 94.59635 96.37344 97.86823 99.30833 100.64740 101.80990 102.76927 103.67448 104.49896 105.29167 105.98490 106.58021 107.15208 107.71771 108.19740 108.64167 109.04323 109.44479 109.80573 110.13385 110.42812 110.72344 110.93594 111.17135 111.40469 111.62865 111.83854 112.01771 112.20781 112.38021 112.54167 112.69531 112.85521 112.99427 113.12760 113.25781 113.37969 113.49948 113.61198 113.72552 113.82865 113.93750 114.04219 114.14219 114.22656 114.30521 114.38802 114.47240 114.56510 114.64479 114.71927 114.78958 114.85938 114.93438 115.01510 115.07969 115.14896 115.21615 115.28750 115.34271 115.40052 115.45677 115.51094 115.56250 115.63490 115.69635 115.76250 115.82135 115.88385 115.91719 115.96875 116.01823 116.07604 116.12396 116.17865 116.21927 116.27344 116.31771 116.37344 122.04167 
0.14180 0.14216 0.14356 0.14613 0.14906 0.15449 0.15508 0.15871 0.17004 0.17346 0.17700 0.18522 0.18919 0.19636 0.20035 0.20591 0.21133 0.21605 0.21916 0.22172 0.22669 0.22786 0.22989 0.22951 0.23243 0.23538 0.23584 0.23862 0.23982 0.24049 0.24277 0.24229 0.24243 0.24316 0.24351 0.24416 0.24532 0.24542 0.24643 0.24620 0.24610 0.24686 0.24711 0.24789 0.24840 0.24817 0.24847 0.24867 0.24924 0.24918 0.24955 0.24949 0.24935 0.24971 0.25005 0.25031 0.25066 0.25087 0.25113 0.25128 0.25154 0.25190 0.25197 0.25208 0.25171 0.25185 0.25204 0.25178 0.25194 0.25214 0.25211 0.25202 0.25252 0.25235 0.25223 0.25213 0.25223 0.25226 0.25256 0.25245 0.25273 0.25270 0.25268 0.25252 0.25278 0.25293 0.25311 0.25301 0.25277 0.25291 0.25292 0.25311 0.25311 0.25339 0.25350 0.25382 0.25381 0.25383 0.25389 0.25394 0.26252 
# multiplicities and their stat errors of pdg 111 versus time
37.93750 38.06458 38.72604 39.88073 41.31719 43.33177 45.93958 48.98438 52.47240 56.30260 60.39896 64.61719 68.71823 72.81146 76.53333 80.17500 83.57135 86.68698 89.61875 92.16719 94.51979 96.46563 98.20052 99.83906 101.25417 102.67760 103.87292 104.97344 105.89635 106.76719 107.53437 108.21875 108.95312 109.52500 110.07344 110.58073 111.03437 111.47917 111.86042 112.23542 112.56615 112.89115 113.17760 113.44010 113.73177 113.98333 114.20365 114.43438 114.64479 114.86406 115.05521 115.23229 115.41042 115.59063 115.75104 115.90781 116.04635 116.17812 116.29635 116.44219 116.56562 116.69844 116.82448 116.93438 117.04323 117.15885 117.26927 117.37188 117.46146 117.57292 117.66979 117.76615 117.87031 117.95156 118.05208 118.13646 118.21354 118.28385 118.35833 118.43802 118.51094 118.59792 118.67552 118.75052 118.81979 118.89948 118.97917 119.05208 119.11771 119.18490 119.25000 119.31667 119.36771 119.43646 119.50781 119.56250 119.63750 119.69115 119.76094 119.83437 125.55469 
0.14704 0.14736 0.14844 0.14992 0.15337 0.15768 0.15948 0.16277 0.16738 0.17388 0.17947 0.17937 0.18619 0.19412 0.20296 0.21229 0.21586 0.21776 0.22135 0.22504 0.22803 0.23019 0.23292 0.23443 0.23809 0.23887 0.24135 0.24241 0.24360 0.24521 0.24799 0.24744 0.24898 0.24965 0.25028 0.25078 0.25184 0.25195 0.25200 0.25291 0.25320 0.25362 0.25441 0.25482 0.25558 0.25687 0.25719 0.25732 0.25760 0.25785 0.25823 0.25873 0.25916 0.25945 0.25987 0.25966 0.25989 0.26003 0.26036 0.26091 0.26070 0.26100 0.26114 0.26126 0.26118 0.26112 0.26113 0.26156 0.26127 0.26117 0.26127 0.26113 0.26130 0.26107 0.26125 0.26116 0.26136 0.26157 0.26196 0.26207 0.26220 0.26198 0.26202 0.26198 0.26234 0.26257 0.26256 0.26250 0.26239 0.26247 0.26229 0.26253 0.26242 0.26258 0.26268 0.26299 0.26303 0.26328 0.26348 0.26348 0.27418 


==> anc/data/multiplicity/mult_midy_more_stat_run_AuAu_200.0_4050.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.501 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
2.08333 2.10156 2.18385 2.28958 2.46146 2.76979 3.02917 3.27604 3.40729 3.57031 3.77344 3.97031 4.10521 4.25729 4.39271 4.56667 4.70885 4.79740 4.87969 4.93229 4.99062 5.05208 5.11198 5.19271 5.23438 5.26771 5.31094 5.35260 5.38594 5.41094 5.42656 5.44271 5.45625 5.46823 5.47760 5.48906 5.49896 5.50781 5.51615 5.52917 5.53437 5.54323 5.54583 5.54896 5.55312 5.55781 5.55990 5.56146 5.56771 5.56823 5.56979 5.57188 5.57396 5.57448 5.57396 5.57396 5.57396 5.57552 5.57708 5.57708 5.57760 5.57865 5.57865 5.57917 5.57969 5.58073 5.58125 5.58177 5.58125 5.58229 5.58229 5.58177 5.58177 5.58281 5.58333 5.58281 5.58229 5.58281 5.58281 5.58125 5.58125 5.58073 5.58073 5.58021 5.58021 5.58021 5.58021 5.57969 5.57969 5.57969 5.57969 5.57865 5.57917 5.57917 5.57969 5.57917 5.57917 5.57917 5.57917 5.57917 5.57969 
0.03092 0.03123 0.03160 0.03311 0.03485 0.03684 0.03931 0.04147 0.04179 0.04291 0.04363 0.04530 0.04574 0.04667 0.04767 0.04869 0.04986 0.05077 0.05083 0.05119 0.05120 0.05145 0.05211 0.05236 0.05243 0.05224 0.05228 0.05285 0.05307 0.05319 0.05332 0.05334 0.05348 0.05374 0.05353 0.05368 0.05377 0.05381 0.05389 0.05390 0.05391 0.05385 0.05391 0.05383 0.05398 0.05399 0.05401 0.05402 0.05406 0.05399 0.05404 0.05401 0.05400 0.05401 0.05399 0.05397 0.05398 0.05399 0.05403 0.05401 0.05400 0.05401 0.05396 0.05396 0.05399 0.05400 0.05402 0.05404 0.05404 0.05404 0.05404 0.05406 0.05402 0.05404 0.05406 0.05404 0.05404 0.05404 0.05404 0.05405 0.05408 0.05407 0.05406 0.05406 0.05405 0.05405 0.05407 0.05411 0.05411 0.05411 0.05411 0.05411 0.05411 0.05411 0.05410 0.05408 0.05408 0.05408 0.05408 0.05408 0.05409 
# multiplicities and their stat errors of pdg -2212 versus time
1.45417 1.46927 1.53646 1.63021 1.76510 1.99583 2.18490 2.32500 2.44427 2.56771 2.72344 2.84479 2.96667 3.07344 3.19062 3.27344 3.36719 3.44687 3.48698 3.54844 3.61823 3.66146 3.69740 3.73438 3.76667 3.78802 3.81302 3.83125 3.84167 3.86823 3.89219 3.90365 3.91667 3.92448 3.93281 3.94010 3.94635 3.95312 3.96458 3.96719 3.96927 3.97344 3.97448 3.97656 3.98438 3.98802 3.99167 3.99531 3.99740 4.00000 4.00052 4.00052 3.99948 4.00104 4.00208 4.00312 4.00469 4.00625 4.00469 4.00521 4.00521 4.00521 4.00469 4.00573 4.00573 4.00677 4.00625 4.00729 4.00729 4.00781 4.00729 4.00781 4.00677 4.00729 4.00781 4.00729 4.00833 4.00833 4.00833 4.00885 4.00833 4.00938 4.00885 4.00938 4.00885 4.00885 4.00885 4.00833 4.00885 4.00885 4.00833 4.00833 4.00781 4.00781 4.00781 4.00781 4.00781 4.00781 4.00833 4.00781 4.01094 
0.02886 0.02910 0.02952 0.02987 0.03034 0.03277 0.03459 0.03496 0.03615 0.03746 0.03835 0.03968 0.04060 0.04063 0.04164 0.04198 0.04232 0.04261 0.04301 0.04349 0.04381 0.04449 0.04472 0.04515 0.04506 0.04496 0.04541 0.04534 0.04546 0.04562 0.04570 0.04594 0.04618 0.04609 0.04603 0.04596 0.04601 0.04612 0.04629 0.04627 0.04627 0.04626 0.04628 0.04625 0.04623 0.04631 0.04643 0.04647 0.04652 0.04656 0.04657 0.04654 0.04654 0.04656 0.04650 0.04648 0.04647 0.04647 0.04644 0.04642 0.04645 0.04647 0.04645 0.04647 0.04647 0.04648 0.04647 0.04643 0.04639 0.04642 0.04643 0.04641 0.04642 0.04643 0.04642 0.04643 0.04640 0.04640 0.04640 0.04642 0.04639 0.04643 0.04642 0.04643 0.04641 0.04637 0.04637 0.04639 0.04640 0.04640 0.04639 0.04639 0.04638 0.04638 0.04635 0.04635 0.04635 0.04635 0.04635 0.04635 0.04635 
# multiplicities and their stat errors of pdg 2112 versus time
2.02083 2.04375 2.12500 2.24792 2.43125 2.71667 3.05260 3.25937 3.46719 3.61979 3.81250 4.03177 4.19479 4.34063 4.45937 4.59635 4.74271 4.84219 4.97448 5.05938 5.12448 5.19427 5.26198 5.31250 5.36719 5.40990 5.44271 5.47969 5.51510 5.53229 5.56146 5.57292 5.58646 5.60260 5.61562 5.62031 5.63125 5.63750 5.63750 5.64115 5.64896 5.65521 5.65990 5.66615 5.67188 5.67292 5.67604 5.68542 5.68750 5.68802 5.68594 5.68438 5.68490 5.68698 5.68698 5.69115 5.69167 5.69010 5.68958 5.69010 5.69062 5.69115 5.69167 5.69219 5.69167 5.69167 5.69062 5.69115 5.69062 5.69115 5.69062 5.69167 5.69375 5.69427 5.69479 5.69479 5.69531 5.69583 5.69583 5.69531 5.69427 5.69427 5.69375 5.69427 5.69375 5.69375 5.69375 5.69375 5.69323 5.69323 5.69375 5.69323 5.69323 5.69323 5.69375 5.69375 5.69375 5.69375 5.69375 5.69375 5.69844 
0.03115 0.03123 0.03183 0.03278 0.03462 0.03682 0.03976 0.04150 0.04388 0.04387 0.04511 0.04701 0.04685 0.04901 0.05035 0.05069 0.05111 0.05214 0.05256 0.05309 0.05379 0.05426 0.05436 0.05455 0.05491 0.05517 0.05558 0.05579 0.05593 0.05601 0.05629 0.05610 0.05603 0.05613 0.05621 0.05630 0.05646 0.05649 0.05635 0.05645 0.05648 0.05651 0.05647 0.05664 0.05665 0.05668 0.05662 0.05663 0.05660 0.05661 0.05659 0.05658 0.05661 0.05653 0.05650 0.05648 0.05648 0.05648 0.05648 0.05657 0.05655 0.05654 0.05655 0.05658 0.05659 0.05660 0.05659 0.05665 0.05664 0.05662 0.05664 0.05664 0.05663 0.05663 0.05665 0.05664 0.05663 0.05661 0.05658 0.05655 0.05655 0.05655 0.05650 0.05653 0.05650 0.05650 0.05650 0.05650 0.05650 0.05650 0.05651 0.05649 0.05649 0.05649 0.05651 0.05651 0.05651 0.05651 0.05651 0.05651 0.05653 
# multiplicities and their stat errors of pdg -2112 versus time
1.52500 1.53646 1.60781 1.70781 1.89271 2.07135 2.21406 2.38073 2.49271 2.61198 2.74010 2.86927 3.00990 3.11354 3.22552 3.28437 3.37188 3.44479 3.53021 3.60000 3.64323 3.70312 3.73073 3.78490 3.81771 3.85469 3.87500 3.88594 3.90052 3.92500 3.94792 3.95677 3.98229 3.99010 4.00052 4.00521 4.01510 4.02135 4.02708 4.02917 4.03385 4.03281 4.03646 4.04010 4.04219 4.04688 4.04583 4.04427 4.04792 4.05000 4.05521 4.05573 4.05677 4.05573 4.05625 4.05833 4.05990 4.05938 4.06042 4.05990 4.06042 4.06094 4.06198 4.06198 4.06250 4.06302 4.06302 4.06250 4.06094 4.06146 4.06146 4.06042 4.06146 4.05990 4.06094 4.06042 4.06146 4.06094 4.05990 4.05938 4.06042 4.06042 4.06042 4.05990 4.05938 4.05938 4.05990 4.05990 4.06042 4.06094 4.06042 4.06094 4.06146 4.06146 4.06146 4.06146 4.06198 4.06198 4.06198 4.06198 4.06302 
0.02660 0.02670 0.02764 0.02866 0.03017 0.03245 0.03351 0.03582 0.03624 0.03728 0.03867 0.03979 0.03981 0.04085 0.04162 0.04198 0.04233 0.04312 0.04329 0.04386 0.04421 0.04465 0.04498 0.04482 0.04493 0.04498 0.04504 0.04518 0.04532 0.04541 0.04569 0.04559 0.04564 0.04583 0.04577 0.04594 0.04604 0.04619 0.04628 0.04631 0.04645 0.04635 0.04634 0.04636 0.04637 0.04636 0.04635 0.04635 0.04634 0.04637 0.04646 0.04641 0.04639 0.04640 0.04639 0.04639 0.04638 0.04638 0.04638 0.04645 0.04646 0.04647 0.04647 0.04648 0.04648 0.04648 0.04648 0.04647 0.04643 0.04644 0.04644 0.04644 0.04643 0.04640 0.04639 0.04640 0.04639 0.04639 0.04639 0.04640 0.04638 0.04640 0.04637 0.04636 0.04638 0.04638 0.04639 0.04642 0.04642 0.04642 0.04642 0.04642 0.04642 0.04642 0.04642 0.04642 0.04641 0.04641 0.04640 0.04640 0.04639 
# multiplicities and their stat errors of pdg 211 versus time
19.94167 20.05260 20.56979 21.43490 22.71823 24.36094 26.10938 28.22240 30.46458 32.85729 35.18802 37.54167 39.66927 41.72604 43.50104 45.17552 46.72344 47.97292 49.19531 50.27344 51.14688 51.92292 52.63177 53.23854 53.82760 54.29844 54.69479 55.07969 55.41927 55.74427 56.02708 56.27292 56.47812 56.69010 56.87500 57.04896 57.23021 57.39844 57.54479 57.67448 57.80781 57.90729 58.02604 58.12188 58.22500 58.31042 58.40052 58.47448 58.55260 58.63229 58.72135 58.79271 58.85833 58.92500 58.97604 59.04010 59.10573 59.15104 59.20417 59.26562 59.30573 59.34896 59.40365 59.45052 59.49063 59.52969 59.57187 59.61615 59.65573 59.69375 59.72396 59.76354 59.78646 59.82500 59.85573 59.88437 59.92240 59.95729 59.99115 60.02292 60.05000 60.08073 60.10729 60.13177 60.15417 60.18333 60.20729 60.24375 60.26510 60.28854 60.31562 60.33385 60.35833 60.38802 60.40677 60.42917 60.45260 60.47865 60.49844 60.52292 63.45417 
0.10155 0.10171 0.10239 0.10361 0.10650 0.10838 0.11447 0.11797 0.12457 0.12985 0.13528 0.14098 0.14428 0.14876 0.15279 0.15440 0.15869 0.16119 0.16417 0.16542 0.16805 0.17062 0.17226 0.17384 0.17438 0.17480 0.17518 0.17552 0.17616 0.17590 0.17696 0.17713 0.17706 0.17706 0.17764 0.17806 0.17830 0.17829 0.17846 0.17869 0.17850 0.17839 0.17850 0.17887 0.17897 0.17954 0.17949 0.17934 0.17932 0.17968 0.17959 0.17992 0.17976 0.17962 0.17972 0.18001 0.18038 0.18067 0.18055 0.18063 0.18091 0.18085 0.18105 0.18103 0.18088 0.18109 0.18105 0.18116 0.18114 0.18128 0.18113 0.18119 0.18126 0.18135 0.18130 0.18149 0.18173 0.18187 0.18167 0.18157 0.18131 0.18170 0.18175 0.18180 0.18186 0.18177 0.18175 0.18189 0.18201 0.18207 0.18192 0.18200 0.18203 0.18194 0.18199 0.18211 0.18207 0.18212 0.18207 0.18211 0.18755 
# multiplicities and their stat errors of pdg -211 versus time
20.00417 20.13021 20.66979 21.50625 22.68229 24.38542 26.17604 28.19271 30.55208 32.97187 35.31042 37.57135 39.68802 41.66771 43.43438 45.17552 46.60625 47.95833 49.16406 50.19010 51.18073 51.95260 52.64635 53.28177 53.80677 54.30156 54.74323 55.12292 55.48125 55.82812 56.08333 56.35677 56.59948 56.81667 57.04479 57.22760 57.36250 57.52396 57.66927 57.81406 57.93750 58.04375 58.15833 58.25156 58.34792 58.44635 58.52188 58.59635 58.69479 58.76823 58.84948 58.91094 58.97187 59.03073 59.10677 59.17135 59.23229 59.28906 59.34219 59.39844 59.43750 59.49323 59.54583 59.59010 59.62708 59.67552 59.70573 59.76250 59.79375 59.84375 59.87708 59.90781 59.94010 59.98385 60.00729 60.03958 60.06979 60.10312 60.13906 60.17448 60.20781 60.23750 60.26823 60.29688 60.32240 60.35000 60.38333 60.41354 60.44271 60.46927 60.49323 60.51510 60.54844 60.56406 60.58958 60.61771 60.64271 60.66198 60.68229 60.70625 63.66458 
0.09551 0.09579 0.09774 0.10246 0.10796 0.11114 0.11836 0.12260 0.12782 0.12938 0.13725 0.14255 0.14528 0.14862 0.15237 0.15577 0.15842 0.15900 0.16164 0.16461 0.16614 0.16782 0.16837 0.16951 0.17101 0.17208 0.17292 0.17352 0.17428 0.17523 0.17603 0.17691 0.17783 0.17877 0.17941 0.17951 0.17950 0.17970 0.18020 0.18018 0.18058 0.18067 0.18097 0.18085 0.18125 0.18158 0.18194 0.18224 0.18233 0.18279 0.18245 0.18269 0.18290 0.18335 0.18328 0.18353 0.18371 0.18361 0.18374 0.18386 0.18385 0.18352 0.18374 0.18372 0.18372 0.18387 0.18432 0.18458 0.18452 0.18457 0.18475 0.18478 0.18482 0.18464 0.18461 0.18458 0.18450 0.18463 0.18487 0.18476 0.18471 0.18484 0.18480 0.18456 0.18460 0.18479 0.18482 0.18483 0.18492 0.18501 0.18498 0.18508 0.18499 0.18499 0.18496 0.18498 0.18510 0.18501 0.18499 0.18499 0.18840 
# multiplicities and their stat errors of pdg 111 versus time
20.56250 20.70417 21.25885 22.17604 23.53594 25.31667 27.19271 29.38542 31.62917 34.07031 36.66354 39.01615 41.15573 43.27344 45.11458 46.92135 48.45885 49.83073 51.06146 52.07865 53.06250 53.88073 54.66250 55.30521 55.81927 56.34531 56.80313 57.20104 57.53385 57.81406 58.09896 58.37188 58.59063 58.82917 59.05625 59.26094 59.43490 59.60000 59.75365 59.90729 60.02708 60.15104 60.28229 60.39479 60.50365 60.61667 60.71198 60.81562 60.92760 61.00937 61.10938 61.18438 61.25625 61.32031 61.39375 61.45990 61.53125 61.59323 61.65000 61.71094 61.76875 61.82917 61.88906 61.94583 61.99271 62.04531 62.08802 62.12656 62.17865 62.23906 62.28125 62.34323 62.38125 62.42292 62.46250 62.50104 62.54271 62.58177 62.62188 62.65990 62.70208 62.75417 62.79115 62.83021 62.86667 62.90313 62.94062 62.97135 62.99792 63.03073 63.06302 63.10469 63.13490 63.16458 63.20104 63.22865 63.26094 63.29167 63.32031 63.35104 66.23333 
0.11059 0.11047 0.11116 0.11182 0.11532 0.11789 0.12184 0.12705 0.13235 0.13728 0.14544 0.14856 0.15203 0.15357 0.15732 0.16234 0.16360 0.16728 0.17039 0.17146 0.17425 0.17522 0.17707 0.17695 0.17711 0.17835 0.17939 0.18043 0.18068 0.18126 0.18180 0.18154 0.18208 0.18259 0.18307 0.18386 0.18418 0.18440 0.18486 0.18493 0.18480 0.18524 0.18475 0.18485 0.18488 0.18513 0.18522 0.18555 0.18594 0.18612 0.18617 0.18604 0.18627 0.18629 0.18644 0.18643 0.18669 0.18663 0.18689 0.18715 0.18715 0.18708 0.18746 0.18770 0.18788 0.18788 0.18782 0.18800 0.18779 0.18792 0.18798 0.18800 0.18801 0.18809 0.18801 0.18838 0.18845 0.18816 0.18812 0.18813 0.18830 0.18850 0.18840 0.18855 0.18828 0.18823 0.18822 0.18798 0.18802 0.18814 0.18803 0.18799 0.18811 0.18793 0.18794 0.18805 0.18804 0.18817 0.18832 0.18840 0.19120 


==> anc/data/multiplicity/mult_midy_more_stat_run_PbPb_17.3_05.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [100]
1.455 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
13.19167 13.24948 13.48438 13.88073 14.50260 15.37031 16.42083 17.63646 18.71146 19.66094 20.70208 21.53177 22.50625 23.43021 24.34219 25.13906 25.95677 26.74063 27.42135 28.12604 28.75000 29.32969 29.84844 30.36302 30.80417 31.26927 31.67813 32.05990 32.40000 32.72969 32.97969 33.20156 33.40937 33.57708 33.73333 33.89271 34.02188 34.16927 34.30677 34.40052 34.48229 34.56979 34.64896 34.72344 34.77604 34.80417 34.85208 34.89323 34.92917 34.95885 34.98750 35.01042 35.02396 35.04115 35.04479 35.07812 35.10208 35.11615 35.13594 35.15313 35.15781 35.17031 35.17396 35.17708 35.17500 35.17604 35.18958 35.19167 35.19740 35.20417 35.21094 35.21042 35.21667 35.21771 35.21979 35.21875 35.22552 35.22865 35.23333 35.23646 35.23854 35.23906 35.23906 35.23542 35.23750 35.23802 35.24479 35.24427 35.24427 35.24740 35.24740 35.24479 35.24427 35.24583 35.24479 35.24375 35.24479 35.24427 35.24323 35.27604 
0.07647 0.07657 0.07730 0.07931 0.08095 0.08544 0.09104 0.09401 0.09669 0.10003 0.10612 0.10618 0.10887 0.11200 0.11287 0.11486 0.11744 0.11840 0.11960 0.11950 0.12199 0.12249 0.12348 0.12549 0.12727 0.12889 0.13062 0.13024 0.13157 0.13217 0.13291 0.13292 0.13327 0.13381 0.13376 0.13384 0.13412 0.13448 0.13491 0.13521 0.13519 0.13581 0.13546 0.13581 0.13598 0.13588 0.13608 0.13615 0.13612 0.13637 0.13652 0.13659 0.13633 0.13653 0.13651 0.13661 0.13662 0.13673 0.13690 0.13705 0.13693 0.13699 0.13698 0.13694 0.13695 0.13688 0.13672 0.13667 0.13670 0.13673 0.13676 0.13674 0.13691 0.13695 0.13694 0.13694 0.13695 0.13698 0.13697 0.13687 0.13687 0.13691 0.13699 0.13699 0.13699 0.13703 0.13706 0.13698 0.13699 0.13696 0.13705 0.13701 0.13701 0.13713 0.13711 0.13716 0.13720 0.13713 0.13720 0.13719 
# multiplicities and their stat errors of pdg -2212 versus time
1.46667 1.47448 1.52448 1.57604 1.64635 1.71771 1.83438 1.85573 1.95625 1.98073 2.07656 2.09844 2.15052 2.23542 2.30260 2.36146 2.41615 2.45833 2.51667 2.55885 2.59219 2.61094 2.65104 2.69167 2.72135 2.74427 2.77969 2.82344 2.84792 2.86563 2.88854 2.90365 2.91615 2.91927 2.92865 2.94896 2.95365 2.96406 2.97135 2.98438 2.98438 2.99375 2.99635 3.00417 3.00625 3.00885 3.01042 3.01042 3.01146 3.01667 3.01615 3.01875 3.02083 3.01927 3.01823 3.01979 3.02292 3.02396 3.02396 3.02448 3.02552 3.02552 3.02500 3.02813 3.02865 3.02760 3.02760 3.02656 3.02552 3.02708 3.02969 3.02813 3.02917 3.02760 3.02656 3.02604 3.02708 3.02813 3.02760 3.02865 3.02760 3.02813 3.02760 3.02813 3.02865 3.02865 3.02760 3.02760 3.02813 3.02865 3.02865 3.02917 3.02917 3.02969 3.02969 3.02865 3.02813 3.02917 3.02865 3.02917 
0.02429 0.02436 0.02507 0.02561 0.02667 0.02759 0.02951 0.03035 0.03155 0.03199 0.03231 0.03215 0.03354 0.03398 0.03433 0.03452 0.03527 0.03493 0.03514 0.03571 0.03567 0.03605 0.03663 0.03667 0.03717 0.03740 0.03771 0.03785 0.03789 0.03804 0.03820 0.03819 0.03824 0.03814 0.03823 0.03834 0.03839 0.03827 0.03834 0.03840 0.03829 0.03854 0.03860 0.03887 0.03880 0.03884 0.03887 0.03876 0.03878 0.03891 0.03887 0.03879 0.03882 0.03878 0.03884 0.03893 0.03900 0.03907 0.03901 0.03905 0.03906 0.03904 0.03900 0.03896 0.03891 0.03889 0.03887 0.03891 0.03891 0.03892 0.03891 0.03888 0.03893 0.03895 0.03898 0.03897 0.03900 0.03906 0.03905 0.03907 0.03905 0.03902 0.03903 0.03904 0.03903 0.03902 0.03901 0.03900 0.03899 0.03900 0.03900 0.03900 0.03900 0.03899 0.03899 0.03897 0.03899 0.03897 0.03898 0.03897 
# multiplicities and their stat errors of pdg 2112 versus time
13.59583 13.67292 13.92396 14.31667 14.93281 15.77500 16.92604 18.12813 19.37031 20.37083 21.44375 22.22083 23.11146 23.96979 24.77031 25.63594 26.39375 27.19115 28.00104 28.66615 29.25469 29.90469 30.47865 31.07552 31.52344 31.96042 32.38333 32.80208 33.14479 33.50052 33.74219 34.02865 34.27813 34.48802 34.66406 34.83698 34.95781 35.09219 35.20885 35.29531 35.38750 35.47760 35.56771 35.63854 35.69167 35.75000 35.79375 35.84063 35.86406 35.91615 35.93229 35.97760 36.00833 36.03594 36.06042 36.07500 36.09896 36.11406 36.12917 36.14583 36.15365 36.16406 36.17083 36.18229 36.19687 36.20417 36.19792 36.19896 36.19948 36.20833 36.20781 36.21875 36.22135 36.22448 36.22656 36.22917 36.23281 36.23750 36.23906 36.23906 36.24271 36.24583 36.25052 36.25469 36.25625 36.25625 36.25885 36.25885 36.26094 36.25781 36.25937 36.25729 36.26042 36.26198 36.26198 36.26458 36.26615 36.26354 36.26562 36.29844 
0.08410 0.08443 0.08569 0.08817 0.08860 0.09239 0.09715 0.10111 0.10370 0.10551 0.10847 0.11111 0.10919 0.11079 0.11350 0.11504 0.11644 0.11982 0.12257 0.12417 0.12666 0.12788 0.12802 0.12935 0.13005 0.13195 0.13218 0.13430 0.13525 0.13581 0.13760 0.13787 0.13833 0.13895 0.13943 0.14009 0.14071 0.14102 0.14099 0.14095 0.14132 0.14147 0.14142 0.14175 0.14197 0.14184 0.14146 0.14149 0.14157 0.14180 0.14158 0.14172 0.14172 0.14185 0.14161 0.14176 0.14172 0.14165 0.14165 0.14175 0.14178 0.14188 0.14190 0.14178 0.14185 0.14178 0.14165 0.14163 0.14161 0.14146 0.14149 0.14168 0.14177 0.14182 0.14184 0.14181 0.14183 0.14187 0.14192 0.14193 0.14201 0.14205 0.14202 0.14201 0.14197 0.14199 0.14201 0.14204 0.14207 0.14202 0.14203 0.14206 0.14210 0.14205 0.14204 0.14206 0.14209 0.14207 0.14214 0.14210 
# multiplicities and their stat errors of pdg -2112 versus time
1.39167 1.39792 1.43594 1.46354 1.53333 1.63646 1.71562 1.74740 1.86094 1.93698 1.99635 2.05990 2.13594 2.14531 2.21406 2.29375 2.33854 2.37396 2.41042 2.45469 2.49115 2.51615 2.55938 2.60469 2.63177 2.65625 2.70156 2.70521 2.73021 2.74323 2.75625 2.77240 2.78229 2.79688 2.81562 2.81823 2.81823 2.82500 2.82760 2.83594 2.84896 2.84063 2.84010 2.84063 2.84427 2.84010 2.84375 2.83906 2.84271 2.84740 2.84531 2.84896 2.84948 2.84948 2.85104 2.84792 2.84740 2.84740 2.84792 2.84948 2.85260 2.85260 2.85260 2.85521 2.85365 2.85417 2.85365 2.85365 2.85208 2.85156 2.85156 2.85156 2.85052 2.85052 2.85000 2.85104 2.85104 2.85156 2.85156 2.85104 2.85156 2.85156 2.85365 2.85365 2.85052 2.85104 2.85156 2.85104 2.85052 2.85052 2.84948 2.84896 2.84948 2.84948 2.84792 2.84792 2.84792 2.84844 2.84844 2.85104 
0.02497 0.02494 0.02487 0.02518 0.02570 0.02710 0.02848 0.02924 0.03020 0.03192 0.03206 0.03248 0.03262 0.03282 0.03335 0.03513 0.03569 0.03621 0.03680 0.03656 0.03630 0.03614 0.03635 0.03694 0.03745 0.03735 0.03744 0.03770 0.03784 0.03771 0.03793 0.03811 0.03797 0.03807 0.03848 0.03859 0.03854 0.03868 0.03854 0.03855 0.03852 0.03858 0.03866 0.03879 0.03890 0.03885 0.03879 0.03868 0.03867 0.03870 0.03870 0.03879 0.03872 0.03872 0.03869 0.03863 0.03862 0.03865 0.03865 0.03868 0.03865 0.03861 0.03866 0.03874 0.03870 0.03870 0.03871 0.03871 0.03869 0.03872 0.03871 0.03868 0.03866 0.03867 0.03868 0.03866 0.03864 0.03865 0.03865 0.03865 0.03863 0.03863 0.03863 0.03863 0.03861 0.03861 0.03860 0.03858 0.03858 0.03858 0.03854 0.03855 0.03855 0.03855 0.03857 0.03857 0.03857 0.03857 0.03857 0.03860 
# multiplicities and their stat errors of pdg 211 versus time
50.43333 50.66615 51.51719 52.76198 54.47500 56.76250 59.42188 62.73073 66.39062 70.39323 74.93073 79.69167 84.81927 89.74844 94.57135 99.44427 103.94635 108.32917 112.25521 115.77135 119.14167 122.32917 125.10156 127.78437 130.08854 132.28958 134.25781 136.00833 137.67344 139.04531 140.34167 141.54010 142.64271 143.65365 144.56979 145.40781 146.17031 146.88281 147.50833 148.10052 148.63594 149.13542 149.58281 150.04167 150.43698 150.82344 151.21042 151.55781 151.88802 152.18073 152.44740 152.70365 152.94792 153.20625 153.41094 153.62448 153.81563 154.02031 154.20417 154.38906 154.55417 154.70937 154.85469 155.01823 155.14583 155.30208 155.43854 155.58073 155.69583 155.81875 155.92396 156.02917 156.14427 156.24948 156.34948 156.44219 156.54271 156.64375 156.73333 156.82500 156.89531 156.97344 157.06198 157.14375 157.22240 157.30521 157.37865 157.45260 157.52240 157.59479 157.67604 157.73594 157.80937 157.88646 157.94531 158.02396 158.07865 158.14167 158.22135 165.08854 
0.15404 0.15427 0.15566 0.15763 0.15932 0.16495 0.17067 0.17951 0.18600 0.18966 0.19380 0.19433 0.20687 0.21336 0.21950 0.22319 0.22988 0.23362 0.23489 0.23643 0.24768 0.24750 0.25252 0.25645 0.26148 0.26249 0.26503 0.26672 0.26852 0.27112 0.27420 0.27363 0.27384 0.27459 0.27580 0.27664 0.27664 0.27712 0.27864 0.27961 0.28103 0.28092 0.28044 0.28164 0.28181 0.28253 0.28325 0.28369 0.28436 0.28491 0.28508 0.28533 0.28529 0.28578 0.28617 0.28572 0.28607 0.28645 0.28668 0.28721 0.28740 0.28794 0.28815 0.28839 0.28901 0.28925 0.28889 0.28923 0.28967 0.28989 0.28990 0.28994 0.29008 0.29028 0.28998 0.29008 0.29015 0.29036 0.29052 0.29082 0.29096 0.29117 0.29140 0.29135 0.29116 0.29108 0.29091 0.29088 0.29083 0.29069 0.29060 0.29061 0.29076 0.29121 0.29123 0.29152 0.29146 0.29167 0.29181 0.29867 
# multiplicities and their stat errors of pdg -211 versus time
55.14167 55.42708 56.30156 57.58646 59.50937 61.96667 64.85104 68.06302 71.68438 75.75208 80.56979 85.56875 90.68229 95.98281 101.00469 106.23854 110.85052 115.16771 119.42969 123.38906 126.71146 129.85885 132.84115 135.55365 138.03854 140.16510 142.18333 144.00208 145.65781 147.16979 148.48698 149.75521 150.87135 151.98021 152.95781 153.77552 154.56667 155.30469 156.01562 156.54479 157.10417 157.63750 158.10417 158.59271 159.04010 159.39948 159.73333 160.09844 160.41510 160.72656 161.02656 161.28125 161.55677 161.79896 162.02552 162.22240 162.40260 162.61719 162.83750 163.02396 163.17656 163.34844 163.50781 163.66927 163.80521 163.93854 164.07083 164.19635 164.30104 164.42240 164.55000 164.67344 164.77135 164.86510 164.96510 165.06510 165.16927 165.25000 165.34896 165.43333 165.52187 165.60000 165.68281 165.76771 165.83698 165.90573 165.98698 166.06510 166.13698 166.21562 166.29323 166.36458 166.43490 166.52344 166.58021 166.65156 166.71042 166.75677 166.82656 173.63542 
0.17645 0.17665 0.17793 0.17912 0.18347 0.18600 0.18976 0.19053 0.19482 0.19852 0.20715 0.21262 0.22181 0.22659 0.23373 0.23731 0.24135 0.24746 0.25171 0.25395 0.25765 0.26082 0.26110 0.26620 0.26809 0.27116 0.27331 0.27692 0.27777 0.27837 0.27962 0.28263 0.28321 0.28441 0.28613 0.28720 0.28887 0.28918 0.28882 0.28933 0.29005 0.28944 0.28914 0.28891 0.28963 0.28986 0.29031 0.29122 0.29168 0.29252 0.29328 0.29345 0.29353 0.29373 0.29438 0.29412 0.29424 0.29457 0.29485 0.29529 0.29537 0.29580 0.29579 0.29603 0.29598 0.29599 0.29618 0.29591 0.29590 0.29619 0.29602 0.29639 0.29655 0.29660 0.29672 0.29675 0.29656 0.29693 0.29673 0.29681 0.29684 0.29707 0.29709 0.29724 0.29751 0.29768 0.29778 0.29798 0.29755 0.29748 0.29767 0.29764 0.29756 0.29754 0.29748 0.29762 0.29780 0.29796 0.29826 0.30215 
# multiplicities and their stat errors of pdg 111 versus time
53.15417 53.41562 54.32396 55.55521 57.38229 60.00677 62.95781 66.43229 70.38229 74.88333 79.83333 84.85208 90.15469 95.41406 100.87292 106.02500 110.70052 115.29063 119.41354 123.22969 126.83437 130.06615 132.95521 135.65990 138.12500 140.33229 142.41927 144.23750 145.87813 147.39740 148.72865 149.90573 151.02031 151.95365 152.94479 153.79479 154.63073 155.41771 156.05729 156.68646 157.29271 157.84375 158.35000 158.82760 159.24010 159.64740 160.05104 160.41979 160.76927 161.09271 161.40312 161.68646 161.98281 162.24375 162.47865 162.74740 162.95677 163.17292 163.37708 163.58177 163.76458 163.94583 164.14167 164.31146 164.47552 164.63490 164.78125 164.91979 165.07604 165.22448 165.36562 165.51042 165.63906 165.75156 165.87240 165.98490 166.11094 166.20990 166.31563 166.41823 166.51927 166.62083 166.71615 166.82292 166.91406 167.00260 167.10313 167.18437 167.27656 167.36042 167.44115 167.53125 167.62187 167.71719 167.79948 167.86094 167.93854 168.02344 168.09844 174.83333 
0.16987 0.17052 0.17157 0.17493 0.17923 0.18366 0.18751 0.19085 0.20131 0.20730 0.20999 0.21292 0.22252 0.22545 0.23070 0.23820 0.24565 0.25078 0.25709 0.26218 0.26599 0.26914 0.27392 0.27689 0.28138 0.28494 0.28756 0.28984 0.29360 0.29372 0.29444 0.29677 0.29758 0.29808 0.29942 0.29991 0.30015 0.30252 0.30232 0.30257 0.30342 0.30436 0.30474 0.30537 0.30554 0.30612 0.30630 0.30717 0.30748 0.30824 0.30873 0.30866 0.30924 0.30937 0.30962 0.30991 0.31033 0.31041 0.31077 0.31105 0.31127 0.31134 0.31131 0.31138 0.31190 0.31155 0.31179 0.31138 0.31138 0.31152 0.31152 0.31179 0.31212 0.31215 0.31201 0.31213 0.31229 0.31244 0.31243 0.31253 0.31272 0.31247 0.31263 0.31308 0.31279 0.31298 0.31280 0.31299 0.31287 0.31284 0.31273 0.31285 0.31301 0.31335 0.31351 0.31332 0.31323 0.31347 0.31343 0.31843 


==> anc/data/multiplicity/mult_midy_more_stat_run_PbPb_17.3_2030.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [100]
1.457 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
5.61250 5.67031 5.90313 6.20521 6.72396 7.41250 8.03594 8.60781 9.08698 9.64062 9.99844 10.46094 10.92396 11.33958 11.74583 12.11146 12.41615 12.71875 13.02396 13.27344 13.49323 13.64948 13.84896 14.03073 14.17500 14.28854 14.41823 14.52448 14.62031 14.69271 14.76042 14.81667 14.87135 14.92083 14.95729 14.98906 15.01979 15.04479 15.05990 15.07969 15.10052 15.12135 15.13854 15.15260 15.16875 15.17760 15.18437 15.19271 15.19323 15.20312 15.21042 15.21094 15.21510 15.21562 15.21771 15.21927 15.22552 15.22448 15.22604 15.23073 15.23490 15.24010 15.24271 15.24531 15.24635 15.24740 15.24687 15.24479 15.24531 15.24740 15.24896 15.24948 15.25000 15.25313 15.25521 15.25521 15.25417 15.25469 15.25365 15.25365 15.25521 15.25260 15.25365 15.25365 15.25625 15.25625 15.25573 15.25729 15.25677 15.25625 15.25729 15.25833 15.25833 15.25938 15.25938 15.25885 15.25781 15.25729 15.25781 15.26510 
0.05368 0.05399 0.05495 0.05538 0.05799 0.06112 0.06433 0.06584 0.06785 0.06998 0.07171 0.07384 0.07612 0.07718 0.07868 0.07896 0.07980 0.08094 0.08203 0.08325 0.08395 0.08393 0.08416 0.08529 0.08623 0.08630 0.08680 0.08706 0.08679 0.08701 0.08683 0.08722 0.08728 0.08800 0.08794 0.08808 0.08802 0.08815 0.08798 0.08820 0.08832 0.08826 0.08813 0.08819 0.08822 0.08819 0.08834 0.08845 0.08836 0.08837 0.08843 0.08830 0.08834 0.08835 0.08829 0.08821 0.08822 0.08817 0.08812 0.08815 0.08816 0.08810 0.08804 0.08807 0.08806 0.08811 0.08807 0.08807 0.08804 0.08809 0.08808 0.08814 0.08813 0.08812 0.08811 0.08808 0.08814 0.08813 0.08816 0.08818 0.08820 0.08824 0.08826 0.08827 0.08827 0.08827 0.08827 0.08830 0.08832 0.08832 0.08836 0.08835 0.08837 0.08839 0.08832 0.08830 0.08829 0.08830 0.08832 0.08838 
# multiplicities and their stat errors of pdg -2212 versus time
0.58333 0.59271 0.62604 0.67188 0.73281 0.79844 0.87656 0.90417 0.94010 0.98281 0.99844 1.04115 1.08594 1.10104 1.12292 1.16510 1.17865 1.19167 1.21979 1.25313 1.27865 1.29635 1.31510 1.32396 1.34115 1.35000 1.36042 1.36823 1.37708 1.37917 1.38958 1.39323 1.39688 1.39844 1.40625 1.41094 1.41302 1.41927 1.41823 1.41615 1.41667 1.42083 1.42188 1.42135 1.42240 1.42604 1.42448 1.42604 1.42500 1.42656 1.42813 1.42865 1.42969 1.42813 1.42865 1.42917 1.42969 1.42969 1.42917 1.42969 1.42969 1.43021 1.43125 1.43125 1.43125 1.43125 1.43021 1.43073 1.43073 1.43073 1.43073 1.43073 1.43021 1.43021 1.43021 1.43073 1.43073 1.43073 1.43021 1.43125 1.43177 1.43177 1.43177 1.43177 1.43125 1.43125 1.43125 1.43073 1.43073 1.43073 1.43073 1.43073 1.43073 1.43125 1.43073 1.43125 1.43125 1.43125 1.43125 1.43177 
0.01695 0.01705 0.01751 0.01788 0.01881 0.01984 0.02131 0.02160 0.02199 0.02204 0.02271 0.02254 0.02306 0.02347 0.02416 0.02470 0.02486 0.02495 0.02518 0.02543 0.02584 0.02618 0.02633 0.02639 0.02644 0.02656 0.02670 0.02666 0.02672 0.02673 0.02681 0.02690 0.02699 0.02691 0.02688 0.02691 0.02703 0.02709 0.02709 0.02704 0.02703 0.02706 0.02705 0.02700 0.02706 0.02705 0.02703 0.02706 0.02704 0.02705 0.02707 0.02710 0.02709 0.02710 0.02711 0.02711 0.02711 0.02713 0.02712 0.02713 0.02713 0.02712 0.02715 0.02716 0.02716 0.02716 0.02714 0.02716 0.02716 0.02719 0.02719 0.02719 0.02718 0.02718 0.02718 0.02720 0.02720 0.02720 0.02718 0.02718 0.02722 0.02721 0.02721 0.02721 0.02717 0.02717 0.02717 0.02717 0.02717 0.02717 0.02717 0.02717 0.02717 0.02718 0.02719 0.02720 0.02720 0.02720 0.02720 0.02719 
# multiplicities and their stat errors of pdg 2112 versus time
5.60417 5.66510 5.86250 6.22396 6.67500 7.31667 8.01927 8.74219 9.11562 9.56927 10.06198 10.50625 10.94167 11.38542 11.76823 12.19375 12.56979 12.87083 13.15208 13.43490 13.63490 13.83750 14.02500 14.13906 14.30312 14.42969 14.57083 14.67656 14.76146 14.85469 14.93490 15.03073 15.09062 15.12187 15.15625 15.18698 15.21354 15.24167 15.26823 15.29427 15.31354 15.33802 15.35781 15.36562 15.38385 15.38854 15.39687 15.40885 15.41615 15.43021 15.43437 15.43750 15.44010 15.44688 15.45104 15.45729 15.46667 15.46771 15.46875 15.46979 15.47083 15.47656 15.47760 15.47708 15.47760 15.48177 15.48333 15.48229 15.48177 15.48490 15.48438 15.48542 15.48594 15.48698 15.48958 15.49115 15.49219 15.49115 15.49115 15.49271 15.49219 15.49375 15.49219 15.49062 15.49167 15.49271 15.49219 15.49219 15.49219 15.49271 15.49323 15.49427 15.49375 15.49375 15.49375 15.49427 15.49427 15.49479 15.49479 15.50365 
0.05629 0.05666 0.05709 0.05876 0.06092 0.06368 0.06550 0.06855 0.06745 0.07007 0.07231 0.07265 0.07424 0.07628 0.07713 0.07857 0.07922 0.08073 0.08229 0.08401 0.08416 0.08572 0.08649 0.08649 0.08591 0.08629 0.08700 0.08746 0.08751 0.08753 0.08779 0.08823 0.08860 0.08840 0.08846 0.08898 0.08927 0.08920 0.08947 0.08955 0.08972 0.08965 0.08978 0.08984 0.08986 0.08983 0.08993 0.09000 0.08998 0.08989 0.08979 0.08978 0.08971 0.08972 0.08970 0.08969 0.08980 0.08979 0.08982 0.08984 0.08984 0.08977 0.08980 0.08977 0.08969 0.08972 0.08969 0.08970 0.08971 0.08969 0.08974 0.08973 0.08971 0.08974 0.08973 0.08974 0.08975 0.08976 0.08971 0.08973 0.08973 0.08970 0.08970 0.08966 0.08969 0.08972 0.08972 0.08969 0.08965 0.08969 0.08967 0.08970 0.08972 0.08974 0.08973 0.08974 0.08974 0.08975 0.08975 0.08976 
# multiplicities and their stat errors of pdg -2112 versus time
0.64167 0.65260 0.67604 0.71979 0.76979 0.83802 0.89010 0.91927 0.94323 0.96562 1.01875 1.06458 1.10521 1.15260 1.19323 1.20990 1.24740 1.27656 1.30417 1.32187 1.32708 1.34531 1.35990 1.36563 1.38333 1.38542 1.39167 1.40312 1.40260 1.41094 1.41771 1.42344 1.42813 1.43698 1.43698 1.43490 1.43906 1.43854 1.44167 1.44323 1.44323 1.44635 1.45000 1.45156 1.45104 1.45104 1.45312 1.45573 1.45625 1.45729 1.45677 1.45729 1.45781 1.45677 1.45729 1.45781 1.45729 1.45677 1.45781 1.45833 1.45833 1.45990 1.45990 1.45938 1.46042 1.45938 1.45938 1.45990 1.45938 1.45938 1.45938 1.45938 1.45938 1.45781 1.45781 1.45729 1.45781 1.45729 1.45781 1.45781 1.45833 1.45781 1.45885 1.45885 1.45885 1.45885 1.45885 1.45885 1.45885 1.45885 1.45938 1.45938 1.45938 1.45990 1.45990 1.45990 1.45990 1.45990 1.45990 1.46094 
0.01812 0.01827 0.01886 0.01978 0.02014 0.02141 0.02178 0.02200 0.02234 0.02260 0.02314 0.02392 0.02400 0.02405 0.02440 0.02495 0.02553 0.02568 0.02584 0.02616 0.02623 0.02654 0.02655 0.02661 0.02653 0.02639 0.02658 0.02671 0.02680 0.02674 0.02696 0.02698 0.02711 0.02725 0.02730 0.02732 0.02722 0.02721 0.02721 0.02719 0.02720 0.02730 0.02730 0.02730 0.02732 0.02732 0.02731 0.02732 0.02728 0.02730 0.02730 0.02727 0.02724 0.02726 0.02723 0.02721 0.02719 0.02719 0.02720 0.02722 0.02723 0.02723 0.02723 0.02723 0.02724 0.02723 0.02723 0.02723 0.02723 0.02724 0.02724 0.02723 0.02722 0.02717 0.02717 0.02713 0.02714 0.02712 0.02715 0.02715 0.02715 0.02715 0.02718 0.02718 0.02716 0.02717 0.02717 0.02717 0.02717 0.02717 0.02716 0.02716 0.02716 0.02718 0.02718 0.02718 0.02718 0.02718 0.02718 0.02718 
# multiplicities and their stat errors of pdg 211 versus time
22.76667 22.96406 23.66458 24.69479 26.15104 27.88333 29.85260 32.18073 34.19479 36.94375 39.60677 42.16927 44.66615 47.02083 49.22448 51.24583 53.08958 54.69062 56.17292 57.57083 58.74115 59.76406 60.68073 61.51458 62.27083 62.94271 63.57760 64.16094 64.65833 65.08594 65.47344 65.84531 66.16250 66.46458 66.73594 67.00312 67.21771 67.43854 67.66250 67.84219 68.01667 68.17917 68.34635 68.48542 68.61510 68.75104 68.86979 68.97500 69.07708 69.17708 69.27448 69.36615 69.42292 69.50469 69.58958 69.65729 69.73333 69.80000 69.86458 69.92188 69.99479 70.04219 70.10573 70.16094 70.22083 70.27031 70.31354 70.35885 70.40104 70.45208 70.50156 70.54583 70.58750 70.63490 70.67135 70.71354 70.75365 70.79271 70.83281 70.86823 70.90104 70.92552 70.96406 71.00156 71.02656 71.05885 71.09531 71.12969 71.16042 71.19635 71.22708 71.25156 71.28333 71.31094 71.32865 71.36562 71.38646 71.40885 71.43333 74.72187 
0.11136 0.11202 0.11296 0.11735 0.12006 0.12204 0.12735 0.13158 0.13709 0.14004 0.14820 0.15389 0.15667 0.16168 0.16470 0.16857 0.17224 0.17523 0.17828 0.17998 0.18239 0.18311 0.18362 0.18610 0.18767 0.18901 0.18992 0.19100 0.19161 0.19264 0.19344 0.19419 0.19585 0.19568 0.19612 0.19680 0.19710 0.19699 0.19803 0.19815 0.19841 0.19876 0.19931 0.19953 0.19968 0.19962 0.19961 0.19991 0.20002 0.20028 0.20032 0.20032 0.20076 0.20093 0.20093 0.20095 0.20133 0.20129 0.20142 0.20130 0.20107 0.20124 0.20134 0.20121 0.20146 0.20154 0.20184 0.20174 0.20181 0.20188 0.20210 0.20229 0.20245 0.20262 0.20247 0.20267 0.20269 0.20287 0.20269 0.20278 0.20275 0.20284 0.20301 0.20320 0.20326 0.20341 0.20338 0.20347 0.20360 0.20362 0.20380 0.20396 0.20382 0.20376 0.20358 0.20376 0.20378 0.20376 0.20391 0.20908 
# multiplicities and their stat errors of pdg -211 versus time
24.74167 24.98958 25.68646 26.70417 28.17917 29.89896 31.95781 34.34844 36.67396 39.28490 41.84948 44.48698 47.27344 49.68958 51.99948 54.12031 56.01094 57.67708 59.21354 60.58802 61.92448 63.05573 64.03802 64.89062 65.63177 66.39687 67.01979 67.54583 68.05000 68.57135 68.95833 69.34948 69.68802 69.98438 70.22760 70.48333 70.70990 70.92708 71.12708 71.32135 71.51042 71.65417 71.81042 71.96354 72.10521 72.21198 72.34271 72.43385 72.53542 72.63854 72.75260 72.84167 72.93281 73.00625 73.08281 73.16094 73.23854 73.29896 73.35052 73.42188 73.48021 73.52708 73.58021 73.63490 73.69010 73.75260 73.81302 73.85313 73.90313 73.96510 74.02344 74.05312 74.08490 74.12865 74.16250 74.20677 74.24167 74.27865 74.32552 74.35833 74.39531 74.42812 74.46146 74.50365 74.53594 74.56771 74.60469 74.63125 74.65833 74.68854 74.72604 74.75417 74.77604 74.80729 74.83698 74.86250 74.88385 74.90990 74.94062 78.26302 
0.11349 0.11459 0.11556 0.11794 0.12034 0.12295 0.13018 0.13355 0.13901 0.14547 0.15015 0.15440 0.15893 0.16270 0.16841 0.17091 0.17474 0.17750 0.18125 0.18240 0.18256 0.18420 0.18670 0.18721 0.18853 0.18990 0.19018 0.19092 0.19254 0.19374 0.19409 0.19429 0.19460 0.19450 0.19487 0.19532 0.19556 0.19582 0.19644 0.19663 0.19688 0.19691 0.19718 0.19730 0.19810 0.19826 0.19845 0.19854 0.19867 0.19880 0.19878 0.19874 0.19906 0.19872 0.19853 0.19902 0.19940 0.19953 0.19943 0.19941 0.19940 0.19953 0.19974 0.19991 0.19989 0.20007 0.20019 0.20029 0.20040 0.20028 0.20013 0.20009 0.20022 0.19999 0.20001 0.20016 0.20027 0.20004 0.20026 0.20042 0.20064 0.20056 0.20062 0.20076 0.20071 0.20074 0.20073 0.20067 0.20084 0.20083 0.20073 0.20085 0.20093 0.20088 0.20065 0.20055 0.20065 0.20070 0.20084 0.20525 
# multiplicities and their stat errors of pdg 111 versus time
23.97917 24.21458 24.99844 26.04427 27.50104 29.26927 31.48021 33.76250 36.02292 39.01719 41.73698 44.56094 47.19531 49.72135 52.15521 54.20833 56.19219 57.94427 59.51771 60.98073 62.25625 63.39896 64.42656 65.34010 66.13229 66.84792 67.48073 68.05885 68.52708 68.96510 69.40313 69.83854 70.17917 70.49479 70.79323 71.07031 71.30625 71.55469 71.78177 71.98177 72.16198 72.34063 72.53594 72.68958 72.83594 72.97760 73.10677 73.23542 73.36719 73.49115 73.59115 73.70312 73.80990 73.89219 73.96563 74.05208 74.13438 74.22500 74.29115 74.36719 74.42969 74.49948 74.57188 74.62500 74.68073 74.73438 74.79531 74.84740 74.90417 74.96042 75.02396 75.06979 75.12396 75.17552 75.21302 75.25729 75.31354 75.35208 75.40104 75.44948 75.49635 75.53958 75.58958 75.63385 75.67292 75.71406 75.74948 75.79115 75.82812 75.86250 75.90260 75.94688 75.99115 76.02604 76.05469 76.08854 76.12240 76.16510 76.19740 79.36250 
0.10976 0.11006 0.11320 0.11677 0.11742 0.11877 0.12316 0.13095 0.13661 0.14373 0.15191 0.15510 0.15655 0.16120 0.16352 0.16768 0.17278 0.17624 0.17810 0.18058 0.18469 0.18711 0.18933 0.19059 0.19159 0.19372 0.19445 0.19399 0.19445 0.19524 0.19617 0.19687 0.19713 0.19733 0.19778 0.19842 0.19881 0.19981 0.20040 0.20038 0.20156 0.20196 0.20197 0.20175 0.20209 0.20231 0.20273 0.20273 0.20259 0.20345 0.20383 0.20375 0.20358 0.20349 0.20378 0.20375 0.20395 0.20399 0.20429 0.20396 0.20398 0.20424 0.20415 0.20427 0.20471 0.20463 0.20501 0.20514 0.20532 0.20532 0.20512 0.20544 0.20544 0.20535 0.20558 0.20572 0.20587 0.20579 0.20573 0.20594 0.20593 0.20630 0.20629 0.20643 0.20650 0.20657 0.20679 0.20683 0.20688 0.20711 0.20709 0.20712 0.20738 0.20747 0.20751 0.20764 0.20772 0.20772 0.20766 0.21240 


==> anc/data/multiplicity/mult_midy_more_stat_run_PbPb_17.3_4050.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [100]
1.458 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
1.94167 2.00521 2.17604 2.43490 2.70156 2.92917 3.08750 3.27552 3.45677 3.61146 3.76667 3.89844 4.07812 4.19010 4.32083 4.43594 4.54427 4.63594 4.69844 4.76667 4.82396 4.86510 4.91354 4.94167 4.97396 5.00521 5.03594 5.05573 5.06302 5.07188 5.08437 5.09531 5.10990 5.12344 5.12760 5.13281 5.14167 5.14740 5.15104 5.15469 5.15781 5.15937 5.16406 5.16667 5.16875 5.17083 5.17240 5.17344 5.17344 5.17917 5.17917 5.17969 5.17917 5.17969 5.18125 5.18073 5.18177 5.18385 5.18333 5.18229 5.18281 5.18281 5.18229 5.18177 5.18177 5.18281 5.18333 5.18281 5.18229 5.18281 5.18281 5.18542 5.18646 5.18594 5.18698 5.18698 5.18594 5.18594 5.18646 5.18646 5.18594 5.18646 5.18646 5.18698 5.18698 5.18802 5.18802 5.18854 5.18854 5.18854 5.18802 5.18698 5.18698 5.18698 5.18698 5.18698 5.18698 5.18698 5.18698 5.18854 
0.03185 0.03243 0.03408 0.03553 0.03752 0.03807 0.04009 0.04154 0.04300 0.04315 0.04485 0.04525 0.04602 0.04702 0.04780 0.04830 0.04914 0.04953 0.04965 0.05005 0.05031 0.05046 0.05024 0.05049 0.05057 0.05097 0.05104 0.05097 0.05113 0.05109 0.05132 0.05135 0.05147 0.05151 0.05151 0.05153 0.05162 0.05163 0.05165 0.05168 0.05170 0.05170 0.05170 0.05168 0.05170 0.05172 0.05172 0.05171 0.05169 0.05168 0.05167 0.05168 0.05167 0.05166 0.05165 0.05167 0.05162 0.05165 0.05166 0.05166 0.05164 0.05162 0.05163 0.05160 0.05160 0.05165 0.05165 0.05166 0.05167 0.05166 0.05166 0.05170 0.05168 0.05169 0.05166 0.05166 0.05166 0.05166 0.05166 0.05166 0.05166 0.05166 0.05166 0.05167 0.05167 0.05165 0.05165 0.05166 0.05166 0.05166 0.05165 0.05167 0.05167 0.05167 0.05167 0.05167 0.05167 0.05167 0.05167 0.05166 
# multiplicities and their stat errors of pdg -2212 versus time
0.23750 0.24375 0.27135 0.31146 0.35781 0.39323 0.41615 0.43646 0.45573 0.47604 0.48281 0.49062 0.51406 0.53542 0.54844 0.55469 0.57344 0.58646 0.58594 0.59688 0.60417 0.60156 0.60260 0.60469 0.61198 0.61667 0.61875 0.61927 0.61927 0.61927 0.62135 0.62292 0.62552 0.62500 0.62760 0.62917 0.62760 0.62917 0.63021 0.63021 0.63125 0.63177 0.63177 0.63177 0.63177 0.63281 0.63229 0.63177 0.63125 0.63229 0.63229 0.63229 0.63229 0.63281 0.63281 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63385 0.63385 0.63385 0.63385 0.63385 0.63385 0.63385 0.63385 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 0.63333 
0.01097 0.01105 0.01157 0.01222 0.01311 0.01398 0.01448 0.01496 0.01505 0.01539 0.01576 0.01589 0.01632 0.01664 0.01680 0.01684 0.01720 0.01729 0.01731 0.01747 0.01768 0.01778 0.01768 0.01772 0.01765 0.01783 0.01787 0.01783 0.01792 0.01789 0.01794 0.01789 0.01792 0.01797 0.01798 0.01800 0.01796 0.01797 0.01801 0.01800 0.01807 0.01808 0.01808 0.01808 0.01808 0.01811 0.01809 0.01810 0.01810 0.01811 0.01809 0.01809 0.01811 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01811 0.01811 0.01811 0.01811 0.01813 0.01813 0.01813 0.01813 0.01813 0.01813 0.01813 0.01813 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 0.01812 
# multiplicities and their stat errors of pdg 2112 versus time
2.12917 2.17656 2.31979 2.59271 2.95104 3.05625 3.23438 3.41354 3.59896 3.78177 3.94062 4.09219 4.24635 4.33542 4.46250 4.55052 4.66979 4.74115 4.81927 4.88229 4.93854 4.97865 5.02969 5.07083 5.10313 5.13646 5.15990 5.18594 5.19635 5.21146 5.22031 5.22552 5.23698 5.24635 5.25729 5.26250 5.26823 5.27552 5.28333 5.28385 5.28646 5.29010 5.29219 5.29271 5.29427 5.29635 5.29792 5.30052 5.30156 5.30417 5.30573 5.30729 5.30938 5.30990 5.30885 5.31094 5.31146 5.31146 5.31094 5.31198 5.31458 5.31354 5.31406 5.31510 5.31354 5.31406 5.31615 5.31615 5.31615 5.31667 5.31510 5.31562 5.31510 5.31458 5.31458 5.31458 5.31458 5.31406 5.31458 5.31458 5.31562 5.31615 5.31771 5.31719 5.31719 5.31771 5.31771 5.31771 5.31771 5.31771 5.31771 5.31719 5.31719 5.31667 5.31667 5.31667 5.31719 5.31719 5.31719 5.31979 
0.03576 0.03593 0.03614 0.03785 0.03966 0.03957 0.04181 0.04177 0.04315 0.04397 0.04603 0.04725 0.04851 0.04895 0.04942 0.04929 0.04972 0.05030 0.05092 0.05126 0.05187 0.05187 0.05208 0.05263 0.05281 0.05283 0.05283 0.05299 0.05285 0.05306 0.05318 0.05303 0.05291 0.05295 0.05295 0.05299 0.05310 0.05321 0.05333 0.05329 0.05327 0.05333 0.05333 0.05330 0.05340 0.05339 0.05334 0.05338 0.05341 0.05338 0.05339 0.05341 0.05339 0.05338 0.05337 0.05338 0.05341 0.05342 0.05342 0.05336 0.05338 0.05338 0.05336 0.05339 0.05336 0.05339 0.05342 0.05342 0.05342 0.05340 0.05336 0.05335 0.05335 0.05337 0.05334 0.05338 0.05335 0.05334 0.05334 0.05334 0.05336 0.05336 0.05332 0.05332 0.05332 0.05332 0.05332 0.05332 0.05332 0.05332 0.05332 0.05333 0.05333 0.05333 0.05333 0.05333 0.05332 0.05332 0.05332 0.05333 
# multiplicities and their stat errors of pdg -2112 versus time
0.26250 0.27083 0.29844 0.34375 0.36458 0.36875 0.38542 0.41146 0.42552 0.43698 0.45781 0.47656 0.49948 0.51302 0.51719 0.52552 0.53125 0.54583 0.55573 0.56771 0.57396 0.57865 0.57552 0.58229 0.58385 0.59010 0.59271 0.59323 0.59375 0.59323 0.59167 0.59531 0.59583 0.59531 0.59740 0.59688 0.59896 0.59948 0.59844 0.59948 0.60000 0.60052 0.60156 0.60208 0.60208 0.60260 0.60260 0.60313 0.60260 0.60260 0.60260 0.60313 0.60313 0.60313 0.60365 0.60365 0.60365 0.60365 0.60365 0.60365 0.60365 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60365 0.60365 0.60365 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 0.60313 
0.01254 0.01273 0.01308 0.01374 0.01408 0.01397 0.01426 0.01480 0.01504 0.01510 0.01584 0.01627 0.01649 0.01672 0.01681 0.01686 0.01696 0.01729 0.01739 0.01741 0.01743 0.01759 0.01733 0.01750 0.01749 0.01767 0.01776 0.01786 0.01783 0.01783 0.01785 0.01793 0.01796 0.01790 0.01799 0.01803 0.01803 0.01804 0.01803 0.01802 0.01802 0.01802 0.01803 0.01803 0.01803 0.01805 0.01805 0.01807 0.01808 0.01808 0.01808 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 0.01807 
# multiplicities and their stat errors of pdg 211 versus time
9.40000 9.55365 10.08229 10.76979 11.74167 12.58646 13.44740 14.52656 15.69010 16.86771 18.07031 19.07344 20.04271 20.85938 21.62448 22.31250 22.86771 23.41771 23.85885 24.27188 24.63281 24.95990 25.23125 25.47656 25.68281 25.88646 26.05156 26.17969 26.31458 26.43698 26.55365 26.66562 26.74115 26.82448 26.89479 26.95781 27.02500 27.08906 27.16094 27.22760 27.26615 27.31875 27.36250 27.39896 27.42448 27.46510 27.50313 27.54635 27.57656 27.60833 27.63281 27.65365 27.67552 27.70260 27.73021 27.75365 27.77812 27.79688 27.82292 27.83385 27.86354 27.88437 27.90000 27.91354 27.93385 27.95208 27.96458 27.98125 27.99531 28.01458 28.03542 28.05573 28.06771 28.07917 28.09583 28.10208 28.11302 28.12448 28.13958 28.15781 28.15573 28.16823 28.17708 28.18958 28.20156 28.21198 28.22396 28.23490 28.24427 28.25365 28.27083 28.28333 28.29010 28.30313 28.31406 28.32760 28.34219 28.35156 28.35625 29.63750 
0.07097 0.07129 0.07274 0.07515 0.07856 0.08239 0.08601 0.08943 0.09092 0.09536 0.10143 0.10280 0.10521 0.10691 0.10854 0.11109 0.11252 0.11404 0.11486 0.11662 0.11794 0.11846 0.11909 0.11976 0.11992 0.12072 0.12095 0.12138 0.12185 0.12233 0.12261 0.12304 0.12311 0.12312 0.12335 0.12333 0.12348 0.12359 0.12394 0.12424 0.12417 0.12424 0.12404 0.12400 0.12402 0.12418 0.12417 0.12438 0.12447 0.12435 0.12435 0.12438 0.12439 0.12442 0.12465 0.12465 0.12479 0.12475 0.12476 0.12470 0.12469 0.12463 0.12475 0.12477 0.12477 0.12488 0.12488 0.12486 0.12484 0.12488 0.12494 0.12506 0.12511 0.12509 0.12511 0.12509 0.12515 0.12509 0.12510 0.12512 0.12513 0.12517 0.12518 0.12514 0.12519 0.12513 0.12498 0.12517 0.12508 0.12498 0.12504 0.12499 0.12488 0.12495 0.12509 0.12520 0.12519 0.12519 0.12515 0.12765 
# multiplicities and their stat errors of pdg -211 versus time
9.49167 9.67552 10.33073 11.14792 12.27083 13.12813 14.09479 15.20521 16.40885 17.67500 18.91146 19.98542 20.89583 21.82656 22.59844 23.28333 23.87760 24.42188 24.86979 25.26927 25.62344 25.95156 26.25885 26.52604 26.73594 26.92448 27.10365 27.25573 27.38854 27.52448 27.64948 27.75937 27.86615 27.96406 28.04167 28.10469 28.17448 28.23073 28.29479 28.34062 28.38490 28.41771 28.47500 28.52031 28.56042 28.59948 28.63333 28.66354 28.69063 28.72552 28.75365 28.77344 28.79688 28.82031 28.85781 28.87917 28.90208 28.92813 28.95104 28.97031 28.99427 29.02448 29.04844 29.06875 29.08021 29.09635 29.11250 29.12813 29.14323 29.15729 29.17292 29.19271 29.20885 29.21875 29.22500 29.24219 29.25260 29.26562 29.27865 29.29062 29.29792 29.30937 29.32135 29.33385 29.34010 29.35625 29.37135 29.38333 29.39219 29.40365 29.41250 29.42292 29.43385 29.44896 29.45729 29.46615 29.47760 29.48906 29.49948 30.79375 
0.07308 0.07381 0.07530 0.07851 0.07995 0.08226 0.08649 0.08691 0.09276 0.09704 0.10023 0.10314 0.10554 0.10922 0.11072 0.11255 0.11484 0.11515 0.11635 0.11804 0.11819 0.11929 0.11924 0.11918 0.12019 0.12053 0.12124 0.12169 0.12203 0.12205 0.12242 0.12309 0.12328 0.12327 0.12366 0.12387 0.12400 0.12425 0.12416 0.12438 0.12476 0.12505 0.12525 0.12529 0.12542 0.12555 0.12573 0.12564 0.12581 0.12574 0.12585 0.12599 0.12614 0.12611 0.12623 0.12622 0.12641 0.12668 0.12651 0.12656 0.12655 0.12660 0.12669 0.12678 0.12687 0.12699 0.12702 0.12724 0.12736 0.12742 0.12746 0.12768 0.12772 0.12769 0.12768 0.12775 0.12786 0.12793 0.12787 0.12786 0.12801 0.12789 0.12793 0.12799 0.12803 0.12801 0.12799 0.12802 0.12807 0.12798 0.12799 0.12802 0.12808 0.12820 0.12827 0.12825 0.12833 0.12823 0.12820 0.13165 
# multiplicities and their stat errors of pdg 111 versus time
9.71667 9.89115 10.55677 11.33437 12.47917 13.44635 14.49635 15.69948 16.91667 18.18125 19.37813 20.49479 21.50000 22.44948 23.21927 23.92865 24.58125 25.14167 25.66094 26.08906 26.46719 26.76510 27.02135 27.28802 27.54948 27.77083 27.97292 28.13542 28.28073 28.41771 28.55365 28.67813 28.77500 28.85729 28.94010 28.99896 29.07240 29.13073 29.18802 29.25208 29.30313 29.35208 29.39844 29.45156 29.49740 29.53958 29.58073 29.63125 29.65990 29.70469 29.74583 29.77396 29.81406 29.85156 29.87604 29.90260 29.93021 29.95260 29.98229 30.00677 30.02865 30.04688 30.07031 30.09531 30.11875 30.14479 30.16615 30.18021 30.19896 30.21771 30.23438 30.25052 30.27188 30.29219 30.30885 30.32500 30.33906 30.36198 30.37917 30.39115 30.40469 30.41719 30.43385 30.44948 30.46771 30.48333 30.50156 30.51302 30.52604 30.54271 30.55781 30.57344 30.59010 30.60833 30.61979 30.63906 30.65000 30.66458 30.68594 32.02083 
0.07172 0.07258 0.07513 0.07642 0.08100 0.08458 0.08720 0.09331 0.09639 0.09997 0.10322 0.10605 0.10879 0.11217 0.11338 0.11537 0.11654 0.11789 0.11946 0.12052 0.12096 0.12184 0.12283 0.12320 0.12370 0.12416 0.12483 0.12544 0.12557 0.12628 0.12651 0.12665 0.12700 0.12716 0.12741 0.12758 0.12765 0.12745 0.12759 0.12787 0.12801 0.12787 0.12787 0.12814 0.12827 0.12838 0.12853 0.12860 0.12877 0.12909 0.12922 0.12937 0.12957 0.12961 0.12966 0.12969 0.12960 0.12971 0.12978 0.12990 0.12999 0.13009 0.13012 0.13022 0.13014 0.13031 0.13036 0.13054 0.13055 0.13055 0.13060 0.13065 0.13068 0.13080 0.13084 0.13087 0.13100 0.13097 0.13102 0.13106 0.13104 0.13098 0.13100 0.13111 0.13111 0.13101 0.13091 0.13106 0.13101 0.13103 0.13101 0.13124 0.13124 0.13131 0.13127 0.13129 0.13121 0.13114 0.13121 0.13526 


==> anc/data/multiplicity/mult_midy_more_stat_run_PbPb_5020.0_05.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.508 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
18.71198 18.74271 18.87448 19.08281 19.32448 19.63854 20.17188 20.85156 21.83021 22.92031 24.16042 25.66875 27.00469 28.12552 29.34010 30.28750 31.36771 32.21927 33.24323 34.08333 35.07083 36.03802 36.91458 37.71094 38.59583 39.37812 40.22083 40.82396 41.45625 42.05573 42.60990 43.21563 43.69531 44.10521 44.56615 44.97135 45.24167 45.61198 45.90417 46.20208 46.43958 46.69792 46.96510 47.12500 47.34479 47.49688 47.67760 47.81875 47.96458 48.11406 48.19219 48.28385 48.38021 48.48073 48.59740 48.69115 48.77604 48.81510 48.84948 48.93021 48.96719 49.00365 49.03229 49.07760 49.11563 49.13542 49.16458 49.19375 49.21354 49.22448 49.25000 49.27448 49.29219 49.30469 49.32917 49.32344 49.33333 49.35938 49.35417 49.36823 49.37500 49.39010 49.39323 49.40625 49.40677 49.41146 49.39948 49.40000 49.40156 49.40208 49.40729 49.40677 49.40885 49.41510 49.41302 49.41771 49.41667 49.42292 49.43385 49.42396 49.57031 
0.09800 0.09811 0.09857 0.09929 0.10001 0.09973 0.10149 0.10434 0.10468 0.10773 0.11225 0.11698 0.12079 0.12338 0.12267 0.12588 0.12677 0.12649 0.12829 0.13226 0.13469 0.13560 0.13602 0.13937 0.14280 0.14621 0.14579 0.14687 0.14782 0.14669 0.15148 0.15176 0.15174 0.15059 0.15275 0.15404 0.15391 0.15370 0.15316 0.15378 0.15536 0.15469 0.15451 0.15632 0.15619 0.15447 0.15480 0.15589 0.15627 0.15691 0.15730 0.15791 0.15773 0.15719 0.15768 0.15716 0.15803 0.15803 0.15789 0.15856 0.15875 0.15872 0.15882 0.15908 0.15902 0.15908 0.15917 0.15897 0.15911 0.15930 0.15919 0.15907 0.15946 0.15917 0.15917 0.15926 0.15900 0.15920 0.15943 0.15958 0.15989 0.16007 0.15999 0.15988 0.16001 0.15970 0.15967 0.15979 0.15991 0.15999 0.15995 0.15991 0.15987 0.15996 0.15994 0.16006 0.16007 0.16008 0.16014 0.16012 0.16046 
# multiplicities and their stat errors of pdg -2212 versus time
16.62031 16.65260 16.76979 16.90365 17.11615 17.45365 17.89688 18.45521 19.28854 20.26510 21.55313 22.83854 24.04167 25.01146 25.79688 26.69792 27.51771 28.35521 29.30573 30.01875 30.92448 31.67500 32.37917 33.16146 33.81406 34.40521 35.00677 35.65417 36.16406 36.61094 37.15573 37.64375 38.12031 38.49792 38.85885 39.24167 39.56667 39.86302 40.16823 40.44740 40.68698 40.86563 41.07708 41.25677 41.44583 41.61823 41.76406 41.88854 41.99740 42.12292 42.22187 42.33542 42.40156 42.47969 42.54583 42.60469 42.68385 42.70417 42.73906 42.77240 42.81146 42.84583 42.89479 42.93490 42.96875 42.97708 43.00573 43.03490 43.06198 43.08125 43.10573 43.13177 43.15885 43.16406 43.17500 43.17969 43.18177 43.19010 43.20312 43.20208 43.21510 43.22656 43.22865 43.23594 43.23958 43.25885 43.25573 43.26302 43.26823 43.26094 43.26667 43.27448 43.27708 43.28281 43.29062 43.29167 43.29115 43.29167 43.29427 43.28802 43.41406 
0.09342 0.09360 0.09365 0.09343 0.09371 0.09504 0.09703 0.09863 0.09890 0.10202 0.10679 0.11051 0.11079 0.11302 0.11635 0.11770 0.11775 0.12033 0.12254 0.12223 0.12549 0.12657 0.12763 0.13242 0.13551 0.13657 0.13731 0.13750 0.13879 0.13838 0.14004 0.13959 0.14207 0.14308 0.14398 0.14478 0.14517 0.14602 0.14646 0.14611 0.14775 0.14795 0.14805 0.14849 0.14900 0.14871 0.14911 0.14874 0.14888 0.14869 0.14854 0.14923 0.14978 0.14963 0.15033 0.15080 0.15058 0.15102 0.15108 0.15142 0.15107 0.15145 0.15131 0.15168 0.15182 0.15226 0.15252 0.15224 0.15215 0.15214 0.15213 0.15177 0.15171 0.15195 0.15196 0.15190 0.15172 0.15195 0.15190 0.15201 0.15193 0.15175 0.15190 0.15202 0.15213 0.15216 0.15218 0.15222 0.15210 0.15188 0.15191 0.15184 0.15179 0.15173 0.15176 0.15172 0.15166 0.15164 0.15171 0.15182 0.15208 
# multiplicities and their stat errors of pdg 2112 versus time
18.25990 18.29635 18.46302 18.62865 18.85833 19.19583 19.65312 20.24635 21.17188 22.36719 23.70729 25.28750 26.78854 27.94115 28.93646 29.99010 30.97708 31.95833 33.04479 34.01615 34.92188 35.82083 36.75521 37.49792 38.36771 39.11563 39.88437 40.57760 41.15052 41.73646 42.19844 42.73958 43.22031 43.67396 44.17604 44.57031 44.93594 45.31927 45.62917 45.96458 46.31510 46.51615 46.74167 46.93490 47.15990 47.36042 47.48594 47.63490 47.80938 47.95312 48.04844 48.15990 48.25833 48.31875 48.39167 48.44115 48.52760 48.58438 48.64896 48.69427 48.75312 48.79427 48.82552 48.86458 48.90417 48.92135 48.94687 48.96771 48.99375 49.00625 49.02604 49.04583 49.05729 49.09792 49.10625 49.11875 49.13594 49.14219 49.15573 49.17083 49.18490 49.18854 49.20417 49.20938 49.22240 49.22969 49.23385 49.23698 49.24115 49.23542 49.24115 49.25417 49.25729 49.26562 49.26823 49.26562 49.25781 49.25937 49.26302 49.26250 49.40365 
0.09873 0.09875 0.09934 0.09955 0.09921 0.10055 0.10118 0.10327 0.10478 0.10620 0.10872 0.11487 0.11994 0.12203 0.12418 0.12650 0.13050 0.13398 0.13468 0.13748 0.13825 0.13850 0.14046 0.13999 0.14109 0.14476 0.14713 0.14928 0.14895 0.14947 0.14960 0.15040 0.15206 0.15274 0.15214 0.15282 0.15259 0.15467 0.15474 0.15617 0.15591 0.15785 0.15677 0.15642 0.15711 0.15740 0.15698 0.15719 0.15758 0.15812 0.15722 0.15757 0.15779 0.15794 0.15778 0.15852 0.15823 0.15843 0.15889 0.15908 0.15913 0.15924 0.15964 0.15954 0.16003 0.15951 0.15963 0.15988 0.15973 0.15947 0.15953 0.15963 0.15937 0.15927 0.15950 0.15978 0.15972 0.15941 0.15944 0.15951 0.15944 0.15958 0.15962 0.15967 0.15959 0.15971 0.15965 0.15951 0.15958 0.15959 0.15963 0.15966 0.15995 0.15985 0.15982 0.15974 0.15988 0.15989 0.15986 0.15992 0.15982 
# multiplicities and their stat errors of pdg -2112 versus time
16.24063 16.25729 16.37708 16.54844 16.78281 17.08385 17.45729 18.00469 18.75469 19.82812 21.01406 22.21667 23.57760 24.63385 25.63802 26.67292 27.54271 28.38698 29.14115 29.91927 30.70469 31.58698 32.39219 33.09740 33.75417 34.50104 35.10104 35.74010 36.30365 36.79583 37.20000 37.63385 38.09427 38.55521 38.87344 39.22969 39.57604 39.84167 40.13646 40.39740 40.63958 40.85365 41.06927 41.21875 41.40573 41.60938 41.73854 41.86250 41.96250 42.07344 42.14531 42.23229 42.31146 42.39271 42.48073 42.55469 42.62292 42.68958 42.73021 42.77604 42.82292 42.86510 42.89271 42.91927 42.95938 42.98698 43.02031 43.02813 43.04531 43.04844 43.06406 43.06927 43.07917 43.09479 43.10156 43.11927 43.13125 43.12292 43.13385 43.13333 43.14167 43.14167 43.14167 43.14323 43.14583 43.14479 43.15156 43.15156 43.14896 43.14688 43.14948 43.15625 43.16354 43.16406 43.16823 43.16250 43.15781 43.15990 43.15990 43.16406 43.28750 
0.09034 0.09057 0.09106 0.09197 0.09184 0.09332 0.09365 0.09461 0.09641 0.09833 0.10439 0.10944 0.11095 0.11646 0.11636 0.11803 0.11993 0.12148 0.12413 0.12683 0.12735 0.12807 0.13094 0.13101 0.13259 0.13638 0.13634 0.13948 0.14030 0.14125 0.14272 0.14399 0.14220 0.14252 0.14407 0.14291 0.14434 0.14447 0.14568 0.14619 0.14630 0.14667 0.14823 0.14817 0.14809 0.14777 0.14812 0.14888 0.14857 0.14823 0.14839 0.14860 0.14862 0.14932 0.14979 0.14962 0.15049 0.15044 0.15038 0.15066 0.15086 0.15121 0.15085 0.15064 0.15077 0.15112 0.15186 0.15199 0.15173 0.15172 0.15173 0.15197 0.15207 0.15216 0.15204 0.15205 0.15206 0.15207 0.15184 0.15201 0.15205 0.15215 0.15244 0.15223 0.15249 0.15230 0.15226 0.15240 0.15228 0.15259 0.15249 0.15247 0.15245 0.15257 0.15262 0.15261 0.15267 0.15272 0.15262 0.15263 0.15301 
# multiplicities and their stat errors of pdg 211 versus time
200.39115 200.54948 201.40260 202.73073 204.59115 207.19010 210.73646 215.29167 221.07031 228.62135 236.99792 247.36042 259.91510 273.57865 288.72760 304.74740 321.56667 338.07448 354.55521 370.70469 386.52604 401.18490 415.33438 428.79635 441.83177 453.89167 465.38333 475.74479 485.63385 494.85469 503.06719 511.12917 518.24688 524.68542 530.47969 536.18802 541.10938 545.98958 550.46615 554.67604 558.39896 561.86875 565.10677 568.08385 570.98854 573.56562 576.09323 578.36042 580.52760 582.54844 584.43854 586.23073 587.91979 589.52500 590.94896 592.30677 593.67240 594.92292 596.18646 597.33177 598.39062 599.39635 600.40625 601.34687 602.28594 603.12083 603.94219 604.70729 605.49792 606.25000 606.92656 607.64271 608.31406 609.00208 609.58542 610.17135 610.69115 611.24948 611.77552 612.28958 612.79323 613.27188 613.78490 614.24115 614.71094 615.14688 615.59323 616.00625 616.37448 616.75312 617.10990 617.47240 617.86198 618.24583 618.59427 618.92448 619.24167 619.57083 619.90781 620.21094 652.48750 
0.33591 0.33559 0.33485 0.33557 0.33728 0.33884 0.34448 0.35328 0.35812 0.35785 0.36182 0.36226 0.36976 0.37277 0.38686 0.38679 0.40468 0.40963 0.42196 0.42999 0.43781 0.44871 0.46314 0.47121 0.48639 0.48438 0.49963 0.50490 0.50861 0.51297 0.51465 0.51681 0.52099 0.52589 0.52941 0.53451 0.53514 0.53885 0.54116 0.54282 0.54518 0.54594 0.54587 0.54584 0.54992 0.55291 0.55239 0.55594 0.55864 0.56144 0.56276 0.56484 0.56556 0.56654 0.56885 0.56746 0.56772 0.56824 0.56842 0.56855 0.56766 0.56739 0.56735 0.56814 0.56910 0.56952 0.57076 0.56992 0.56959 0.57059 0.56994 0.57054 0.57049 0.57083 0.57138 0.57184 0.57208 0.57223 0.57224 0.57331 0.57321 0.57394 0.57353 0.57451 0.57463 0.57460 0.57492 0.57655 0.57712 0.57739 0.57689 0.57721 0.57752 0.57716 0.57720 0.57823 0.57808 0.57853 0.57870 0.57863 0.59860 
# multiplicities and their stat errors of pdg -211 versus time
201.62396 201.78594 202.65625 204.00885 205.91927 208.41979 212.02135 216.58490 222.44792 229.79635 237.98177 248.45781 260.80990 274.36510 289.35573 305.26354 321.51615 338.33802 354.37292 370.73281 386.41198 401.64583 416.13177 429.56615 442.55313 454.45000 465.96875 476.43854 486.21562 495.07865 503.45781 511.23958 518.33646 525.04583 531.04948 536.69427 541.86146 546.68698 551.01562 554.99844 558.73854 562.17604 565.50365 568.59635 571.39740 574.06302 576.48698 578.84583 580.98177 583.04531 584.92656 586.71771 588.46198 590.07396 591.56979 592.91927 594.29479 595.51979 596.73958 597.94010 599.03802 600.10156 601.11198 602.09635 603.02292 603.83698 604.68125 605.51562 606.28125 607.01719 607.73698 608.45365 609.10052 609.70052 610.33021 610.88802 611.43906 611.98438 612.53385 612.98958 613.50208 613.99375 614.46875 614.90990 615.38125 615.82135 616.25469 616.65521 617.05469 617.41979 617.80573 618.19479 618.57292 618.94375 619.30260 619.63073 619.95156 620.26927 620.60208 620.90417 653.02552 
0.31750 0.31743 0.31774 0.31840 0.32052 0.32008 0.31937 0.32678 0.32871 0.34016 0.34667 0.34808 0.35195 0.36456 0.37201 0.38827 0.40495 0.40954 0.41567 0.43023 0.44299 0.45426 0.45829 0.46662 0.46955 0.47829 0.48630 0.48529 0.49556 0.50265 0.50399 0.50619 0.50993 0.51188 0.51886 0.52345 0.52400 0.52933 0.52723 0.52899 0.53217 0.53626 0.53912 0.53963 0.54015 0.54195 0.54636 0.54597 0.54717 0.54849 0.54841 0.54944 0.54900 0.54915 0.54701 0.54940 0.55034 0.54998 0.54945 0.55009 0.55143 0.55141 0.55051 0.55050 0.55086 0.55129 0.55129 0.55083 0.55159 0.55180 0.55205 0.55286 0.55352 0.55486 0.55492 0.55505 0.55591 0.55625 0.55609 0.55698 0.55789 0.55810 0.55811 0.55913 0.55996 0.56035 0.56005 0.56023 0.56133 0.56123 0.56189 0.56171 0.56281 0.56230 0.56171 0.56191 0.56236 0.56258 0.56272 0.56295 0.58443 
# multiplicities and their stat errors of pdg 111 versus time
201.51302 201.67917 202.58385 204.04375 205.99635 208.92969 212.61406 217.79115 224.02448 231.88333 241.94323 253.54688 266.85469 281.32292 296.85521 313.40885 329.73229 346.63802 363.57292 380.26667 396.39583 411.90312 426.67552 440.91146 454.15000 466.77552 478.40365 488.91823 499.17969 508.53750 516.99219 524.89010 532.32812 539.19844 545.55573 551.40000 556.69896 561.55260 566.13958 570.43490 574.56146 578.11615 581.47865 584.59687 587.54583 590.27760 592.82865 595.33125 597.61563 599.78854 601.75573 603.57135 605.33698 607.05208 608.58281 610.14427 611.58125 612.97187 614.29583 615.52344 616.64688 617.72292 618.77188 619.78333 620.76094 621.71615 622.67031 623.53802 624.34583 625.14688 625.96406 626.70521 627.39062 628.07865 628.71146 629.35104 630.00469 630.58542 631.17240 631.78437 632.32448 632.88385 633.45312 633.97969 634.50885 635.01771 635.49896 636.00365 636.46563 636.92344 637.38229 637.81979 638.23281 638.65417 639.07917 639.45729 639.83854 640.18698 640.57396 640.93698 673.21771 
0.33087 0.33093 0.33112 0.33249 0.33285 0.33424 0.33584 0.34363 0.35223 0.35119 0.36309 0.36881 0.37073 0.38483 0.39890 0.40947 0.42448 0.43087 0.44885 0.44790 0.44817 0.46234 0.47112 0.48184 0.49408 0.49644 0.50683 0.51377 0.52194 0.52649 0.53646 0.54070 0.54905 0.55294 0.55676 0.55848 0.56141 0.56270 0.56828 0.57166 0.57623 0.58124 0.58155 0.58183 0.58646 0.58745 0.58795 0.59000 0.59041 0.58838 0.59001 0.58982 0.58975 0.59088 0.59267 0.59347 0.59446 0.59479 0.59643 0.59800 0.59778 0.59764 0.59865 0.59875 0.59878 0.59962 0.59991 0.60023 0.60117 0.60193 0.60311 0.60313 0.60428 0.60498 0.60631 0.60595 0.60664 0.60704 0.60679 0.60785 0.60797 0.60771 0.60783 0.60834 0.60808 0.60900 0.60887 0.60926 0.60931 0.60998 0.61001 0.61038 0.60973 0.60993 0.61043 0.61104 0.61126 0.61103 0.61249 0.61211 0.62875 


==> anc/data/multiplicity/mult_midy_more_stat_run_PbPb_5020.0_2030.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.500 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
9.96250 10.00208 10.15156 10.34531 10.54219 10.83177 11.19219 11.74167 12.45208 13.73958 14.68073 15.44271 16.20885 16.76198 17.40104 18.01927 18.65104 19.19531 19.82552 20.39583 20.87708 21.42083 21.87604 22.29792 22.76250 23.12448 23.48802 23.78177 24.10208 24.37031 24.60729 24.83438 25.04948 25.26875 25.44635 25.58177 25.74219 25.89375 26.02708 26.17917 26.28802 26.37708 26.43750 26.49219 26.55000 26.64896 26.69844 26.77135 26.83385 26.88229 26.91302 26.95521 26.97344 26.97969 27.00156 27.01771 27.04323 27.06094 27.07708 27.08958 27.09635 27.11771 27.13854 27.15781 27.16875 27.17760 27.18698 27.19583 27.19687 27.19844 27.20938 27.21094 27.21875 27.22396 27.23125 27.23281 27.24063 27.24635 27.24896 27.25208 27.25781 27.25729 27.25573 27.25573 27.25521 27.25365 27.25365 27.25521 27.25885 27.26042 27.26042 27.25833 27.26094 27.26042 27.25833 27.26250 27.25990 27.25729 27.25677 27.25469 27.28750 
0.06728 0.06722 0.06804 0.06929 0.07134 0.07243 0.07492 0.07766 0.07881 0.08396 0.08556 0.09022 0.09198 0.09439 0.09793 0.09909 0.10139 0.10301 0.10261 0.10397 0.10499 0.10621 0.10786 0.10931 0.11001 0.11133 0.11229 0.11443 0.11395 0.11427 0.11426 0.11556 0.11588 0.11619 0.11660 0.11658 0.11704 0.11800 0.11868 0.11803 0.11791 0.11832 0.11850 0.11853 0.11840 0.11869 0.11907 0.11964 0.11964 0.11964 0.11979 0.12002 0.12038 0.12048 0.12065 0.12058 0.12070 0.12073 0.12062 0.12082 0.12086 0.12076 0.12094 0.12099 0.12107 0.12103 0.12095 0.12115 0.12118 0.12124 0.12138 0.12139 0.12138 0.12136 0.12131 0.12135 0.12132 0.12145 0.12147 0.12156 0.12147 0.12154 0.12162 0.12175 0.12183 0.12177 0.12179 0.12182 0.12178 0.12178 0.12170 0.12169 0.12176 0.12179 0.12176 0.12173 0.12166 0.12172 0.12167 0.12176 0.12160 
# multiplicities and their stat errors of pdg -2212 versus time
8.85417 8.87708 8.97240 9.13646 9.34010 9.64479 10.01823 10.50677 11.28333 12.26042 13.03854 13.68437 14.25990 14.77292 15.44635 15.99219 16.56510 17.12552 17.57135 17.99844 18.46667 18.84375 19.26927 19.68750 20.07500 20.37500 20.69010 20.94219 21.25677 21.46510 21.67344 21.89323 22.03021 22.19375 22.37240 22.52865 22.67344 22.82656 22.90833 22.99687 23.11719 23.17031 23.26406 23.33021 23.39583 23.45885 23.50313 23.53490 23.58229 23.62917 23.67552 23.70260 23.72344 23.74583 23.75990 23.78333 23.79375 23.80729 23.82396 23.83594 23.85208 23.85938 23.86354 23.86979 23.87813 23.89271 23.90208 23.91198 23.92240 23.93542 23.93594 23.94271 23.94844 23.95938 23.95625 23.96094 23.95833 23.96719 23.96562 23.97135 23.97604 23.97552 23.98021 23.97969 23.98125 23.97969 23.98802 23.99271 23.98958 23.98802 23.98594 23.98802 23.98542 23.98698 23.98646 23.98698 23.98385 23.98385 23.98229 23.98125 24.02969 
0.06720 0.06758 0.06795 0.06902 0.06971 0.07062 0.07212 0.07497 0.07644 0.08002 0.08219 0.08489 0.08617 0.08927 0.09030 0.09233 0.09360 0.09533 0.09498 0.09760 0.09825 0.09879 0.10025 0.10145 0.10323 0.10373 0.10436 0.10426 0.10465 0.10535 0.10547 0.10645 0.10645 0.10718 0.10859 0.10884 0.10958 0.10947 0.10961 0.11028 0.11033 0.11035 0.11081 0.11042 0.11074 0.11071 0.11062 0.11076 0.11091 0.11117 0.11132 0.11155 0.11181 0.11156 0.11165 0.11143 0.11157 0.11172 0.11160 0.11149 0.11164 0.11165 0.11165 0.11174 0.11174 0.11172 0.11164 0.11154 0.11151 0.11156 0.11167 0.11180 0.11184 0.11190 0.11182 0.11181 0.11198 0.11190 0.11193 0.11190 0.11187 0.11193 0.11206 0.11202 0.11197 0.11196 0.11204 0.11201 0.11200 0.11204 0.11199 0.11198 0.11193 0.11201 0.11194 0.11197 0.11194 0.11201 0.11205 0.11204 0.11211 
# multiplicities and their stat errors of pdg 2112 versus time
10.33333 10.37396 10.50990 10.66146 10.88906 11.14323 11.51719 12.05052 12.90729 14.00156 14.84427 15.53333 16.12969 16.77969 17.38021 17.99948 18.62969 19.23906 19.80729 20.35833 20.88646 21.31406 21.74375 22.13437 22.60729 22.94844 23.28281 23.58438 23.88333 24.20156 24.44427 24.66927 24.85260 25.06563 25.19896 25.34948 25.49219 25.62448 25.75937 25.86406 25.96354 26.02500 26.13490 26.20469 26.26302 26.33490 26.38281 26.43750 26.51406 26.54167 26.58490 26.60833 26.62396 26.66354 26.69635 26.70365 26.72344 26.75833 26.77552 26.78333 26.80417 26.82448 26.83646 26.84948 26.85833 26.86563 26.87344 26.88281 26.89323 26.90312 26.90365 26.90990 26.91615 26.91094 26.91927 26.92656 26.92917 26.93021 26.93698 26.94115 26.94219 26.93906 26.93958 26.94271 26.94427 26.94479 26.94375 26.94896 26.94740 26.94792 26.94844 26.95417 26.95938 26.95833 26.96250 26.96094 26.95573 26.95990 26.95625 26.96146 27.00677 
0.07860 0.07854 0.07921 0.07994 0.07986 0.08086 0.08208 0.08289 0.08495 0.08812 0.08959 0.08914 0.09156 0.09430 0.09794 0.09647 0.09968 0.10262 0.10241 0.10289 0.10565 0.10534 0.10611 0.10849 0.10992 0.11139 0.11252 0.11452 0.11444 0.11526 0.11663 0.11686 0.11689 0.11797 0.11797 0.11805 0.11832 0.11816 0.11835 0.11832 0.11805 0.11838 0.11899 0.11881 0.11888 0.11904 0.11915 0.11880 0.11967 0.12009 0.11981 0.11993 0.11973 0.11966 0.11988 0.11998 0.12031 0.12036 0.12050 0.12062 0.12062 0.12079 0.12083 0.12055 0.12031 0.12035 0.12035 0.12028 0.12052 0.12047 0.12028 0.12035 0.12018 0.12015 0.12043 0.12049 0.12052 0.12043 0.12053 0.12050 0.12044 0.12048 0.12050 0.12054 0.12054 0.12047 0.12048 0.12045 0.12057 0.12055 0.12056 0.12063 0.12065 0.12078 0.12077 0.12077 0.12072 0.12073 0.12075 0.12074 0.12075 
# multiplicities and their stat errors of pdg -2112 versus time
9.48333 9.50417 9.60052 9.73854 9.91979 10.19479 10.55312 11.00156 11.65833 12.57917 13.23698 13.75000 14.37344 15.02292 15.60938 16.13802 16.69740 17.27188 17.73646 18.20365 18.57500 18.93177 19.38229 19.71667 20.05417 20.47969 20.80417 21.06615 21.28229 21.50417 21.72188 21.92917 22.10990 22.25469 22.37656 22.52500 22.64844 22.73698 22.82604 22.90312 22.99167 23.08021 23.15833 23.22760 23.28750 23.36458 23.37865 23.43177 23.45156 23.48750 23.51875 23.56250 23.59062 23.62135 23.66771 23.69167 23.71406 23.73125 23.73438 23.74844 23.76406 23.77656 23.77344 23.78281 23.78854 23.79427 23.79688 23.79792 23.80469 23.81667 23.82344 23.82917 23.82448 23.82656 23.83385 23.83229 23.83385 23.83698 23.84896 23.84792 23.85052 23.84896 23.85208 23.85781 23.85677 23.85469 23.85417 23.85312 23.85365 23.85000 23.85521 23.85833 23.85625 23.85417 23.85729 23.85729 23.85990 23.86302 23.85885 23.85729 23.90781 
0.06560 0.06586 0.06641 0.06724 0.06756 0.06819 0.07007 0.07279 0.07611 0.07959 0.08279 0.08490 0.08642 0.08998 0.09150 0.09286 0.09518 0.09832 0.09828 0.10026 0.10292 0.10467 0.10462 0.10587 0.10680 0.10633 0.10819 0.10938 0.11055 0.11074 0.11128 0.11210 0.11311 0.11348 0.11401 0.11374 0.11376 0.11444 0.11425 0.11408 0.11428 0.11488 0.11481 0.11492 0.11515 0.11583 0.11603 0.11620 0.11623 0.11630 0.11610 0.11581 0.11628 0.11628 0.11663 0.11690 0.11712 0.11693 0.11706 0.11702 0.11717 0.11722 0.11716 0.11704 0.11703 0.11714 0.11702 0.11698 0.11688 0.11683 0.11669 0.11657 0.11641 0.11641 0.11648 0.11649 0.11650 0.11658 0.11670 0.11671 0.11655 0.11639 0.11652 0.11664 0.11654 0.11647 0.11654 0.11657 0.11663 0.11656 0.11663 0.11662 0.11660 0.11658 0.11658 0.11661 0.11661 0.11667 0.11666 0.11669 0.11676 
# multiplicities and their stat errors of pdg 211 versus time
109.73750 109.89687 110.64531 111.78281 113.43906 115.65104 118.80365 122.82708 127.66302 133.44323 140.60000 148.94219 158.33906 168.20729 178.25000 188.29688 198.65521 208.20052 217.46406 226.04792 234.35833 241.93125 248.99010 255.37813 261.16458 266.68229 271.58385 276.21042 280.34896 284.05885 287.47917 290.61406 293.47292 296.05313 298.47292 300.66042 302.69375 304.54479 306.24375 307.83125 309.37240 310.67760 311.94375 313.14219 314.26302 315.21146 316.13854 317.01667 317.80052 318.55885 319.26615 319.93750 320.62344 321.23281 321.80104 322.38177 322.90677 323.38906 323.84844 324.28073 324.70469 325.08854 325.53021 325.90365 326.27604 326.63073 326.95677 327.31406 327.59427 327.86979 328.19271 328.47604 328.76458 329.05729 329.31094 329.52656 329.74115 329.99844 330.22188 330.47708 330.67708 330.88125 331.09792 331.34271 331.53594 331.75000 331.96875 332.15885 332.31875 332.51562 332.69635 332.85573 333.01823 333.18646 333.35365 333.50313 333.68490 333.83594 333.98281 334.11979 351.23438 
0.25876 0.25907 0.25976 0.26185 0.26331 0.26396 0.26525 0.26625 0.27339 0.27149 0.27062 0.28106 0.28729 0.29936 0.30923 0.31516 0.32365 0.33773 0.33588 0.34601 0.35514 0.36213 0.36621 0.37034 0.37721 0.38174 0.38624 0.39187 0.39512 0.39850 0.39825 0.39750 0.39948 0.40359 0.40495 0.40548 0.40611 0.40722 0.41032 0.41070 0.41167 0.41171 0.41236 0.41342 0.41565 0.41624 0.41644 0.41747 0.41741 0.41692 0.41807 0.41807 0.41867 0.41926 0.41942 0.42036 0.42093 0.42060 0.42227 0.42252 0.42338 0.42336 0.42289 0.42284 0.42335 0.42306 0.42273 0.42367 0.42391 0.42400 0.42403 0.42354 0.42412 0.42434 0.42372 0.42407 0.42445 0.42477 0.42481 0.42531 0.42562 0.42589 0.42624 0.42654 0.42686 0.42625 0.42667 0.42696 0.42742 0.42745 0.42773 0.42805 0.42791 0.42772 0.42777 0.42780 0.42792 0.42856 0.42873 0.42870 0.43799 
# multiplicities and their stat errors of pdg -211 versus time
108.75833 108.91823 109.68750 110.83854 112.38281 114.54479 117.54479 121.64896 126.81250 132.97031 140.22031 148.74687 158.08177 167.82552 177.52656 187.55729 197.56146 207.08906 216.31406 224.86562 233.15417 240.59219 247.50365 253.91250 259.86719 265.42500 270.52083 275.05313 279.13906 282.94583 286.44010 289.73490 292.52917 295.12865 297.45938 299.66823 301.59427 303.51094 305.16875 306.75729 308.20990 309.50885 310.74115 311.87917 312.95208 313.95417 314.87344 315.75937 316.59635 317.37969 318.08542 318.78021 319.41667 320.00521 320.61302 321.19427 321.71510 322.20208 322.64115 323.10781 323.54844 324.00417 324.41771 324.80677 325.20417 325.57865 325.92760 326.23542 326.54635 326.82917 327.13958 327.41406 327.69531 327.97396 328.21146 328.48802 328.74219 328.97292 329.19375 329.41042 329.62187 329.84323 330.04583 330.24792 330.44583 330.64323 330.85885 331.04740 331.20156 331.40000 331.57083 331.75052 331.91042 332.07187 332.24583 332.41094 332.55521 332.70156 332.84167 332.97760 350.11458 
0.24501 0.24527 0.24513 0.24639 0.24970 0.25149 0.25355 0.25478 0.25617 0.25982 0.26936 0.27508 0.28338 0.30046 0.30081 0.31124 0.31595 0.32896 0.33412 0.34140 0.34599 0.35483 0.36306 0.36305 0.36707 0.37649 0.37935 0.37968 0.38291 0.38578 0.38507 0.38987 0.39270 0.39431 0.39558 0.39651 0.39659 0.39764 0.39844 0.40051 0.40036 0.40272 0.40271 0.40323 0.40225 0.40413 0.40485 0.40634 0.40591 0.40549 0.40607 0.40602 0.40599 0.40715 0.40757 0.40722 0.40707 0.40824 0.40868 0.40899 0.40911 0.40938 0.40988 0.41058 0.41131 0.41118 0.41136 0.41106 0.41067 0.41125 0.41167 0.41190 0.41175 0.41276 0.41310 0.41310 0.41303 0.41351 0.41342 0.41349 0.41341 0.41356 0.41341 0.41312 0.41341 0.41375 0.41419 0.41441 0.41454 0.41428 0.41426 0.41417 0.41448 0.41475 0.41448 0.41442 0.41414 0.41465 0.41472 0.41430 0.42264 
# multiplicities and their stat errors of pdg 111 versus time
107.70417 107.87188 108.72552 109.97552 111.70208 114.06875 117.23021 121.52083 127.37240 134.47396 142.64740 151.57917 161.65990 171.51979 181.97865 192.63594 202.99635 212.78229 222.38333 231.30156 239.62135 247.42760 254.72604 261.44323 267.53125 273.11875 278.17969 282.84375 287.13437 291.00417 294.48125 297.68646 300.56771 303.21146 305.67813 307.83750 309.87552 311.87552 313.65729 315.25781 316.75521 318.18021 319.54219 320.76562 321.85573 322.92448 323.90156 324.87500 325.73698 326.57500 327.37500 328.14479 328.82448 329.48802 330.11094 330.64948 331.19896 331.73438 332.27292 332.75521 333.27865 333.73021 334.16979 334.60625 335.01198 335.41198 335.79531 336.16875 336.53906 336.90417 337.25677 337.60104 337.90729 338.22344 338.50469 338.79792 339.08750 339.38958 339.64792 339.90156 340.18542 340.45573 340.73333 340.98542 341.23229 341.48021 341.69375 341.92969 342.16667 342.38229 342.60365 342.79948 343.01250 343.21771 343.41510 343.62969 343.80521 343.98281 344.16823 344.33438 361.52083 
0.24990 0.24965 0.25122 0.25359 0.25492 0.25651 0.25631 0.25879 0.26624 0.27345 0.27685 0.28550 0.29764 0.30598 0.30870 0.32458 0.33218 0.33439 0.34898 0.35743 0.36419 0.37008 0.37677 0.38481 0.39116 0.39372 0.40406 0.40990 0.41086 0.41409 0.41591 0.41891 0.42222 0.42326 0.42451 0.42685 0.42754 0.43057 0.43068 0.43023 0.43151 0.43222 0.43262 0.43331 0.43436 0.43561 0.43629 0.43584 0.43643 0.43668 0.43698 0.43736 0.43802 0.43788 0.43844 0.43893 0.43906 0.43990 0.44006 0.43983 0.44054 0.44012 0.44082 0.44096 0.44209 0.44210 0.44251 0.44306 0.44301 0.44362 0.44377 0.44406 0.44451 0.44453 0.44497 0.44573 0.44637 0.44639 0.44650 0.44695 0.44716 0.44760 0.44794 0.44831 0.44825 0.44843 0.44943 0.44911 0.44868 0.44899 0.44921 0.44910 0.44888 0.44884 0.44861 0.44875 0.44910 0.44948 0.44961 0.44923 0.46143 


==> anc/data/multiplicity/mult_midy_more_stat_run_PbPb_5020.0_4050.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.500 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
5.00000 5.02344 5.10938 5.25573 5.45365 5.73594 6.17240 6.78333 7.37448 7.80833 8.13750 8.56458 8.91458 9.29688 9.59583 9.96562 10.24948 10.56615 10.84531 11.09219 11.31979 11.53073 11.70937 11.94167 12.11510 12.28281 12.41458 12.51771 12.65156 12.75625 12.81667 12.92344 12.97656 13.06302 13.10885 13.17031 13.20260 13.25469 13.28698 13.32865 13.35313 13.37344 13.39323 13.41771 13.44271 13.45521 13.47240 13.49062 13.49219 13.50833 13.51771 13.53073 13.53854 13.54583 13.54792 13.55469 13.55885 13.55312 13.55469 13.56146 13.56198 13.56458 13.56927 13.57292 13.57604 13.57552 13.57448 13.57708 13.57760 13.58073 13.58333 13.58698 13.58698 13.58854 13.58906 13.59375 13.59323 13.59479 13.59010 13.59010 13.59271 13.59323 13.59427 13.59219 13.59167 13.59323 13.59323 13.59219 13.58958 13.59219 13.59062 13.58958 13.58906 13.58906 13.58750 13.59010 13.59219 13.59219 13.59323 13.59375 13.60521 
0.05358 0.05365 0.05401 0.05452 0.05514 0.05603 0.05779 0.05892 0.06040 0.06274 0.06426 0.06663 0.06741 0.06856 0.06997 0.07077 0.07227 0.07275 0.07452 0.07553 0.07609 0.07624 0.07654 0.07660 0.07692 0.07727 0.07722 0.07749 0.07780 0.07800 0.07784 0.07834 0.07813 0.07882 0.07873 0.07902 0.07943 0.07995 0.07998 0.08011 0.08019 0.08037 0.08045 0.08050 0.08073 0.08075 0.08074 0.08079 0.08067 0.08086 0.08112 0.08132 0.08144 0.08137 0.08144 0.08134 0.08137 0.08127 0.08130 0.08127 0.08118 0.08126 0.08130 0.08137 0.08131 0.08133 0.08125 0.08118 0.08119 0.08117 0.08121 0.08118 0.08125 0.08121 0.08114 0.08113 0.08115 0.08114 0.08114 0.08114 0.08112 0.08114 0.08117 0.08121 0.08121 0.08122 0.08120 0.08121 0.08129 0.08121 0.08120 0.08123 0.08128 0.08131 0.08128 0.08127 0.08125 0.08125 0.08125 0.08124 0.08129 
# multiplicities and their stat errors of pdg -2212 versus time
4.31667 4.33802 4.42240 4.57188 4.71823 4.95573 5.29948 5.83437 6.20469 6.56927 6.91510 7.34271 7.66563 7.94115 8.24896 8.56354 8.86667 9.13281 9.34583 9.55260 9.73385 9.92865 10.09167 10.24062 10.37865 10.50885 10.62448 10.72917 10.84010 10.91563 10.99323 11.05833 11.11042 11.17396 11.22031 11.27812 11.30990 11.34062 11.37656 11.38594 11.41250 11.44115 11.45625 11.46667 11.48021 11.50052 11.52448 11.53333 11.54375 11.54792 11.55208 11.56354 11.56719 11.57708 11.58333 11.58750 11.58646 11.59844 11.60052 11.60156 11.60938 11.61094 11.61927 11.61823 11.61823 11.62396 11.62552 11.62187 11.62135 11.62656 11.62656 11.62813 11.62917 11.62865 11.62500 11.62500 11.62135 11.62292 11.62448 11.62500 11.62656 11.62708 11.62813 11.63073 11.63333 11.63542 11.63333 11.63490 11.63698 11.63750 11.63594 11.63490 11.63438 11.63177 11.63177 11.63229 11.63281 11.63281 11.63333 11.63229 11.64375 
0.04914 0.04906 0.04961 0.05022 0.05158 0.05228 0.05362 0.05482 0.05591 0.05724 0.05894 0.06052 0.06232 0.06328 0.06464 0.06558 0.06739 0.06838 0.06920 0.06948 0.06945 0.07047 0.07138 0.07192 0.07301 0.07298 0.07353 0.07388 0.07373 0.07443 0.07431 0.07421 0.07444 0.07479 0.07484 0.07532 0.07535 0.07526 0.07526 0.07535 0.07564 0.07570 0.07546 0.07547 0.07550 0.07561 0.07570 0.07564 0.07569 0.07569 0.07576 0.07579 0.07590 0.07584 0.07593 0.07591 0.07594 0.07601 0.07611 0.07615 0.07620 0.07629 0.07630 0.07621 0.07618 0.07619 0.07624 0.07617 0.07616 0.07623 0.07623 0.07619 0.07623 0.07621 0.07616 0.07614 0.07622 0.07621 0.07616 0.07609 0.07610 0.07614 0.07613 0.07610 0.07604 0.07607 0.07607 0.07610 0.07608 0.07610 0.07609 0.07609 0.07608 0.07605 0.07608 0.07607 0.07605 0.07605 0.07605 0.07606 0.07613 
# multiplicities and their stat errors of pdg 2112 versus time
5.32500 5.34375 5.45990 5.63021 5.79844 6.07812 6.40469 7.03906 7.46563 7.86146 8.24844 8.58177 8.94635 9.35833 9.73021 10.08646 10.42604 10.71927 10.98021 11.21198 11.41094 11.61823 11.81771 12.00417 12.14740 12.27812 12.42083 12.55312 12.65885 12.73646 12.85417 12.91875 12.95885 13.03229 13.09896 13.15469 13.20833 13.25104 13.28594 13.31719 13.35000 13.37708 13.41875 13.44167 13.45625 13.46927 13.48906 13.49896 13.50781 13.51198 13.52344 13.52708 13.53958 13.54844 13.54635 13.55625 13.55625 13.55573 13.56406 13.57135 13.57448 13.58125 13.58333 13.58698 13.59167 13.59115 13.59479 13.59115 13.59271 13.59115 13.59167 13.59167 13.59062 13.58906 13.59115 13.59167 13.59010 13.59167 13.59271 13.59167 13.59271 13.59115 13.59167 13.59167 13.59115 13.59427 13.59271 13.59427 13.59271 13.59323 13.59219 13.59323 13.59375 13.59479 13.59531 13.59583 13.59583 13.59375 13.59635 13.59635 13.60781 
0.05639 0.05646 0.05689 0.05739 0.05813 0.05977 0.06021 0.06168 0.06101 0.06293 0.06468 0.06597 0.06791 0.06770 0.06887 0.07053 0.07176 0.07350 0.07425 0.07540 0.07555 0.07710 0.07841 0.07901 0.07957 0.07950 0.07988 0.08064 0.08054 0.08084 0.08115 0.08127 0.08157 0.08190 0.08220 0.08244 0.08242 0.08236 0.08261 0.08295 0.08332 0.08364 0.08401 0.08396 0.08412 0.08422 0.08396 0.08400 0.08408 0.08405 0.08415 0.08408 0.08418 0.08414 0.08410 0.08417 0.08428 0.08423 0.08432 0.08437 0.08457 0.08448 0.08442 0.08437 0.08444 0.08442 0.08456 0.08447 0.08447 0.08450 0.08467 0.08463 0.08460 0.08456 0.08451 0.08457 0.08461 0.08454 0.08460 0.08449 0.08456 0.08461 0.08454 0.08459 0.08467 0.08467 0.08470 0.08466 0.08464 0.08462 0.08462 0.08462 0.08464 0.08465 0.08462 0.08459 0.08459 0.08456 0.08461 0.08458 0.08469 
# multiplicities and their stat errors of pdg -2112 versus time
4.37083 4.38802 4.46302 4.59115 4.77500 4.95260 5.32552 5.83906 6.31875 6.67083 6.99115 7.34375 7.70052 8.03854 8.33802 8.54635 8.79323 9.05677 9.29583 9.50521 9.73021 9.90885 10.09427 10.25000 10.41094 10.52969 10.61927 10.73958 10.80000 10.90833 10.98021 11.05729 11.12448 11.17917 11.22083 11.28906 11.33229 11.35208 11.38490 11.41198 11.43021 11.45104 11.46979 11.49219 11.50625 11.51146 11.52812 11.53073 11.53958 11.55000 11.55625 11.56510 11.57135 11.57969 11.58698 11.59167 11.59115 11.59115 11.59219 11.59479 11.59479 11.59948 11.60417 11.60573 11.60417 11.60521 11.60365 11.60104 11.60260 11.60208 11.60573 11.60885 11.60938 11.61198 11.61146 11.61510 11.61458 11.61406 11.61510 11.61406 11.61719 11.61771 11.61406 11.61250 11.61615 11.61615 11.61510 11.61667 11.61771 11.61771 11.62031 11.61979 11.61979 11.61927 11.61875 11.61771 11.61823 11.61823 11.61823 11.61719 11.62396 
0.04747 0.04753 0.04794 0.04873 0.05007 0.05132 0.05328 0.05523 0.05741 0.05804 0.05926 0.06033 0.06384 0.06580 0.06551 0.06695 0.06856 0.06897 0.06903 0.07032 0.07186 0.07235 0.07282 0.07347 0.07425 0.07476 0.07486 0.07496 0.07534 0.07570 0.07621 0.07655 0.07668 0.07689 0.07717 0.07741 0.07708 0.07737 0.07752 0.07755 0.07784 0.07765 0.07785 0.07789 0.07806 0.07801 0.07774 0.07787 0.07794 0.07780 0.07785 0.07757 0.07742 0.07757 0.07770 0.07772 0.07769 0.07769 0.07770 0.07773 0.07767 0.07761 0.07771 0.07761 0.07770 0.07770 0.07765 0.07775 0.07774 0.07779 0.07780 0.07779 0.07774 0.07774 0.07779 0.07775 0.07772 0.07774 0.07776 0.07770 0.07774 0.07775 0.07770 0.07772 0.07769 0.07769 0.07769 0.07770 0.07769 0.07771 0.07772 0.07769 0.07769 0.07768 0.07767 0.07770 0.07773 0.07773 0.07773 0.07775 0.07783 
# multiplicities and their stat errors of pdg 211 versus time
51.30000 51.42604 52.01719 52.97448 54.21458 56.17708 58.87656 62.30938 66.81615 71.59479 76.72083 82.43958 88.15052 93.49115 98.99375 104.13438 108.59583 113.03333 117.07552 120.76667 124.02240 127.00833 129.58385 132.02708 134.22604 136.18073 137.98021 139.54010 140.96927 142.23802 143.34635 144.39740 145.34219 146.18594 146.92865 147.64479 148.32552 148.90208 149.40938 149.90677 150.38542 150.81875 151.25260 151.61771 151.93437 152.22448 152.58177 152.84635 153.10365 153.37917 153.62031 153.85990 154.08073 154.28385 154.48698 154.67448 154.85365 155.03646 155.21458 155.38333 155.55000 155.69792 155.81354 155.95417 156.06771 156.22396 156.35313 156.47760 156.60833 156.73490 156.85208 156.96510 157.07188 157.17656 157.26875 157.36042 157.46146 157.54844 157.64167 157.74948 157.84375 157.92656 158.02031 158.11979 158.20208 158.29844 158.38333 158.45052 158.52708 158.61094 158.68750 158.76042 158.83385 158.90729 158.97448 159.04219 159.10885 159.16979 159.22969 159.29115 167.55000 
0.15741 0.15745 0.15806 0.16046 0.16293 0.16620 0.17353 0.17909 0.18461 0.19526 0.20050 0.20630 0.21828 0.22114 0.22923 0.23464 0.24124 0.24640 0.24917 0.25225 0.25648 0.26141 0.26424 0.26586 0.27023 0.27170 0.27312 0.27433 0.27503 0.27604 0.27783 0.28055 0.28175 0.28111 0.28201 0.28352 0.28441 0.28560 0.28534 0.28539 0.28647 0.28645 0.28720 0.28731 0.28734 0.28817 0.28852 0.28865 0.28913 0.28993 0.28972 0.28994 0.29042 0.29103 0.29131 0.29160 0.29181 0.29172 0.29159 0.29140 0.29167 0.29219 0.29246 0.29257 0.29306 0.29363 0.29410 0.29391 0.29393 0.29382 0.29423 0.29443 0.29479 0.29481 0.29512 0.29514 0.29534 0.29579 0.29595 0.29595 0.29635 0.29653 0.29679 0.29691 0.29733 0.29740 0.29762 0.29770 0.29774 0.29766 0.29775 0.29797 0.29805 0.29818 0.29832 0.29861 0.29890 0.29932 0.29922 0.29956 0.30893 
# multiplicities and their stat errors of pdg -211 versus time
53.70000 53.83854 54.50990 55.56146 56.82031 58.72500 61.50573 65.08594 69.17240 74.11823 79.47396 84.91510 90.47344 96.30521 101.68958 106.72135 111.50000 115.78229 119.85833 123.45990 126.83750 129.79427 132.47604 134.99583 137.12760 139.03958 140.84375 142.38802 143.84740 145.10938 146.23333 147.32865 148.23073 149.12552 149.91979 150.62083 151.24687 151.85729 152.44167 152.94063 153.44583 153.81406 154.22240 154.60417 154.97552 155.30833 155.62135 155.91979 156.18125 156.43281 156.70156 156.91771 157.15833 157.38229 157.61823 157.80365 157.97969 158.16510 158.34844 158.52604 158.68542 158.82760 158.97656 159.14115 159.26458 159.42500 159.55990 159.69010 159.80469 159.91094 160.03958 160.15729 160.26198 160.37031 160.48958 160.58437 160.68073 160.77292 160.87292 160.97448 161.07396 161.18177 161.25885 161.34167 161.41875 161.51458 161.59010 161.66615 161.75573 161.83229 161.92031 161.98906 162.06302 162.13750 162.20729 162.27031 162.33229 162.39427 162.45000 162.53125 170.79635 
0.16234 0.16238 0.16280 0.16280 0.16487 0.16829 0.17500 0.18427 0.19099 0.19556 0.20204 0.21016 0.21516 0.22023 0.22712 0.23038 0.23743 0.24433 0.24751 0.25118 0.25584 0.25892 0.26149 0.26481 0.26797 0.26981 0.27220 0.27421 0.27564 0.27702 0.27784 0.28061 0.28255 0.28384 0.28477 0.28594 0.28665 0.28755 0.28785 0.28819 0.28909 0.28928 0.28957 0.29008 0.29101 0.29201 0.29220 0.29304 0.29301 0.29384 0.29420 0.29467 0.29446 0.29459 0.29515 0.29506 0.29545 0.29538 0.29577 0.29572 0.29618 0.29655 0.29676 0.29697 0.29695 0.29727 0.29757 0.29772 0.29758 0.29783 0.29806 0.29854 0.29880 0.29900 0.29910 0.29948 0.29969 0.29966 0.29996 0.30023 0.30023 0.30061 0.30083 0.30068 0.30097 0.30091 0.30077 0.30087 0.30087 0.30113 0.30100 0.30107 0.30111 0.30109 0.30123 0.30146 0.30159 0.30177 0.30182 0.30195 0.30989 
# multiplicities and their stat errors of pdg 111 versus time
53.24167 53.36615 54.07240 55.11094 56.45938 58.42552 61.39271 64.98958 69.43125 74.37812 79.82812 85.63594 91.58750 97.10365 102.74583 108.03958 112.94792 117.50990 121.64323 125.37812 128.98438 132.15208 134.97656 137.42760 139.70000 141.79635 143.61823 145.20312 146.68490 147.94688 149.15312 150.21042 151.15260 152.02552 152.85573 153.60208 154.28854 154.90000 155.49010 156.00052 156.47083 156.96042 157.43333 157.87187 158.26667 158.60521 158.95677 159.31458 159.61406 159.89635 160.18125 160.46094 160.70937 160.95990 161.18906 161.40521 161.61667 161.81042 162.01719 162.20833 162.39948 162.56563 162.74167 162.92031 163.08698 163.22708 163.38333 163.53906 163.68385 163.82500 163.96458 164.08281 164.22031 164.35000 164.46615 164.60677 164.72083 164.83177 164.93698 165.06719 165.17552 165.27656 165.39115 165.48490 165.58958 165.70052 165.78698 165.87969 165.99844 166.08021 166.16563 166.25677 166.33906 166.43854 166.52812 166.62344 166.70365 166.78385 166.86771 166.96667 175.22396 
0.17330 0.17372 0.17404 0.17582 0.17888 0.17998 0.18432 0.18604 0.18746 0.20350 0.20968 0.21648 0.22175 0.22555 0.23412 0.23667 0.24725 0.25297 0.26027 0.26439 0.26858 0.27235 0.27808 0.28201 0.28637 0.29019 0.29203 0.29330 0.29561 0.29836 0.29961 0.29945 0.30143 0.30289 0.30352 0.30398 0.30591 0.30670 0.30823 0.30837 0.30888 0.30944 0.31038 0.31070 0.31173 0.31223 0.31279 0.31324 0.31432 0.31489 0.31536 0.31529 0.31564 0.31629 0.31671 0.31686 0.31700 0.31694 0.31699 0.31673 0.31684 0.31700 0.31671 0.31714 0.31722 0.31765 0.31790 0.31810 0.31805 0.31803 0.31862 0.31867 0.31863 0.31847 0.31870 0.31877 0.31858 0.31870 0.31899 0.31933 0.31966 0.31998 0.31998 0.31990 0.32012 0.32048 0.32053 0.32058 0.32037 0.32050 0.32039 0.32033 0.32055 0.32054 0.32104 0.32116 0.32143 0.32162 0.32170 0.32177 0.33154 


==> anc/data/multiplicity/mult_more_stat_run_AuAu_200.0_05.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.506 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
64.27552 64.31042 64.51771 64.91771 65.53958 66.49635 67.70156 69.19010 71.16042 73.21302 75.24583 77.08073 79.06042 81.21042 83.15521 85.23542 87.31458 89.29688 91.27187 93.21771 95.10052 96.93021 98.81875 100.71042 102.48594 104.10365 105.84219 107.52083 109.04271 110.57656 112.02656 113.28281 114.66563 115.98646 117.36198 118.58021 119.77031 120.94896 122.02187 123.07552 124.04115 124.90208 125.71719 126.63333 127.49792 128.28906 129.00052 129.74115 130.59271 131.35729 132.01042 132.69219 133.47031 134.14375 134.87448 135.52396 136.12500 136.83594 137.42656 138.07865 138.65938 139.22240 139.80417 140.28698 140.86042 141.44010 141.92135 142.40833 142.86875 143.40781 143.93906 144.44479 144.89375 145.41042 145.85365 146.35417 146.77135 147.20677 147.67760 148.02448 148.37187 148.74115 149.21510 149.52083 149.92760 150.26510 150.68437 151.05833 151.39531 151.74740 152.13281 152.45000 152.75833 153.11302 153.38906 153.63906 153.97500 154.34062 154.61771 154.94219 179.30833 
0.18172 0.18177 0.18248 0.18300 0.18255 0.18332 0.18614 0.18842 0.19203 0.19791 0.19944 0.19890 0.20186 0.20536 0.20839 0.20679 0.20653 0.20990 0.21316 0.21685 0.22056 0.21889 0.22034 0.22214 0.22513 0.22677 0.22790 0.23295 0.23255 0.23586 0.23768 0.23672 0.24038 0.24243 0.24367 0.24610 0.24628 0.24637 0.24959 0.25297 0.25371 0.25410 0.25250 0.25354 0.25448 0.25461 0.25707 0.25616 0.25780 0.25886 0.25964 0.26199 0.26160 0.26270 0.26251 0.26550 0.26748 0.26853 0.27068 0.27216 0.27194 0.27197 0.27283 0.27434 0.27364 0.27283 0.27411 0.27418 0.27433 0.27328 0.27431 0.27526 0.27495 0.27557 0.27663 0.27728 0.27778 0.27709 0.27754 0.27784 0.27843 0.27727 0.27661 0.27736 0.27761 0.27924 0.27974 0.28049 0.27817 0.27855 0.27991 0.27973 0.28108 0.28152 0.28143 0.28053 0.28233 0.28335 0.28271 0.28343 0.31067 
# multiplicities and their stat errors of pdg -2212 versus time
22.55000 22.57969 22.77865 23.06979 23.48438 24.02135 24.81875 25.79219 26.92917 28.09479 29.18854 30.12292 31.19687 32.31667 33.25000 34.10417 35.02917 36.04948 36.82760 37.58021 38.37969 39.22917 40.04323 40.84063 41.55885 42.24688 42.88698 43.45469 44.00990 44.56823 44.98229 45.39948 45.83646 46.30208 46.72917 47.18854 47.56250 47.89062 48.29375 48.51354 48.81927 49.10677 49.37500 49.58333 49.82135 50.03229 50.17708 50.34740 50.59427 50.79427 50.94010 51.12083 51.26406 51.45000 51.56719 51.69531 51.83750 51.99271 52.12708 52.26198 52.41823 52.57396 52.64896 52.73906 52.80469 52.89896 53.00625 53.04427 53.12135 53.18594 53.25052 53.32865 53.42344 53.53281 53.61823 53.66875 53.73385 53.77917 53.85833 53.92188 53.97240 54.00469 54.06719 54.13073 54.17917 54.23646 54.30313 54.33125 54.38177 54.41302 54.43177 54.49271 54.55104 54.58750 54.63177 54.68385 54.71771 54.75312 54.78750 54.82865 58.72344 
0.10382 0.10394 0.10455 0.10481 0.10783 0.11029 0.11270 0.11590 0.12067 0.12206 0.12629 0.12695 0.13206 0.13290 0.13547 0.13770 0.13691 0.13816 0.13920 0.14029 0.14041 0.14165 0.14393 0.14522 0.14743 0.14965 0.14963 0.15266 0.15410 0.15432 0.15308 0.15519 0.15560 0.15827 0.15702 0.15623 0.15756 0.15753 0.15957 0.15955 0.15920 0.16021 0.16066 0.16131 0.16066 0.16221 0.16207 0.16126 0.16188 0.16289 0.16379 0.16408 0.16415 0.16389 0.16501 0.16563 0.16572 0.16650 0.16727 0.16717 0.16730 0.16726 0.16843 0.16891 0.16832 0.16845 0.16821 0.16877 0.16887 0.16902 0.16925 0.16941 0.16948 0.17015 0.17000 0.17036 0.17045 0.17080 0.17093 0.17114 0.17076 0.17054 0.17034 0.17046 0.17066 0.17090 0.17017 0.17007 0.16991 0.16954 0.16955 0.16998 0.16991 0.17003 0.16953 0.16919 0.16923 0.16941 0.16963 0.16979 0.17553 
# multiplicities and their stat errors of pdg 2112 versus time
65.01458 65.04948 65.29375 65.70781 66.27604 67.13594 68.32083 69.93646 71.69583 73.74740 75.68177 77.61667 79.70990 81.79896 83.97031 86.04792 88.07396 89.97031 92.04167 94.02187 95.77552 97.75156 99.59427 101.45312 103.34375 105.29115 107.00104 108.72292 110.38438 111.97604 113.62240 115.04948 116.44635 117.68594 118.93958 120.11771 121.29427 122.50781 123.56667 124.53802 125.52604 126.37031 127.35781 128.16927 129.04427 129.93333 130.65729 131.50990 132.29219 133.10781 133.86146 134.49167 135.24219 135.93073 136.52135 137.21823 137.92344 138.56406 139.23021 139.87760 140.49271 140.99896 141.60156 142.10156 142.74375 143.26042 143.86094 144.42188 144.96979 145.40729 145.92240 146.44427 146.92292 147.43333 147.81927 148.26458 148.65573 149.08073 149.50104 149.93750 150.35260 150.79531 151.14948 151.53646 151.97083 152.30469 152.64635 152.99740 153.28333 153.64635 153.94948 154.19896 154.59583 154.94531 155.25573 155.57083 155.87552 156.16771 156.43750 156.70625 181.71042 
0.18685 0.18705 0.18691 0.18676 0.18786 0.18977 0.19167 0.19212 0.19076 0.19094 0.19430 0.19429 0.19410 0.19641 0.19917 0.20541 0.20669 0.20719 0.21070 0.21485 0.21487 0.21933 0.22389 0.22619 0.22587 0.22850 0.23170 0.23407 0.23655 0.23832 0.24203 0.24312 0.24681 0.24939 0.25008 0.24935 0.25035 0.24987 0.25084 0.24961 0.25069 0.25133 0.25124 0.25167 0.25180 0.25372 0.25467 0.25342 0.25318 0.25689 0.26009 0.26281 0.26172 0.26203 0.26319 0.26444 0.26376 0.26564 0.26414 0.26625 0.26790 0.26988 0.27086 0.26941 0.27033 0.27111 0.27306 0.27517 0.27394 0.27557 0.27636 0.27439 0.27307 0.27245 0.27442 0.27562 0.27705 0.27701 0.27572 0.27558 0.27519 0.27557 0.27592 0.27443 0.27491 0.27412 0.27436 0.27600 0.27639 0.27607 0.27514 0.27561 0.27568 0.27474 0.27480 0.27740 0.27853 0.27797 0.27805 0.27822 0.30244 
# multiplicities and their stat errors of pdg -2112 versus time
21.90052 21.93437 22.10469 22.38385 22.77083 23.37396 24.12604 25.05208 26.07031 27.34375 28.34844 29.47917 30.49115 31.40885 32.37188 33.36771 34.31354 35.15208 35.99271 36.91198 37.67344 38.45208 39.26094 40.03490 40.70417 41.41719 42.05469 42.69219 43.24948 43.82760 44.34323 44.85156 45.28437 45.72760 46.15677 46.57604 46.88490 47.27813 47.63854 48.01615 48.29531 48.62604 48.82708 49.08750 49.33333 49.51302 49.76823 49.94635 50.18281 50.27083 50.47865 50.69583 50.88281 51.07083 51.26146 51.39531 51.51979 51.60885 51.72552 51.85156 51.97292 52.09896 52.21875 52.32448 52.43802 52.54167 52.65417 52.76146 52.84219 52.95521 53.04167 53.08385 53.15469 53.22396 53.31615 53.39635 53.45052 53.51458 53.57292 53.59010 53.66094 53.69323 53.77552 53.84219 53.85000 53.90365 53.96771 54.00990 54.04688 54.11042 54.16302 54.18385 54.20729 54.25937 54.30469 54.33750 54.36406 54.41823 54.43698 54.47760 58.11719 
0.10655 0.10662 0.10710 0.10828 0.10961 0.11051 0.11396 0.11355 0.11721 0.11833 0.12275 0.12539 0.12724 0.12987 0.13166 0.13423 0.13682 0.13799 0.13922 0.13973 0.14276 0.14452 0.14567 0.14868 0.14828 0.14975 0.15053 0.15293 0.15490 0.15558 0.15643 0.15614 0.15707 0.15655 0.15645 0.15690 0.15722 0.15864 0.15903 0.16098 0.16217 0.16282 0.16254 0.16498 0.16529 0.16567 0.16606 0.16608 0.16689 0.16703 0.16709 0.16735 0.16750 0.16809 0.16866 0.16793 0.16928 0.16915 0.16962 0.17049 0.17053 0.17133 0.17139 0.17219 0.17272 0.17382 0.17438 0.17386 0.17363 0.17390 0.17456 0.17506 0.17577 0.17596 0.17608 0.17609 0.17601 0.17622 0.17573 0.17557 0.17539 0.17625 0.17616 0.17650 0.17709 0.17727 0.17710 0.17714 0.17730 0.17749 0.17763 0.17739 0.17688 0.17688 0.17675 0.17665 0.17641 0.17643 0.17666 0.17609 0.18075 
# multiplicities and their stat errors of pdg 211 versus time
440.23490 440.55729 442.34635 445.59219 450.30885 457.34844 466.38229 478.12135 492.47083 507.85573 525.76562 545.60625 566.35885 587.28646 609.47552 631.30781 653.50312 675.61615 696.67500 717.20677 737.26354 757.15000 775.78437 794.27500 811.53385 828.42552 844.59010 859.60469 874.27344 887.94792 901.44948 914.34010 926.60260 938.06510 948.83906 959.44323 969.43385 978.98646 988.18021 996.95104 1005.42031 1013.52344 1021.36458 1028.92396 1036.15417 1043.32656 1050.32656 1056.79219 1063.48750 1069.87552 1075.91719 1081.98958 1087.80521 1093.44219 1098.99479 1104.23438 1109.61146 1114.92812 1120.01719 1125.04688 1129.92760 1134.74688 1139.34010 1143.86250 1148.40469 1152.94219 1157.32708 1161.65156 1165.78437 1169.78542 1173.87760 1177.83802 1181.65208 1185.45312 1189.23490 1193.01771 1196.68958 1200.14323 1203.65625 1207.09323 1210.25260 1213.45729 1216.76667 1220.02604 1223.10104 1226.15625 1229.27865 1232.22448 1235.08021 1238.13333 1240.87812 1243.65781 1246.38750 1249.22031 1251.87552 1254.46875 1257.05781 1259.61406 1262.15573 1264.65521 1479.61042 
0.49218 0.49269 0.49681 0.49952 0.50211 0.50420 0.50869 0.51001 0.52020 0.52579 0.53780 0.53629 0.54296 0.55248 0.57024 0.57758 0.59067 0.60295 0.61088 0.62663 0.63847 0.64394 0.65396 0.66326 0.66569 0.67360 0.67764 0.68114 0.68279 0.69560 0.70329 0.71478 0.71993 0.72587 0.72737 0.73313 0.73821 0.74290 0.74338 0.74478 0.74807 0.75263 0.75644 0.76346 0.76879 0.77252 0.77671 0.78130 0.78148 0.78454 0.78714 0.79072 0.79315 0.79255 0.79335 0.79712 0.79898 0.80273 0.80507 0.80452 0.80627 0.81155 0.81600 0.81839 0.82329 0.82590 0.82858 0.82861 0.82773 0.82891 0.82963 0.83186 0.82948 0.83218 0.83736 0.84071 0.84315 0.84328 0.84464 0.84358 0.84797 0.84882 0.85215 0.85415 0.85592 0.85841 0.85879 0.85787 0.85774 0.85921 0.86126 0.86370 0.86287 0.86329 0.86397 0.86334 0.86678 0.86725 0.87109 0.87188 0.99225 
# multiplicities and their stat errors of pdg -211 versus time
453.33542 453.65104 455.52188 458.88958 463.72500 470.56667 479.72760 491.27812 505.25208 520.67344 538.70000 558.10990 578.74427 600.58385 622.79844 644.89635 667.45417 689.48698 710.73542 731.22083 751.35417 771.08281 790.04635 808.16146 825.88646 843.01979 859.07292 874.70208 889.82448 903.78490 917.22240 929.73750 941.98177 953.68698 964.49896 975.12812 985.47240 994.91823 1004.28281 1013.13021 1021.78854 1030.11354 1037.88750 1045.57344 1052.90677 1060.15677 1067.09479 1073.82188 1080.46198 1087.12760 1093.22604 1099.47135 1105.48438 1111.23125 1116.82344 1122.23594 1127.88177 1133.15521 1138.52240 1143.86771 1148.87812 1153.82344 1158.40990 1163.03333 1167.67604 1172.23750 1176.52656 1180.88854 1185.26146 1189.25938 1193.42969 1197.40365 1201.41719 1205.08802 1208.80365 1212.51979 1216.22969 1219.85260 1223.57500 1227.02760 1230.31979 1233.70781 1237.03385 1240.28750 1243.42500 1246.56146 1249.65156 1252.69427 1255.59479 1258.55677 1261.43854 1264.21250 1267.14010 1269.98021 1272.61875 1275.21927 1277.78698 1280.38021 1282.81302 1285.30938 1502.41302 
0.49528 0.49541 0.49499 0.49613 0.49868 0.50154 0.50483 0.50611 0.51891 0.51491 0.52083 0.53582 0.55138 0.56153 0.56417 0.57304 0.58421 0.59474 0.60628 0.61304 0.62662 0.64584 0.64789 0.65483 0.66491 0.67432 0.67720 0.68136 0.68390 0.69562 0.70235 0.70563 0.71096 0.71664 0.72367 0.72518 0.72946 0.72893 0.73055 0.73876 0.74273 0.75308 0.75778 0.76079 0.76444 0.77175 0.77809 0.78087 0.78462 0.78663 0.78591 0.78602 0.78520 0.78726 0.78964 0.79271 0.79294 0.79274 0.79291 0.79363 0.79929 0.80218 0.80361 0.80666 0.80566 0.80470 0.80963 0.80847 0.81097 0.81531 0.81709 0.81675 0.81710 0.81914 0.82400 0.82507 0.82575 0.82490 0.82492 0.82385 0.82693 0.82981 0.82919 0.82756 0.82888 0.83297 0.83411 0.83584 0.83577 0.83712 0.84045 0.84207 0.84488 0.84691 0.84891 0.85097 0.85185 0.85819 0.85669 0.85900 0.98192 
# multiplicities and their stat errors of pdg 111 versus time
446.40208 446.73490 448.72292 452.34948 457.42969 464.67656 474.40521 487.01146 502.56719 519.84115 539.34531 560.14062 581.77917 604.26250 627.61927 650.38333 673.83229 696.59792 719.45990 741.12448 762.55156 783.28594 803.31146 821.83125 840.08229 857.93698 874.62604 890.85521 906.44531 921.03646 934.99740 948.08594 960.89115 972.87500 984.51094 995.55156 1006.32031 1016.32760 1025.98021 1035.50365 1044.50938 1053.04531 1061.44427 1069.61667 1077.27917 1084.66719 1091.74115 1098.61562 1105.46042 1112.22500 1118.68958 1125.23854 1130.95521 1137.12396 1142.92552 1148.61823 1154.39167 1159.93854 1165.30729 1170.43490 1175.57865 1180.78281 1185.60469 1190.42240 1195.13854 1199.70937 1204.20521 1208.73125 1213.28281 1217.55104 1221.75677 1225.84063 1229.80208 1233.74375 1237.77500 1241.67656 1245.44479 1249.20521 1252.88333 1256.40260 1259.78854 1263.16771 1266.29167 1269.62812 1272.96406 1276.17188 1279.43490 1282.43490 1285.44844 1288.56875 1291.49948 1294.32969 1297.01823 1299.92240 1302.67656 1305.53958 1308.15313 1310.79740 1313.40260 1315.88646 1535.25052 
0.47950 0.47946 0.48186 0.48338 0.48707 0.49181 0.49748 0.50344 0.51237 0.51952 0.53730 0.55001 0.55051 0.57344 0.59532 0.60392 0.61917 0.62681 0.64197 0.66036 0.67569 0.68055 0.68126 0.68588 0.69627 0.70245 0.70928 0.71522 0.72113 0.73307 0.73954 0.75236 0.75250 0.75881 0.76655 0.78084 0.79280 0.79497 0.78832 0.79529 0.79902 0.79935 0.80106 0.80304 0.80999 0.81353 0.81499 0.81957 0.82442 0.83111 0.83562 0.84223 0.84350 0.84779 0.84583 0.84883 0.85072 0.85498 0.86063 0.86332 0.86453 0.86586 0.86524 0.86626 0.87002 0.87266 0.87649 0.87893 0.88405 0.88904 0.88785 0.89180 0.89329 0.89641 0.90064 0.89971 0.90516 0.90800 0.90815 0.91112 0.91350 0.91670 0.91882 0.91790 0.92251 0.92239 0.92292 0.92190 0.92323 0.92600 0.92740 0.93065 0.93099 0.93649 0.93983 0.94126 0.94170 0.94021 0.94007 0.93898 1.06341 


==> anc/data/multiplicity/mult_more_stat_run_AuAu_200.0_2030.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.501 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
28.79167 28.83281 29.05156 29.37708 29.92708 30.73021 31.81927 33.12865 34.46458 35.77083 36.96875 38.09792 39.24115 40.46458 41.65781 42.82396 44.02813 45.10677 46.09740 47.03333 47.95417 48.91771 49.76510 50.62135 51.38229 52.09687 52.83490 53.50156 54.23698 54.87031 55.53750 56.15000 56.76719 57.32083 57.84219 58.33802 58.82865 59.38906 59.82708 60.26510 60.69896 61.12708 61.52240 61.94583 62.30677 62.70885 63.08646 63.41771 63.81823 64.23542 64.57656 64.91615 65.27604 65.62240 65.89844 66.17135 66.44323 66.71667 66.97813 67.26615 67.54219 67.78385 67.99375 68.24479 68.47917 68.66146 68.89427 69.08698 69.30573 69.51458 69.73281 69.94323 70.15469 70.34427 70.48698 70.71563 70.86979 71.07083 71.19375 71.38073 71.53021 71.68542 71.82917 72.00625 72.18906 72.36198 72.52083 72.68073 72.83542 72.97187 73.09740 73.20729 73.39427 73.51823 73.60104 73.72344 73.83437 73.95260 74.05677 74.18125 81.82240 
0.12505 0.12525 0.12583 0.12588 0.12721 0.12876 0.12965 0.13029 0.13370 0.13930 0.14055 0.14301 0.14400 0.14573 0.14795 0.14671 0.14832 0.15040 0.15366 0.15528 0.15743 0.15742 0.15797 0.15769 0.15680 0.15852 0.15888 0.16165 0.16326 0.16562 0.16738 0.16696 0.16792 0.17027 0.17031 0.17302 0.17301 0.17423 0.17404 0.17618 0.17708 0.17698 0.17756 0.17854 0.18019 0.18150 0.18303 0.18244 0.18308 0.18372 0.18341 0.18492 0.18529 0.18574 0.18630 0.18681 0.18701 0.18818 0.18895 0.18906 0.18856 0.18824 0.18853 0.18928 0.18958 0.19115 0.19081 0.19003 0.19064 0.19068 0.19034 0.19066 0.19008 0.19066 0.19072 0.19052 0.19164 0.19087 0.19188 0.19163 0.19180 0.19245 0.19300 0.19333 0.19369 0.19332 0.19433 0.19449 0.19430 0.19404 0.19363 0.19365 0.19364 0.19429 0.19368 0.19416 0.19455 0.19413 0.19454 0.19417 0.20338 
# multiplicities and their stat errors of pdg -2212 versus time
11.13750 11.16510 11.29010 11.50052 11.84115 12.32917 12.92396 13.66979 14.32604 14.83802 15.44844 16.11563 16.67708 17.29896 17.86458 18.50365 19.01406 19.52448 20.06042 20.44323 20.80313 21.16979 21.49271 21.82656 22.10104 22.31042 22.60208 22.87083 23.10417 23.33802 23.51406 23.72865 23.89792 24.08021 24.21094 24.37760 24.51771 24.65781 24.81615 24.94948 25.04271 25.13750 25.24010 25.33281 25.46302 25.55417 25.64479 25.71250 25.83229 25.92188 25.96198 26.02344 26.09896 26.17135 26.23073 26.28490 26.34115 26.39740 26.46771 26.52188 26.57031 26.61510 26.64219 26.69115 26.73281 26.79635 26.84167 26.88021 26.91927 26.97292 27.00729 27.04844 27.08281 27.11458 27.13646 27.15677 27.17656 27.20365 27.22969 27.25885 27.30469 27.32812 27.34844 27.35677 27.37604 27.39323 27.41927 27.45000 27.47083 27.48854 27.51146 27.52552 27.55000 27.57396 27.57812 27.57969 27.58854 27.61927 27.63646 27.65781 28.87969 
0.07739 0.07717 0.07730 0.07791 0.07845 0.07971 0.08345 0.08535 0.08551 0.08541 0.08739 0.09038 0.09104 0.09369 0.09599 0.09658 0.09911 0.09958 0.10131 0.10131 0.10100 0.10273 0.10325 0.10450 0.10443 0.10540 0.10606 0.10592 0.10590 0.10650 0.10673 0.10790 0.10892 0.10938 0.10891 0.11000 0.11075 0.11174 0.11211 0.11144 0.11165 0.11252 0.11299 0.11293 0.11291 0.11296 0.11275 0.11301 0.11309 0.11353 0.11338 0.11343 0.11304 0.11294 0.11348 0.11339 0.11318 0.11312 0.11319 0.11350 0.11338 0.11314 0.11329 0.11299 0.11321 0.11324 0.11322 0.11281 0.11287 0.11273 0.11254 0.11252 0.11304 0.11295 0.11287 0.11317 0.11329 0.11337 0.11337 0.11339 0.11302 0.11305 0.11279 0.11314 0.11321 0.11319 0.11329 0.11336 0.11348 0.11357 0.11356 0.11372 0.11384 0.11417 0.11386 0.11377 0.11389 0.11417 0.11402 0.11407 0.11715 
# multiplicities and their stat errors of pdg 2112 versus time
30.23333 30.26927 30.48229 30.81146 31.38646 32.10156 33.03229 34.19479 35.27031 36.46198 37.74323 38.96250 40.18802 41.39115 42.40313 43.48750 44.68958 45.80260 46.84479 47.89792 48.87448 49.77188 50.63281 51.50312 52.31042 53.04115 53.67396 54.33385 54.92865 55.68281 56.40573 57.08646 57.69844 58.27656 58.85885 59.34375 59.90104 60.50833 61.01146 61.45938 61.97708 62.46198 62.85000 63.26927 63.70208 64.05885 64.46927 64.83750 65.23594 65.59063 65.90469 66.28281 66.65677 67.02708 67.26719 67.55938 67.85000 68.08646 68.39948 68.76771 69.01406 69.30052 69.53802 69.75469 69.95417 70.20521 70.44844 70.68125 70.92760 71.13438 71.37448 71.60677 71.78021 71.97760 72.13906 72.31042 72.51719 72.67500 72.83177 73.03177 73.19115 73.35573 73.51510 73.72708 73.86719 74.04583 74.17135 74.29479 74.40052 74.57031 74.72969 74.85573 75.00938 75.09115 75.20677 75.34583 75.47969 75.64167 75.73958 75.88646 83.83854 
0.12936 0.12935 0.12975 0.13015 0.13243 0.13583 0.13749 0.13793 0.13924 0.14046 0.14091 0.14421 0.14689 0.14876 0.15107 0.15026 0.15315 0.15469 0.15580 0.15872 0.16001 0.16179 0.16443 0.16496 0.16639 0.16744 0.16852 0.16895 0.16971 0.16894 0.17097 0.17177 0.17238 0.17407 0.17462 0.17732 0.17870 0.18093 0.18184 0.18121 0.18103 0.18270 0.18295 0.18310 0.18382 0.18414 0.18562 0.18555 0.18595 0.18600 0.18786 0.18900 0.18887 0.18871 0.18773 0.18865 0.18820 0.18968 0.18994 0.19044 0.19000 0.19025 0.19121 0.19206 0.19169 0.19231 0.19131 0.19056 0.19115 0.19152 0.19127 0.19175 0.19237 0.19318 0.19325 0.19330 0.19259 0.19302 0.19302 0.19280 0.19357 0.19347 0.19359 0.19429 0.19502 0.19477 0.19461 0.19473 0.19433 0.19495 0.19416 0.19382 0.19478 0.19486 0.19610 0.19595 0.19603 0.19631 0.19652 0.19671 0.20727 
# multiplicities and their stat errors of pdg -2112 versus time
10.34583 10.36927 10.49948 10.72240 11.10417 11.55885 12.27135 13.00469 13.73646 14.35000 14.93646 15.51875 16.10833 16.65677 17.32083 17.88229 18.37708 18.83854 19.27917 19.68698 20.08906 20.45104 20.82187 21.12604 21.42188 21.71406 21.94271 22.16198 22.42813 22.62865 22.88698 23.04531 23.27396 23.48854 23.63802 23.78177 23.93437 24.04323 24.12969 24.28281 24.39896 24.52656 24.65833 24.77708 24.87083 24.92344 25.02083 25.10729 25.18229 25.27656 25.37656 25.43802 25.51771 25.57760 25.65885 25.73542 25.83177 25.87865 25.92708 25.95260 25.99844 26.04167 26.10885 26.15625 26.19635 26.24635 26.28177 26.31250 26.36406 26.39115 26.40208 26.42344 26.46771 26.49635 26.50990 26.53125 26.56823 26.58958 26.61979 26.64896 26.68281 26.70469 26.73333 26.75365 26.77969 26.80208 26.82865 26.86250 26.88073 26.88854 26.89740 26.91719 26.94479 26.95625 26.97604 27.00833 27.02083 27.03229 27.04167 27.05313 28.21562 
0.06724 0.06727 0.06814 0.06899 0.07123 0.07244 0.07450 0.07855 0.08190 0.08254 0.08520 0.08603 0.08891 0.08972 0.09371 0.09569 0.09627 0.09722 0.09678 0.09810 0.09906 0.09970 0.10154 0.10138 0.10197 0.10348 0.10297 0.10219 0.10356 0.10458 0.10545 0.10550 0.10561 0.10643 0.10714 0.10797 0.10825 0.10853 0.10837 0.10834 0.10930 0.10962 0.11003 0.11036 0.11047 0.11111 0.11141 0.11084 0.11029 0.11097 0.11073 0.11062 0.11079 0.11077 0.11050 0.11110 0.11157 0.11193 0.11220 0.11199 0.11195 0.11228 0.11241 0.11261 0.11282 0.11287 0.11281 0.11299 0.11246 0.11245 0.11263 0.11264 0.11276 0.11272 0.11275 0.11245 0.11264 0.11280 0.11254 0.11305 0.11341 0.11336 0.11356 0.11368 0.11361 0.11370 0.11410 0.11420 0.11401 0.11406 0.11378 0.11379 0.11375 0.11375 0.11373 0.11376 0.11396 0.11409 0.11418 0.11437 0.11782 
# multiplicities and their stat errors of pdg 211 versus time
206.20000 206.51094 208.06667 210.82396 214.95260 220.80990 228.16979 237.15260 247.52448 258.75417 270.54271 283.11719 295.94583 308.99635 321.54583 333.63906 344.97083 355.80729 366.38958 376.20417 385.60208 394.54531 402.50677 410.19427 417.33542 424.25625 430.71458 436.95990 442.52656 447.99687 453.50677 458.73281 463.58958 468.26615 472.84531 477.10625 481.16823 485.31875 489.25781 493.09062 496.81823 500.41562 503.92813 507.16042 510.41615 513.53542 516.63437 519.64635 522.70417 525.70104 528.48073 531.23542 533.88021 536.52708 539.00000 541.46094 543.75573 546.01927 548.21563 550.47396 552.56198 554.63854 556.67240 558.62448 560.64531 562.50937 564.36354 566.20521 567.96406 569.59531 571.35104 573.00208 574.68021 576.22292 577.75729 579.26771 580.81875 582.25260 583.67135 585.01719 586.40990 587.78229 589.14427 590.47135 591.80625 593.00677 594.26719 595.54010 596.64792 597.80365 598.93958 600.08385 601.18594 602.22604 603.29062 604.39219 605.45521 606.48125 607.38542 608.33542 688.71823 
0.33708 0.33789 0.33956 0.34018 0.34459 0.35023 0.35629 0.36347 0.36792 0.36778 0.38036 0.39024 0.39486 0.40709 0.41010 0.42018 0.43158 0.43894 0.44416 0.45104 0.45363 0.45761 0.46391 0.46836 0.47691 0.48522 0.48772 0.49119 0.49432 0.49813 0.50188 0.50628 0.51133 0.51230 0.51346 0.51900 0.52114 0.52089 0.52585 0.52552 0.52938 0.53089 0.53090 0.53312 0.53647 0.53984 0.53926 0.54069 0.54138 0.54343 0.54594 0.54652 0.55171 0.55485 0.55518 0.55614 0.55637 0.55788 0.55994 0.56084 0.56421 0.56546 0.56698 0.56774 0.56857 0.57289 0.57387 0.57461 0.57617 0.57746 0.57853 0.58092 0.58303 0.58427 0.58659 0.58838 0.58820 0.58872 0.58899 0.58954 0.59112 0.59187 0.59391 0.59391 0.59353 0.59298 0.59429 0.59599 0.59670 0.59772 0.59821 0.59991 0.60074 0.60011 0.60081 0.60318 0.60355 0.60381 0.60531 0.60564 0.65398 
# multiplicities and their stat errors of pdg -211 versus time
215.45000 215.76458 217.38490 220.18177 224.25313 229.97656 237.29948 245.79010 256.25313 267.36615 279.18646 291.60156 304.21562 317.10156 329.96562 342.03646 353.59740 364.61771 375.26562 385.18229 394.74115 403.74792 412.13333 419.67552 427.19375 434.27656 440.86771 447.06094 452.94427 458.65312 464.19427 469.38542 474.30625 479.05885 483.74948 488.10312 492.25885 496.51406 500.38177 504.12448 507.98958 511.60625 515.24323 518.63021 521.93802 525.03594 528.14375 531.30573 534.41406 537.37552 540.15833 542.90833 545.62865 548.32917 550.86198 553.38229 555.75312 558.07865 560.36146 562.60156 564.84219 566.95781 568.99427 570.92083 572.96771 574.87240 576.71250 578.59635 580.39792 582.11979 583.93958 585.70417 587.38073 588.96146 590.55208 592.13594 593.65677 595.16250 596.61302 598.00052 599.40313 600.87396 602.25833 603.56198 604.88437 606.18333 607.35521 608.66094 609.80573 610.96146 612.17292 613.32969 614.45156 615.57917 616.66146 617.73490 618.76302 619.81458 620.76979 621.78333 703.33646 
0.34912 0.34949 0.34946 0.34982 0.35372 0.35984 0.36585 0.36962 0.37819 0.38213 0.39175 0.40004 0.40938 0.42379 0.43408 0.44041 0.44980 0.45157 0.46221 0.46778 0.47430 0.47539 0.48114 0.48551 0.49316 0.50230 0.50702 0.51160 0.51507 0.51818 0.52056 0.52348 0.52421 0.52954 0.53470 0.53853 0.53868 0.54234 0.54196 0.54436 0.54329 0.54807 0.54935 0.55358 0.55609 0.55694 0.55980 0.56367 0.56665 0.56715 0.56625 0.56818 0.56904 0.56949 0.57113 0.56959 0.57309 0.57370 0.57590 0.57650 0.57635 0.57813 0.57939 0.58118 0.58197 0.58065 0.58351 0.58449 0.58503 0.58648 0.58772 0.58751 0.58903 0.59204 0.59189 0.59167 0.59268 0.59466 0.59405 0.59670 0.59942 0.59894 0.59914 0.59947 0.59833 0.59931 0.60166 0.60207 0.60272 0.60284 0.60267 0.60288 0.60427 0.60371 0.60408 0.60685 0.60796 0.60857 0.61016 0.61236 0.66272 
# multiplicities and their stat errors of pdg 111 versus time
209.05833 209.34062 211.09792 214.12240 218.49583 224.70990 232.85000 242.71510 253.51562 265.72396 278.29844 291.44479 304.77292 318.20104 331.20885 343.83177 356.25833 368.15156 379.58906 390.36354 400.41771 409.88177 418.81354 427.13437 434.93906 442.34635 449.34323 455.84583 462.10521 468.15833 473.99896 479.34323 484.57135 489.48021 494.20729 498.58646 502.94792 507.31042 511.41146 515.33958 519.29688 523.16875 527.00990 530.54375 533.94062 537.15937 540.30625 543.38594 546.46406 549.50833 552.39688 555.18854 557.92865 560.73698 563.30625 565.90885 568.45208 570.86979 573.15000 575.51250 577.66042 579.88750 582.07448 584.11198 586.13490 588.11823 590.01615 591.94167 593.84740 595.75104 597.51354 599.32552 601.03073 602.73906 604.29167 605.85156 607.47083 608.95052 610.37240 611.81510 613.17396 614.62396 616.00260 617.45573 618.73958 620.04010 621.32500 622.57292 623.83438 625.07292 626.25781 627.38281 628.54740 629.73281 630.88802 631.90625 632.97240 634.02656 635.03854 636.06875 718.72396 
0.37710 0.37688 0.37702 0.37789 0.38258 0.38637 0.38767 0.39258 0.39590 0.40210 0.41151 0.41537 0.42212 0.43864 0.44855 0.46031 0.46865 0.47723 0.48325 0.49337 0.50093 0.50497 0.51022 0.51992 0.52097 0.52410 0.52695 0.53392 0.53750 0.54004 0.54550 0.55221 0.55316 0.55622 0.55525 0.55875 0.56120 0.56427 0.56779 0.56834 0.56869 0.57251 0.57427 0.57428 0.57515 0.57433 0.57716 0.57841 0.57890 0.57921 0.58368 0.58448 0.58889 0.59060 0.59232 0.59412 0.59581 0.59689 0.60012 0.60013 0.60225 0.60570 0.60981 0.61162 0.61235 0.61387 0.61670 0.61843 0.61958 0.61896 0.61896 0.62049 0.61952 0.62092 0.62024 0.62072 0.62351 0.62370 0.62357 0.62549 0.62640 0.62491 0.62547 0.62695 0.62832 0.62654 0.62851 0.62851 0.62977 0.63156 0.63100 0.63203 0.63133 0.63192 0.63341 0.63375 0.63325 0.63345 0.63482 0.63549 0.69749 


==> anc/data/multiplicity/mult_more_stat_run_AuAu_200.0_4050.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.501 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
15.37500 15.40417 15.57031 15.87813 16.32917 17.02865 17.80104 18.60208 19.34427 20.08490 20.78698 21.52344 22.13802 22.77135 23.42344 24.04635 24.61458 25.08958 25.65104 26.11146 26.60469 27.10000 27.52552 27.94635 28.40781 28.79792 29.19844 29.61094 29.97344 30.35208 30.68229 31.05625 31.37500 31.70365 31.99792 32.29792 32.58594 32.84792 33.12917 33.35260 33.60365 33.84792 34.07552 34.30260 34.48385 34.67813 34.88021 35.07240 35.27031 35.45990 35.62031 35.78802 35.96615 36.13802 36.25937 36.40885 36.55260 36.70156 36.80729 36.94792 37.10938 37.24010 37.34687 37.43542 37.54271 37.65208 37.78021 37.88854 37.96615 38.04896 38.16667 38.24792 38.35104 38.45365 38.52865 38.57760 38.66302 38.73073 38.79740 38.86875 38.93021 39.02552 39.10990 39.20469 39.28073 39.34427 39.42552 39.48333 39.55260 39.60573 39.67813 39.75052 39.81927 39.89479 39.95938 40.01198 40.06458 40.11667 40.16771 40.20052 43.20156 
0.09112 0.09115 0.09137 0.09121 0.09291 0.09409 0.09629 0.09852 0.10198 0.10509 0.10596 0.10745 0.10894 0.11255 0.11441 0.11595 0.11758 0.11870 0.11873 0.11851 0.11937 0.12153 0.12296 0.12329 0.12289 0.12368 0.12478 0.12702 0.12739 0.12775 0.12806 0.12792 0.12888 0.12975 0.12971 0.12945 0.13026 0.13077 0.13099 0.12996 0.13126 0.13158 0.13136 0.13300 0.13280 0.13425 0.13533 0.13520 0.13581 0.13632 0.13645 0.13681 0.13707 0.13734 0.13769 0.13857 0.13930 0.13946 0.13943 0.13999 0.13999 0.14034 0.14038 0.14103 0.14125 0.14199 0.14244 0.14313 0.14321 0.14332 0.14383 0.14386 0.14399 0.14454 0.14417 0.14416 0.14422 0.14413 0.14339 0.14338 0.14394 0.14389 0.14463 0.14459 0.14451 0.14492 0.14548 0.14568 0.14600 0.14611 0.14572 0.14621 0.14575 0.14575 0.14602 0.14645 0.14663 0.14631 0.14605 0.14634 0.15109 
# multiplicities and their stat errors of pdg -2212 versus time
5.43750 5.45729 5.58906 5.82448 6.10885 6.56510 7.06719 7.50417 7.91563 8.26510 8.68177 9.02448 9.39167 9.69427 10.00000 10.26406 10.53594 10.77604 10.99687 11.19844 11.39948 11.59167 11.77656 11.95573 12.09271 12.22865 12.33021 12.43437 12.56094 12.69531 12.81771 12.90521 13.00573 13.08802 13.17135 13.25365 13.32188 13.37240 13.45365 13.53125 13.60833 13.67188 13.71406 13.78438 13.82917 13.87448 13.92969 13.98646 14.03854 14.07083 14.11094 14.14062 14.16875 14.19844 14.21667 14.25417 14.29896 14.33229 14.36042 14.38125 14.40312 14.43385 14.43750 14.46146 14.48073 14.50781 14.52708 14.55365 14.57500 14.59062 14.61146 14.61354 14.62240 14.64948 14.67292 14.68281 14.70104 14.70833 14.72604 14.74062 14.74740 14.77396 14.78906 14.79688 14.80885 14.82500 14.83958 14.83698 14.83906 14.85260 14.87187 14.87708 14.88958 14.88698 14.89062 14.89792 14.90885 14.91302 14.93125 14.93646 15.42969 
0.05476 0.05496 0.05541 0.05617 0.05589 0.05833 0.06137 0.06310 0.06389 0.06591 0.06683 0.06888 0.06942 0.07003 0.07144 0.07338 0.07406 0.07453 0.07529 0.07599 0.07620 0.07748 0.07791 0.07847 0.07960 0.08019 0.08030 0.08096 0.08146 0.08209 0.08259 0.08254 0.08311 0.08362 0.08402 0.08464 0.08440 0.08469 0.08520 0.08470 0.08441 0.08482 0.08469 0.08538 0.08509 0.08519 0.08521 0.08576 0.08573 0.08581 0.08574 0.08615 0.08642 0.08638 0.08638 0.08674 0.08679 0.08706 0.08722 0.08706 0.08702 0.08702 0.08704 0.08665 0.08645 0.08666 0.08675 0.08677 0.08708 0.08727 0.08732 0.08750 0.08775 0.08749 0.08747 0.08767 0.08762 0.08768 0.08791 0.08798 0.08811 0.08826 0.08846 0.08836 0.08827 0.08820 0.08835 0.08836 0.08826 0.08822 0.08826 0.08809 0.08814 0.08814 0.08809 0.08809 0.08838 0.08831 0.08848 0.08847 0.09024 
# multiplicities and their stat errors of pdg 2112 versus time
15.98333 16.01354 16.17552 16.49740 16.93646 17.59688 18.45625 19.10417 19.86302 20.57708 21.39479 22.06667 22.79323 23.41458 24.04271 24.62969 25.24531 25.78854 26.32917 26.85104 27.37240 27.90573 28.30781 28.75052 29.18750 29.55625 29.94896 30.27812 30.71146 30.98594 31.30052 31.63490 31.92708 32.21042 32.52396 32.85521 33.14115 33.37656 33.60052 33.81562 34.10365 34.31354 34.54531 34.72708 34.93854 35.16250 35.36823 35.56875 35.76667 35.94635 36.11458 36.24635 36.43646 36.62292 36.75885 36.93125 37.06875 37.23125 37.35052 37.47865 37.60260 37.72604 37.88073 38.02500 38.13542 38.23958 38.33281 38.46667 38.59740 38.72396 38.83021 38.91771 39.00833 39.11927 39.22917 39.32708 39.42448 39.50833 39.59687 39.69844 39.79948 39.88281 39.94635 40.04062 40.14531 40.23177 40.28542 40.34010 40.41042 40.47656 40.55000 40.60000 40.64740 40.71458 40.76510 40.83438 40.87552 40.92552 40.98906 41.03750 44.09844 
0.09486 0.09486 0.09553 0.09674 0.09675 0.09784 0.09891 0.10151 0.10405 0.10471 0.10747 0.10911 0.10936 0.11167 0.11286 0.11371 0.11599 0.11855 0.11897 0.11958 0.12149 0.12177 0.12383 0.12426 0.12526 0.12485 0.12530 0.12478 0.12550 0.12632 0.12694 0.12760 0.12863 0.12848 0.12840 0.12973 0.13028 0.13172 0.13204 0.13299 0.13227 0.13364 0.13300 0.13363 0.13334 0.13339 0.13301 0.13417 0.13492 0.13585 0.13643 0.13605 0.13676 0.13703 0.13647 0.13722 0.13775 0.13779 0.13800 0.13871 0.13872 0.13820 0.13759 0.13874 0.13924 0.13943 0.13913 0.13970 0.13991 0.14023 0.14022 0.14014 0.14032 0.14048 0.14026 0.14025 0.14044 0.14044 0.14015 0.14045 0.14088 0.14128 0.14141 0.14148 0.14168 0.14106 0.14139 0.14144 0.14187 0.14282 0.14287 0.14338 0.14422 0.14392 0.14420 0.14426 0.14438 0.14460 0.14471 0.14444 0.14685 
# multiplicities and their stat errors of pdg -2112 versus time
5.58750 5.61042 5.73542 5.95156 6.32292 6.73438 7.12760 7.65469 8.07292 8.45573 8.83125 9.17969 9.52708 9.80781 10.05729 10.31510 10.62708 10.88125 11.14792 11.38698 11.59740 11.80156 11.95937 12.10885 12.21302 12.33229 12.45208 12.54583 12.62865 12.72760 12.79010 12.86771 12.95573 13.03698 13.14115 13.20365 13.27240 13.35469 13.42344 13.47500 13.52187 13.59375 13.65260 13.69323 13.74323 13.77760 13.82500 13.86250 13.89740 13.94167 13.98802 14.03021 14.06563 14.06094 14.07969 14.12187 14.14062 14.18125 14.19427 14.22188 14.24531 14.26458 14.29010 14.32031 14.35052 14.37604 14.38594 14.40573 14.43177 14.45156 14.46927 14.49531 14.50000 14.52812 14.54688 14.54948 14.56667 14.59167 14.59375 14.59844 14.61250 14.62917 14.64948 14.65208 14.66563 14.67396 14.68229 14.69479 14.69948 14.70729 14.70885 14.72292 14.72708 14.73125 14.73542 14.75313 14.76562 14.77969 14.79063 14.80312 15.27344 
0.05354 0.05369 0.05402 0.05496 0.05664 0.05950 0.06204 0.06410 0.06488 0.06587 0.06678 0.06879 0.06837 0.06965 0.07006 0.07099 0.07149 0.07230 0.07259 0.07307 0.07409 0.07588 0.07650 0.07695 0.07661 0.07771 0.07838 0.07885 0.07953 0.07978 0.08031 0.08025 0.08074 0.08119 0.08110 0.08126 0.08188 0.08219 0.08211 0.08260 0.08294 0.08320 0.08331 0.08349 0.08359 0.08316 0.08334 0.08378 0.08424 0.08488 0.08495 0.08476 0.08475 0.08475 0.08434 0.08445 0.08517 0.08540 0.08558 0.08579 0.08601 0.08651 0.08643 0.08636 0.08660 0.08663 0.08655 0.08650 0.08652 0.08643 0.08614 0.08625 0.08613 0.08627 0.08624 0.08622 0.08626 0.08619 0.08638 0.08656 0.08642 0.08651 0.08648 0.08661 0.08682 0.08696 0.08719 0.08719 0.08713 0.08712 0.08716 0.08723 0.08721 0.08721 0.08700 0.08702 0.08707 0.08718 0.08727 0.08734 0.08926 
# multiplicities and their stat errors of pdg 211 versus time
110.13333 110.37083 111.76823 114.29219 118.03229 123.09948 128.52448 135.22708 142.73125 150.47396 158.07552 165.80260 173.03698 180.04948 186.46042 192.65365 198.62552 204.30937 209.56563 214.31563 218.89792 222.98854 226.95990 230.79635 234.33437 237.60104 240.68906 243.82656 246.82500 249.55521 252.15260 254.84792 257.28802 259.63281 262.00937 264.24010 266.40521 268.51823 270.54427 272.47656 274.42500 276.30260 278.10104 279.78906 281.45573 282.97760 284.49063 286.01146 287.48698 288.99427 290.43646 291.74531 293.07344 294.32812 295.54896 296.76510 297.90417 299.01823 300.13594 301.27396 302.29427 303.33750 304.33333 305.30417 306.27812 307.20938 308.13802 309.07240 309.98073 310.83333 311.62344 312.43437 313.18802 313.97188 314.71458 315.42813 316.13021 316.82604 317.51615 318.18906 318.83854 319.49583 320.04427 320.66823 321.29375 321.86979 322.47083 323.01250 323.56198 324.07083 324.60208 325.09792 325.60990 326.06563 326.52396 326.96979 327.41823 327.84844 328.26510 328.69531 366.60833 
0.21733 0.21808 0.22159 0.22403 0.22634 0.23421 0.24344 0.25305 0.25938 0.26857 0.27280 0.28502 0.28730 0.29522 0.29841 0.30541 0.31369 0.31841 0.32199 0.32606 0.33225 0.33722 0.34283 0.34569 0.34717 0.35133 0.34961 0.35223 0.35774 0.36186 0.36644 0.36984 0.37000 0.37287 0.37687 0.37722 0.37999 0.38166 0.38476 0.38546 0.38769 0.38723 0.38705 0.38927 0.39104 0.39056 0.39179 0.39281 0.39375 0.39531 0.39559 0.39790 0.39974 0.40023 0.39939 0.40006 0.40034 0.40172 0.40253 0.40358 0.40415 0.40599 0.40611 0.40675 0.40720 0.40831 0.41011 0.40976 0.41134 0.41249 0.41370 0.41416 0.41448 0.41734 0.41750 0.41885 0.42016 0.42015 0.42040 0.42132 0.42253 0.42314 0.42253 0.42398 0.42475 0.42505 0.42446 0.42540 0.42555 0.42483 0.42559 0.42714 0.42802 0.42818 0.42857 0.42894 0.42964 0.43011 0.43029 0.43081 0.45980 
# multiplicities and their stat errors of pdg -211 versus time
112.42500 112.67708 114.16354 116.63021 120.29167 125.23125 131.01094 137.53490 144.95729 152.66615 160.18646 167.76771 174.93854 182.06510 188.68958 195.04792 201.10573 206.70833 211.95312 216.91406 221.39896 225.55469 229.59948 233.44635 236.96979 240.31979 243.41198 246.48125 249.43646 252.30937 254.95781 257.52604 260.06198 262.34740 264.71927 267.03698 269.28698 271.38125 273.40260 275.37656 277.37292 279.17448 280.99531 282.66198 284.35052 285.99583 287.51250 289.07969 290.59844 292.08229 293.50156 294.87500 296.16198 297.44479 298.69635 299.92656 301.08698 302.28125 303.36823 304.55625 305.68229 306.77031 307.76823 308.72604 309.71354 310.73958 311.64115 312.53281 313.44167 314.34375 315.18229 315.95677 316.73542 317.57135 318.31406 319.02240 319.73802 320.42760 321.13021 321.81615 322.48594 323.15365 323.76615 324.46094 325.08854 325.71354 326.33542 326.85938 327.42969 327.95885 328.50156 329.00417 329.55625 329.98750 330.41406 330.90990 331.32292 331.71354 332.15156 332.59427 370.85052 
0.22664 0.22677 0.22872 0.23446 0.24023 0.25030 0.26255 0.27109 0.27658 0.28507 0.29372 0.29884 0.30449 0.30819 0.31827 0.31995 0.32972 0.33519 0.33905 0.34503 0.34841 0.34903 0.35486 0.35810 0.36113 0.36578 0.36727 0.36758 0.37065 0.37188 0.37138 0.37606 0.37774 0.38018 0.38309 0.38700 0.38926 0.38964 0.39011 0.38935 0.39343 0.39475 0.39481 0.39841 0.39840 0.39895 0.39921 0.40302 0.40300 0.40484 0.40611 0.40678 0.41049 0.41166 0.41234 0.41306 0.41285 0.41450 0.41458 0.41520 0.41652 0.41598 0.41584 0.41656 0.41838 0.42039 0.42138 0.42089 0.42230 0.42090 0.42149 0.42313 0.42253 0.42368 0.42437 0.42557 0.42690 0.42759 0.42840 0.42888 0.42889 0.42922 0.43006 0.43048 0.43154 0.43255 0.43324 0.43256 0.43300 0.43306 0.43422 0.43447 0.43394 0.43509 0.43487 0.43436 0.43368 0.43353 0.43438 0.43455 0.46688 
# multiplicities and their stat errors of pdg 111 versus time
112.64583 112.94219 114.48594 117.10260 121.27187 126.64896 133.13229 140.35417 148.22917 155.98073 164.05104 172.35573 179.82969 187.24427 194.30052 201.14896 207.48646 213.34219 218.85104 223.87552 228.66615 233.10573 237.37292 241.44167 245.13281 248.58125 252.00313 255.17865 258.36406 261.17083 263.92083 266.62396 269.08177 271.53594 273.95365 276.25417 278.51354 280.69948 282.80260 284.82812 286.86198 288.88333 290.75677 292.55417 294.41354 296.06771 297.64635 299.16250 300.71667 302.15156 303.63125 305.15625 306.57760 307.91042 309.11875 310.39375 311.56823 312.72812 313.84844 314.96979 316.05104 317.10260 318.13802 319.15417 320.11615 321.10885 322.04948 322.97396 323.89740 324.81354 325.67083 326.50365 327.29844 328.20000 328.98073 329.69375 330.46719 331.23646 331.96510 332.66562 333.33281 333.96406 334.55417 335.18906 335.83698 336.49010 337.07552 337.66510 338.18906 338.74531 339.31875 339.87135 340.43281 340.90104 341.39740 341.90365 342.37813 342.82344 343.31146 343.76615 382.46406 
0.25034 0.25014 0.25344 0.25775 0.26017 0.26144 0.26276 0.27508 0.27765 0.29281 0.29916 0.30732 0.31635 0.31970 0.32945 0.33787 0.34134 0.35233 0.35799 0.36311 0.36539 0.37134 0.37592 0.37836 0.37899 0.38098 0.38598 0.39038 0.39330 0.39554 0.39663 0.39795 0.40159 0.40210 0.40562 0.40767 0.41054 0.41386 0.41668 0.41562 0.41752 0.41712 0.41757 0.41916 0.41969 0.42195 0.42394 0.42550 0.42803 0.42816 0.43014 0.43277 0.43521 0.43769 0.43678 0.43689 0.43844 0.43882 0.44153 0.44371 0.44412 0.44542 0.44568 0.44591 0.44640 0.44674 0.44782 0.44937 0.44930 0.45073 0.45087 0.45056 0.45203 0.45384 0.45323 0.45513 0.45609 0.45850 0.45724 0.45661 0.45779 0.45788 0.45929 0.45922 0.45972 0.46103 0.46170 0.46307 0.46430 0.46487 0.46596 0.46686 0.46756 0.46725 0.46787 0.46733 0.46733 0.46826 0.46899 0.46930 0.49999 


==> anc/data/multiplicity/mult_more_stat_run_PbPb_17.3_05.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [100]
1.455 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
48.13333 48.27240 48.98177 50.19948 52.08906 54.50208 57.37500 60.71771 64.20417 67.41354 70.44427 73.30990 76.24948 79.07500 81.74115 84.16458 86.66563 89.09010 91.26719 93.56042 95.54635 97.70469 99.60052 101.58385 103.34531 105.07812 106.77813 108.16458 109.68073 111.02656 112.33646 113.52917 114.60365 115.66250 116.59063 117.51406 118.31094 119.11979 119.88177 120.56146 121.16667 121.79896 122.39323 122.95573 123.52344 124.02187 124.50052 124.92500 125.32865 125.68438 126.06667 126.40885 126.70729 126.99427 127.24115 127.51198 127.77708 128.00156 128.22031 128.45625 128.62604 128.77448 128.93646 129.09219 129.23698 129.40052 129.55469 129.68177 129.80729 129.92031 130.02396 130.15208 130.25833 130.35417 130.46875 130.54063 130.62187 130.71042 130.77969 130.85625 130.92917 130.98698 131.05833 131.11094 131.16979 131.24271 131.28958 131.31042 131.35417 131.40677 131.42292 131.45781 131.49531 131.52865 131.53698 131.56458 131.59167 131.60000 131.62031 132.44063 
0.16699 0.16718 0.16833 0.16947 0.17127 0.17459 0.17907 0.18728 0.18887 0.19316 0.19694 0.20183 0.20282 0.20842 0.20967 0.21062 0.21433 0.21901 0.22217 0.22168 0.22407 0.22708 0.23404 0.23720 0.23943 0.24357 0.24699 0.24946 0.25287 0.25540 0.25585 0.25636 0.25634 0.25744 0.25727 0.25889 0.26104 0.26167 0.26178 0.26288 0.26152 0.26254 0.26387 0.26520 0.26610 0.26664 0.26671 0.26659 0.26713 0.26769 0.26823 0.26827 0.26750 0.26891 0.26858 0.26911 0.26944 0.27008 0.27079 0.27098 0.27112 0.27144 0.27232 0.27248 0.27247 0.27310 0.27283 0.27312 0.27279 0.27312 0.27260 0.27277 0.27322 0.27296 0.27323 0.27345 0.27360 0.27354 0.27379 0.27384 0.27347 0.27347 0.27411 0.27425 0.27475 0.27508 0.27530 0.27515 0.27503 0.27531 0.27518 0.27572 0.27570 0.27535 0.27564 0.27579 0.27584 0.27578 0.27574 0.27715 
# multiplicities and their stat errors of pdg -2212 versus time
4.04167 4.05938 4.17031 4.28906 4.46198 4.68802 4.95417 5.13646 5.34375 5.45781 5.66615 5.77500 5.93490 6.13958 6.28490 6.42083 6.52396 6.62396 6.74896 6.85625 6.96563 7.06927 7.15573 7.22552 7.32031 7.39844 7.47656 7.58802 7.66667 7.73177 7.79948 7.87083 7.91615 7.96458 7.95417 7.99323 8.02708 8.07344 8.10208 8.12344 8.15677 8.18958 8.20677 8.23698 8.25573 8.27292 8.28021 8.30000 8.31354 8.32344 8.34427 8.35417 8.35938 8.36667 8.37083 8.38646 8.40104 8.40469 8.40833 8.41354 8.42083 8.42448 8.43229 8.42865 8.42812 8.43542 8.44219 8.43958 8.44948 8.45260 8.45781 8.45833 8.46562 8.46198 8.46667 8.46927 8.46667 8.46562 8.46979 8.46719 8.46979 8.47552 8.47448 8.47760 8.48281 8.48594 8.48438 8.48229 8.48021 8.48073 8.48177 8.48125 8.48333 8.48177 8.48021 8.47813 8.47240 8.47708 8.47656 8.51927 
0.04400 0.04406 0.04468 0.04506 0.04601 0.04784 0.05012 0.05098 0.05123 0.05139 0.05275 0.05288 0.05358 0.05532 0.05649 0.05789 0.05847 0.05812 0.05813 0.05920 0.05992 0.06058 0.06126 0.06159 0.06216 0.06231 0.06324 0.06283 0.06315 0.06384 0.06385 0.06350 0.06337 0.06332 0.06328 0.06379 0.06377 0.06390 0.06366 0.06426 0.06463 0.06470 0.06464 0.06487 0.06535 0.06567 0.06542 0.06509 0.06535 0.06563 0.06564 0.06571 0.06591 0.06603 0.06596 0.06596 0.06597 0.06582 0.06576 0.06590 0.06586 0.06589 0.06595 0.06575 0.06563 0.06557 0.06570 0.06585 0.06578 0.06582 0.06584 0.06581 0.06579 0.06582 0.06575 0.06581 0.06585 0.06590 0.06591 0.06606 0.06603 0.06607 0.06610 0.06620 0.06620 0.06612 0.06607 0.06599 0.06597 0.06602 0.06605 0.06595 0.06600 0.06600 0.06592 0.06588 0.06589 0.06597 0.06597 0.06619 
# multiplicities and their stat errors of pdg 2112 versus time
50.38333 50.55104 51.32969 52.61510 54.55313 56.97187 60.06510 63.59896 67.26927 70.42760 73.80052 76.59635 79.33802 82.31562 84.92396 87.68490 90.13854 92.45885 95.06042 97.34010 99.47865 101.57500 103.56510 105.52448 107.28229 108.94531 110.61719 112.17240 113.62240 115.08958 116.30104 117.63750 118.77656 119.82812 120.90573 121.87083 122.67812 123.50052 124.32917 125.06510 125.74271 126.43490 126.93021 127.52500 128.07396 128.61198 129.13385 129.61406 130.07135 130.44115 130.81146 131.20052 131.49427 131.81667 132.10938 132.36198 132.60625 132.87656 133.08437 133.35104 133.52656 133.71302 133.89687 134.07812 134.25521 134.41094 134.57865 134.71562 134.85521 134.93125 135.03021 135.10729 135.23333 135.31198 135.38698 135.50156 135.56667 135.63698 135.70365 135.78021 135.84740 135.93385 135.99740 136.05573 136.10573 136.16250 136.19063 136.23125 136.27604 136.30990 136.34010 136.38281 136.40312 136.44792 136.48594 136.51771 136.54896 136.58125 136.60313 137.48333 
0.16501 0.16486 0.16527 0.16702 0.16983 0.17421 0.17728 0.18349 0.18645 0.19046 0.19634 0.20212 0.20283 0.20562 0.21196 0.21680 0.21796 0.22172 0.22664 0.22598 0.23143 0.23167 0.23663 0.24077 0.24284 0.24324 0.24349 0.24539 0.25087 0.25238 0.25605 0.25673 0.26071 0.26068 0.26039 0.26246 0.26351 0.26385 0.26450 0.26390 0.26571 0.26728 0.26685 0.26719 0.26948 0.27053 0.26979 0.27075 0.27114 0.27195 0.27243 0.27281 0.27336 0.27348 0.27383 0.27518 0.27577 0.27574 0.27623 0.27654 0.27664 0.27724 0.27772 0.27681 0.27711 0.27680 0.27672 0.27614 0.27681 0.27666 0.27697 0.27680 0.27727 0.27755 0.27717 0.27789 0.27717 0.27742 0.27784 0.27809 0.27818 0.27771 0.27743 0.27773 0.27754 0.27780 0.27817 0.27800 0.27822 0.27825 0.27824 0.27825 0.27839 0.27858 0.27825 0.27847 0.27848 0.27854 0.27856 0.27915 
# multiplicities and their stat errors of pdg -2112 versus time
3.85833 3.87188 3.94896 4.03802 4.19427 4.41875 4.60938 4.75885 4.98854 5.17031 5.35521 5.49583 5.73177 5.82344 5.97656 6.14010 6.24688 6.35000 6.41406 6.49271 6.60625 6.71094 6.81562 6.89531 7.00833 7.07604 7.16458 7.22396 7.30573 7.36042 7.40885 7.46146 7.46979 7.50365 7.56510 7.60417 7.64167 7.68125 7.71406 7.76042 7.78437 7.78854 7.83646 7.85104 7.87344 7.89167 7.91198 7.93177 7.93958 7.96510 7.98490 7.98854 8.00156 8.00573 8.00885 8.01719 8.02760 8.02083 8.04010 8.04948 8.05156 8.05833 8.06563 8.07240 8.07760 8.07708 8.07812 8.08125 8.07917 8.07969 8.08281 8.08698 8.08906 8.08750 8.08698 8.09115 8.09271 8.09688 8.09844 8.10052 8.10208 8.10104 8.10677 8.10781 8.10573 8.10833 8.10625 8.10417 8.10417 8.10417 8.10521 8.10365 8.10208 8.10365 8.10260 8.10521 8.10677 8.10833 8.11094 8.14271 
0.04166 0.04163 0.04240 0.04290 0.04365 0.04480 0.04676 0.04783 0.04896 0.05151 0.05221 0.05378 0.05414 0.05407 0.05607 0.05733 0.05759 0.05797 0.05832 0.05816 0.05880 0.05884 0.05911 0.05978 0.06083 0.06176 0.06117 0.06208 0.06259 0.06257 0.06363 0.06380 0.06352 0.06311 0.06341 0.06361 0.06426 0.06445 0.06442 0.06491 0.06490 0.06539 0.06517 0.06556 0.06569 0.06543 0.06539 0.06570 0.06541 0.06542 0.06560 0.06589 0.06599 0.06592 0.06576 0.06595 0.06583 0.06593 0.06596 0.06582 0.06573 0.06591 0.06603 0.06614 0.06597 0.06603 0.06594 0.06604 0.06604 0.06579 0.06592 0.06589 0.06587 0.06585 0.06592 0.06589 0.06593 0.06594 0.06608 0.06612 0.06613 0.06615 0.06619 0.06620 0.06608 0.06604 0.06612 0.06605 0.06606 0.06606 0.06603 0.06600 0.06589 0.06585 0.06583 0.06585 0.06598 0.06604 0.06605 0.06603 
# multiplicities and their stat errors of pdg 211 versus time
180.81250 181.40365 183.93802 188.10833 194.31667 202.30885 211.72344 222.33698 234.02500 246.07865 259.09948 272.30521 286.20938 299.65521 313.34062 326.89531 340.09479 352.72708 364.77760 376.34896 386.96667 397.17031 406.63594 415.70521 423.86094 431.60208 438.96823 445.62448 451.96562 457.77240 463.14531 468.28073 473.11198 477.56042 481.70312 485.50625 489.12344 492.48385 495.71250 498.62344 501.26042 503.85104 506.30313 508.63437 510.83385 512.90000 514.78333 516.60104 518.29583 519.92396 521.47187 522.86563 524.23333 525.52396 526.74271 527.91406 528.94948 530.05156 531.10938 532.08177 532.97083 533.84635 534.70885 535.52865 536.31302 537.08802 537.84167 538.53906 539.17135 539.81094 540.44167 540.98594 541.60833 542.17865 542.71823 543.21458 543.67917 544.15260 544.63073 545.09010 545.49323 545.91667 546.32500 546.72135 547.13125 547.50625 547.87708 548.25937 548.62396 548.97396 549.28437 549.60990 549.95990 550.27865 550.60000 550.90781 551.16615 551.43385 551.72500 580.50417 
0.28823 0.28850 0.29440 0.30481 0.30924 0.32087 0.33063 0.34104 0.35424 0.36100 0.36801 0.38076 0.39670 0.40836 0.42290 0.43059 0.43804 0.44553 0.45393 0.46155 0.47544 0.47649 0.48032 0.48615 0.49213 0.49578 0.50449 0.50525 0.50898 0.51297 0.52083 0.52174 0.52309 0.52717 0.53115 0.53531 0.53861 0.54072 0.54485 0.54842 0.55156 0.55243 0.55417 0.55693 0.55941 0.56154 0.56273 0.56207 0.56378 0.56488 0.56635 0.56748 0.56809 0.56879 0.57104 0.57185 0.57299 0.57381 0.57468 0.57497 0.57526 0.57537 0.57506 0.57460 0.57612 0.57701 0.57770 0.57776 0.57828 0.57884 0.57964 0.57960 0.57932 0.58012 0.58043 0.58163 0.58254 0.58264 0.58319 0.58279 0.58275 0.58348 0.58296 0.58357 0.58288 0.58284 0.58332 0.58292 0.58338 0.58253 0.58256 0.58259 0.58257 0.58281 0.58320 0.58352 0.58340 0.58354 0.58399 0.59382 
# multiplicities and their stat errors of pdg -211 versus time
199.40833 200.06979 202.68854 207.04948 213.67969 221.98906 231.86719 243.34375 255.41198 268.15938 282.17083 295.83750 310.11719 324.39427 338.67448 353.16562 366.49531 379.36979 392.31719 404.49896 415.48125 426.11354 436.03802 445.75677 454.50156 462.47344 470.12813 477.18594 483.82656 490.00625 495.50625 500.86927 505.85208 510.51823 514.78125 518.76458 522.36198 525.91250 529.26510 532.24635 535.16042 537.87812 540.34531 542.77708 545.02448 547.07187 548.96823 550.82656 552.60469 554.25208 555.81719 557.27708 558.72604 560.07031 561.41562 562.63958 563.75312 564.86198 565.91042 566.90573 567.84375 568.76406 569.66615 570.46719 571.23229 571.99583 572.75312 573.45260 574.09375 574.73958 575.39115 576.00521 576.57917 577.14688 577.67135 578.21302 578.72604 579.18854 579.68750 580.18385 580.65781 581.08438 581.53490 581.96563 582.34687 582.74948 583.09479 583.47135 583.83021 584.17031 584.51198 584.85625 585.19792 585.51771 585.80573 586.11510 586.39896 586.69115 586.98333 615.85625 
0.34841 0.34946 0.35265 0.35455 0.36045 0.36790 0.37323 0.37801 0.37904 0.39532 0.39542 0.40815 0.41205 0.42082 0.43417 0.44465 0.44627 0.45198 0.45888 0.46793 0.47906 0.48415 0.49030 0.50226 0.50590 0.50878 0.51432 0.51458 0.51978 0.52374 0.52629 0.53074 0.53318 0.53704 0.54084 0.54375 0.54280 0.54680 0.54963 0.54961 0.55375 0.55462 0.55569 0.55828 0.56072 0.56303 0.56266 0.56415 0.56526 0.56650 0.56667 0.56540 0.56654 0.56737 0.56957 0.57007 0.57128 0.57078 0.57261 0.57333 0.57258 0.57239 0.57246 0.57299 0.57409 0.57492 0.57533 0.57581 0.57699 0.57703 0.57788 0.57932 0.57975 0.58013 0.58011 0.58074 0.58119 0.58129 0.58153 0.58106 0.58124 0.58136 0.58167 0.58170 0.58216 0.58266 0.58295 0.58281 0.58310 0.58298 0.58301 0.58333 0.58395 0.58399 0.58380 0.58457 0.58448 0.58490 0.58541 0.59732 
# multiplicities and their stat errors of pdg 111 versus time
189.89583 190.57135 193.37813 197.85833 204.57656 213.10833 222.96302 234.66510 247.46406 261.28906 275.80208 290.13542 304.88125 319.56719 334.36615 349.01094 362.76250 376.04792 388.95521 400.52917 411.88958 422.50156 432.49063 441.85885 450.48281 458.77292 466.63281 473.60104 480.10990 486.20365 491.70885 497.00781 501.87292 506.51823 510.70052 514.78958 518.62812 522.11198 525.34687 528.28698 531.16042 533.94062 536.46406 538.95104 541.23854 543.37396 545.37604 547.19844 548.98385 550.60417 552.19687 553.72135 555.13958 556.51510 557.84635 559.10521 560.25885 561.43646 562.57135 563.65677 564.55938 565.51615 566.43646 567.27031 568.12031 568.97812 569.82812 570.61563 571.36146 572.05781 572.76458 573.42500 574.05781 574.70729 575.30417 575.87969 576.42188 576.95365 577.47344 577.99948 578.50990 578.98594 579.44219 579.90677 580.36875 580.78177 581.21302 581.61250 582.03385 582.43958 582.82604 583.20208 583.59635 583.97500 584.33750 584.66875 584.99583 585.33490 585.66510 614.75833 
0.30571 0.30628 0.30877 0.31233 0.32503 0.33253 0.34578 0.36138 0.37714 0.38945 0.39518 0.40110 0.41017 0.42772 0.43811 0.44475 0.45806 0.46812 0.48466 0.49237 0.49524 0.50325 0.51331 0.52496 0.53384 0.53738 0.54355 0.54762 0.55457 0.55468 0.56142 0.56848 0.56847 0.56923 0.57365 0.57484 0.58054 0.58368 0.58755 0.59088 0.59522 0.59757 0.59910 0.59874 0.60046 0.60143 0.60206 0.60625 0.60903 0.61052 0.61188 0.61216 0.61386 0.61451 0.61603 0.61758 0.61874 0.61919 0.62079 0.62095 0.62251 0.62331 0.62418 0.62428 0.62453 0.62507 0.62607 0.62645 0.62605 0.62750 0.62794 0.62803 0.62823 0.62879 0.62910 0.62996 0.63058 0.63108 0.63158 0.63261 0.63313 0.63343 0.63354 0.63340 0.63318 0.63235 0.63240 0.63291 0.63315 0.63324 0.63295 0.63289 0.63289 0.63332 0.63369 0.63406 0.63390 0.63410 0.63434 0.64928 


==> anc/data/multiplicity/mult_more_stat_run_PbPb_17.3_2030.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [100]
1.457 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
21.74583 21.89062 22.49687 23.46562 24.94010 26.75833 28.69635 30.64740 32.43125 34.10573 35.50625 36.97812 38.49063 39.86823 41.23750 42.49740 43.74010 44.88490 46.07031 47.02031 47.98125 48.82396 49.66615 50.46510 51.15260 51.75365 52.43073 53.02552 53.61042 54.05052 54.54062 54.94740 55.37604 55.71354 56.05938 56.35990 56.67760 56.97344 57.27760 57.49740 57.69375 57.89115 58.09844 58.29688 58.49375 58.63854 58.76667 58.89427 59.00208 59.13854 59.27500 59.35000 59.44583 59.54531 59.62552 59.71302 59.78542 59.84010 59.91823 59.97552 60.04062 60.08646 60.14583 60.18490 60.21927 60.25521 60.27604 60.29635 60.33958 60.36823 60.40781 60.43490 60.46406 60.49271 60.51250 60.53437 60.55573 60.57552 60.60729 60.63542 60.65833 60.66562 60.68021 60.70312 60.71094 60.72448 60.73438 60.74583 60.74635 60.75365 60.76250 60.77604 60.77708 60.78021 60.78437 60.78906 60.78750 60.79219 60.79115 61.00365 
0.09818 0.09832 0.09993 0.10208 0.10389 0.10806 0.11436 0.11452 0.12180 0.12498 0.12814 0.13204 0.13591 0.13688 0.13978 0.14276 0.14735 0.14941 0.15259 0.15190 0.15440 0.15613 0.15761 0.15988 0.16124 0.16103 0.16259 0.16146 0.16174 0.16172 0.16257 0.16286 0.16412 0.16541 0.16530 0.16541 0.16538 0.16663 0.16719 0.16819 0.16937 0.16981 0.16912 0.16979 0.16918 0.16983 0.17073 0.17096 0.17048 0.17069 0.17106 0.17166 0.17222 0.17230 0.17197 0.17163 0.17218 0.17210 0.17220 0.17246 0.17277 0.17282 0.17301 0.17317 0.17318 0.17313 0.17287 0.17272 0.17285 0.17291 0.17309 0.17296 0.17303 0.17314 0.17314 0.17311 0.17340 0.17347 0.17347 0.17358 0.17345 0.17346 0.17327 0.17341 0.17342 0.17345 0.17329 0.17324 0.17330 0.17318 0.17307 0.17302 0.17301 0.17311 0.17300 0.17295 0.17297 0.17288 0.17284 0.17307 
# multiplicities and their stat errors of pdg -2212 versus time
1.69583 1.71458 1.79271 1.90417 2.06823 2.19062 2.34375 2.46667 2.56042 2.68906 2.74323 2.85365 2.95833 3.06406 3.13021 3.23281 3.28073 3.31406 3.38802 3.48698 3.54948 3.60573 3.65990 3.69427 3.74010 3.76875 3.79844 3.83594 3.85885 3.89167 3.92188 3.95104 3.96094 3.96771 3.97604 4.01250 4.03594 4.05260 4.06198 4.07448 4.07240 4.08542 4.10625 4.10990 4.11771 4.12396 4.13750 4.15052 4.15313 4.15156 4.15885 4.16146 4.16458 4.16771 4.17396 4.17292 4.17448 4.18229 4.18177 4.18281 4.18854 4.18958 4.19323 4.19479 4.19531 4.19688 4.19792 4.19844 4.20000 4.19896 4.19844 4.20156 4.20156 4.20052 4.19740 4.19896 4.19896 4.20052 4.20052 4.20156 4.20365 4.20573 4.20573 4.20417 4.20521 4.20573 4.20521 4.20365 4.20365 4.20417 4.20573 4.20729 4.20781 4.20885 4.20833 4.20937 4.20885 4.20833 4.20677 4.21771 
0.03073 0.03084 0.03150 0.03190 0.03352 0.03495 0.03683 0.03609 0.03663 0.03746 0.03826 0.03901 0.03905 0.03955 0.04050 0.04111 0.04155 0.04158 0.04277 0.04387 0.04422 0.04468 0.04493 0.04473 0.04513 0.04540 0.04594 0.04604 0.04600 0.04648 0.04674 0.04715 0.04679 0.04658 0.04634 0.04661 0.04673 0.04688 0.04702 0.04717 0.04710 0.04735 0.04735 0.04718 0.04744 0.04756 0.04760 0.04769 0.04771 0.04746 0.04746 0.04759 0.04747 0.04746 0.04751 0.04744 0.04752 0.04761 0.04742 0.04754 0.04766 0.04768 0.04767 0.04778 0.04775 0.04782 0.04775 0.04779 0.04777 0.04779 0.04779 0.04777 0.04777 0.04779 0.04774 0.04771 0.04771 0.04771 0.04772 0.04772 0.04769 0.04770 0.04776 0.04770 0.04776 0.04772 0.04774 0.04773 0.04771 0.04775 0.04774 0.04771 0.04774 0.04779 0.04779 0.04782 0.04780 0.04782 0.04782 0.04792 
# multiplicities and their stat errors of pdg 2112 versus time
23.05833 23.21667 23.82240 24.79740 26.16979 27.94844 29.90990 32.01406 33.60156 35.29635 36.85625 38.45052 39.81146 41.30625 42.70000 43.97552 45.15729 46.32708 47.42708 48.46406 49.38385 50.37760 51.25573 52.01198 52.73490 53.41250 54.04948 54.67708 55.21302 55.82604 56.32969 56.81719 57.23854 57.67031 57.98854 58.31458 58.67552 58.98594 59.24323 59.50625 59.72240 59.92969 60.15521 60.32135 60.50260 60.66146 60.84531 60.99219 61.09531 61.24063 61.33646 61.46146 61.58438 61.66510 61.74948 61.79531 61.88542 61.94635 62.01667 62.08802 62.14010 62.19844 62.24427 62.30000 62.32344 62.36667 62.39792 62.43125 62.46979 62.50365 62.53698 62.56562 62.58021 62.59792 62.62812 62.65729 62.66667 62.68281 62.71042 62.72083 62.73385 62.74948 62.76510 62.77135 62.78437 62.79792 62.80104 62.80729 62.81406 62.83490 62.84844 62.86354 62.87604 62.88125 62.88281 62.88646 62.88906 62.89688 62.90573 63.12240 
0.10993 0.11003 0.11030 0.11196 0.11620 0.12116 0.12285 0.12984 0.13330 0.13621 0.13784 0.14176 0.14395 0.14951 0.15083 0.15462 0.15729 0.15763 0.15903 0.16301 0.16341 0.16475 0.16747 0.16926 0.17074 0.17243 0.17210 0.17270 0.17263 0.17238 0.17359 0.17415 0.17424 0.17516 0.17478 0.17601 0.17666 0.17667 0.17741 0.17818 0.17721 0.17788 0.17863 0.17880 0.17973 0.17986 0.18041 0.18081 0.18127 0.18238 0.18228 0.18273 0.18245 0.18219 0.18182 0.18167 0.18197 0.18240 0.18244 0.18240 0.18273 0.18329 0.18293 0.18293 0.18249 0.18244 0.18269 0.18276 0.18278 0.18251 0.18271 0.18278 0.18277 0.18280 0.18282 0.18284 0.18302 0.18340 0.18333 0.18330 0.18344 0.18362 0.18334 0.18327 0.18316 0.18312 0.18312 0.18314 0.18321 0.18322 0.18311 0.18311 0.18316 0.18324 0.18320 0.18320 0.18324 0.18325 0.18317 0.18377 
# multiplicities and their stat errors of pdg -2112 versus time
1.67500 1.69219 1.75417 1.84219 1.94844 2.09479 2.25260 2.38802 2.50052 2.57552 2.69583 2.81875 2.90365 2.96198 3.07240 3.12760 3.18854 3.28021 3.33125 3.38281 3.41146 3.44271 3.50573 3.55365 3.59896 3.62552 3.65104 3.67396 3.69010 3.72604 3.74844 3.76875 3.78437 3.80625 3.80938 3.82448 3.83646 3.84583 3.85990 3.86406 3.87135 3.88229 3.89740 3.90469 3.90781 3.91823 3.92396 3.92969 3.93385 3.94010 3.94375 3.94792 3.94844 3.94792 3.94844 3.95625 3.95938 3.96667 3.97240 3.98021 3.98281 3.98333 3.99167 3.99479 3.99688 3.99792 4.00000 4.00000 3.99844 3.99844 3.99844 3.99948 4.00208 3.99844 3.99896 3.99896 4.00052 4.00052 4.00104 4.00312 4.00208 4.00156 4.00417 4.00625 4.00625 4.00521 4.00625 4.00729 4.00729 4.00625 4.00729 4.00781 4.00885 4.00990 4.01042 4.00990 4.00990 4.00938 4.00885 4.01667 
0.02905 0.02933 0.03047 0.03174 0.03290 0.03449 0.03521 0.03577 0.03621 0.03709 0.03750 0.03901 0.03942 0.03943 0.03999 0.04067 0.04137 0.04213 0.04216 0.04226 0.04300 0.04341 0.04350 0.04373 0.04404 0.04398 0.04432 0.04444 0.04433 0.04451 0.04478 0.04496 0.04494 0.04498 0.04496 0.04530 0.04535 0.04547 0.04546 0.04558 0.04569 0.04572 0.04608 0.04605 0.04598 0.04603 0.04598 0.04614 0.04609 0.04616 0.04626 0.04642 0.04647 0.04645 0.04635 0.04636 0.04627 0.04632 0.04636 0.04644 0.04655 0.04649 0.04658 0.04656 0.04654 0.04661 0.04669 0.04674 0.04675 0.04668 0.04663 0.04665 0.04657 0.04659 0.04654 0.04657 0.04658 0.04656 0.04653 0.04655 0.04653 0.04655 0.04651 0.04652 0.04649 0.04652 0.04652 0.04654 0.04657 0.04656 0.04658 0.04658 0.04658 0.04659 0.04654 0.04655 0.04657 0.04658 0.04657 0.04651 
# multiplicities and their stat errors of pdg 211 versus time
83.82500 84.38333 86.42708 89.78802 94.60156 100.33490 106.55469 113.63281 120.07396 127.56354 134.91146 142.16823 149.59531 156.61302 163.35313 169.86875 175.70937 181.18281 186.39167 191.23333 195.67083 199.77344 203.53906 207.06458 210.22448 213.15000 215.93177 218.39687 220.64896 222.69583 224.63958 226.51302 228.11615 229.71302 231.06615 232.41406 233.65104 234.79167 235.88438 236.84896 237.72604 238.63021 239.48594 240.22448 240.96042 241.65260 242.26875 242.88542 243.45417 244.00469 244.50156 244.98490 245.38802 245.83802 246.25781 246.62708 247.02500 247.39010 247.73958 248.05469 248.34167 248.64792 248.94375 249.21354 249.49740 249.77969 250.00313 250.22865 250.46823 250.67812 250.91406 251.12760 251.30469 251.49948 251.68125 251.83021 252.01615 252.19688 252.37500 252.53750 252.70052 252.84010 252.99323 253.15625 253.30104 253.45833 253.62135 253.74583 253.85833 253.98958 254.13958 254.27240 254.39479 254.51406 254.64479 254.75990 254.87083 254.98073 255.09479 268.23906 
0.20703 0.20772 0.21125 0.21906 0.22670 0.22961 0.23391 0.24087 0.25249 0.25489 0.26817 0.27166 0.28145 0.29264 0.29980 0.30503 0.31374 0.31785 0.32341 0.32703 0.32767 0.32968 0.33424 0.33871 0.34147 0.34550 0.34616 0.34851 0.35149 0.35220 0.35491 0.35783 0.35946 0.36044 0.36058 0.35996 0.36129 0.36302 0.36302 0.36277 0.36368 0.36462 0.36635 0.36735 0.36745 0.36735 0.36782 0.36876 0.36885 0.37037 0.37053 0.37096 0.37158 0.37098 0.37106 0.37124 0.37121 0.37099 0.37144 0.37146 0.37182 0.37224 0.37273 0.37243 0.37290 0.37292 0.37342 0.37339 0.37366 0.37381 0.37384 0.37438 0.37455 0.37426 0.37430 0.37448 0.37460 0.37539 0.37516 0.37533 0.37556 0.37606 0.37619 0.37587 0.37593 0.37607 0.37622 0.37619 0.37631 0.37621 0.37632 0.37639 0.37648 0.37646 0.37670 0.37682 0.37687 0.37721 0.37713 0.38565 
# multiplicities and their stat errors of pdg -211 versus time
90.99167 91.59115 93.80677 97.35833 102.28698 108.27708 114.84063 122.17969 129.07865 136.66615 144.08333 151.74896 159.65938 167.10104 174.01250 180.67083 186.71979 192.41406 197.72292 202.60521 207.38125 211.65260 215.45573 219.08385 222.40156 225.43750 228.17396 230.78229 233.14323 235.35573 237.33958 239.24635 240.95208 242.60521 243.96406 245.35573 246.66771 247.87240 249.00052 250.02760 250.99583 251.85469 252.75052 253.53021 254.27708 254.92292 255.59583 256.20208 256.79427 257.38802 257.94063 258.42135 258.89479 259.32031 259.73750 260.13021 260.52344 260.86094 261.22656 261.57292 261.91094 262.22865 262.53021 262.84271 263.08958 263.36667 263.60781 263.83385 264.07031 264.30260 264.55417 264.76406 264.96667 265.16406 265.33698 265.53385 265.71302 265.89062 266.08802 266.24323 266.41615 266.58802 266.74687 266.91198 267.05208 267.19531 267.33073 267.45938 267.59375 267.72708 267.87083 267.99375 268.12135 268.25208 268.36510 268.48177 268.59531 268.70208 268.82292 282.00104 
0.23007 0.23048 0.23279 0.23506 0.23512 0.24030 0.24564 0.25742 0.26402 0.26931 0.27559 0.28061 0.29155 0.30266 0.30751 0.31509 0.32038 0.32512 0.33309 0.33802 0.34052 0.34388 0.35048 0.35203 0.35425 0.36076 0.36148 0.36386 0.36620 0.36792 0.37035 0.37345 0.37487 0.37597 0.37658 0.37841 0.38006 0.38182 0.38393 0.38546 0.38615 0.38669 0.38736 0.38819 0.38895 0.39001 0.39156 0.39122 0.39247 0.39293 0.39287 0.39406 0.39480 0.39445 0.39473 0.39536 0.39495 0.39546 0.39615 0.39730 0.39822 0.39840 0.39860 0.39905 0.39897 0.39951 0.39917 0.39995 0.39992 0.39961 0.39982 0.40043 0.40056 0.40029 0.40053 0.40093 0.40104 0.40103 0.40103 0.40125 0.40143 0.40225 0.40222 0.40193 0.40180 0.40188 0.40199 0.40207 0.40243 0.40246 0.40263 0.40300 0.40347 0.40341 0.40331 0.40313 0.40333 0.40351 0.40323 0.41110 
# multiplicities and their stat errors of pdg 111 versus time
87.11250 87.71458 89.90156 93.43802 98.43698 104.66823 111.82604 119.38958 126.84219 134.82552 142.80104 150.82865 158.59635 166.12604 173.34583 179.98854 186.35313 192.23958 197.63802 202.71927 207.34062 211.56667 215.63542 219.26927 222.55052 225.59792 228.29063 230.84948 233.21250 235.37969 237.52500 239.50156 241.25573 242.93125 244.41406 245.86354 247.22656 248.46406 249.60208 250.67344 251.66458 252.57292 253.41927 254.23021 255.00208 255.74583 256.45312 257.06875 257.67917 258.28333 258.81042 259.35365 259.84271 260.29792 260.75417 261.19323 261.61615 262.01719 262.36563 262.72500 263.05365 263.39792 263.75313 264.09167 264.39948 264.69323 264.99531 265.25677 265.50625 265.76510 266.03646 266.25260 266.45885 266.66042 266.87083 267.10833 267.30469 267.50937 267.71875 267.92760 268.12292 268.29010 268.48802 268.68229 268.85156 269.01146 269.18073 269.32604 269.49063 269.64375 269.79688 269.93073 270.07969 270.22188 270.35312 270.48854 270.61042 270.74635 270.89010 284.07760 
0.21417 0.21363 0.21376 0.22139 0.22674 0.23361 0.24084 0.24820 0.25538 0.26692 0.27708 0.28331 0.29034 0.29763 0.30124 0.31274 0.31558 0.31870 0.32626 0.33202 0.33484 0.34122 0.34422 0.34739 0.35050 0.35275 0.35512 0.35428 0.35528 0.35864 0.36142 0.36183 0.36317 0.36608 0.36887 0.36988 0.36930 0.37036 0.37168 0.37186 0.37272 0.37375 0.37495 0.37508 0.37725 0.37777 0.37912 0.37839 0.37893 0.38060 0.38126 0.38226 0.38294 0.38372 0.38433 0.38419 0.38487 0.38500 0.38615 0.38674 0.38768 0.38786 0.38828 0.38853 0.38918 0.38918 0.38986 0.39024 0.39089 0.39108 0.39142 0.39205 0.39223 0.39236 0.39217 0.39241 0.39260 0.39289 0.39265 0.39319 0.39383 0.39438 0.39490 0.39510 0.39515 0.39540 0.39607 0.39648 0.39656 0.39666 0.39696 0.39746 0.39745 0.39739 0.39769 0.39821 0.39818 0.39828 0.39825 0.40796 


==> anc/data/multiplicity/mult_more_stat_run_PbPb_17.3_4050.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [100]
1.458 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
8.62917 8.76719 9.23438 9.95208 10.81719 11.70104 12.55208 13.37344 14.06823 14.75104 15.33437 15.97344 16.56771 17.09062 17.56615 18.06875 18.55625 19.00781 19.39375 19.70052 20.06719 20.36198 20.65833 20.89740 21.10625 21.31406 21.51302 21.68073 21.83073 21.98385 22.10990 22.23698 22.33438 22.43385 22.52188 22.59115 22.68125 22.74792 22.83958 22.90156 22.96094 23.01719 23.07812 23.10938 23.14896 23.18802 23.22552 23.25000 23.27083 23.30104 23.31667 23.33281 23.35260 23.37708 23.40052 23.41354 23.43437 23.44896 23.46198 23.47656 23.48958 23.49948 23.50885 23.51875 23.53021 23.54635 23.55260 23.56354 23.57187 23.57344 23.57865 23.58646 23.59844 23.60208 23.60052 23.60208 23.60469 23.60885 23.60938 23.61302 23.61042 23.61406 23.61615 23.61979 23.62292 23.63177 23.63125 23.63177 23.63333 23.63229 23.63437 23.63229 23.63646 23.63958 23.64062 23.64271 23.64583 23.64583 23.64896 23.68281 
0.06685 0.06740 0.06952 0.07271 0.07649 0.07968 0.08069 0.08233 0.08716 0.08828 0.09053 0.09140 0.09233 0.09244 0.09417 0.09415 0.09618 0.09794 0.09873 0.09878 0.09944 0.10018 0.10068 0.10127 0.10035 0.10110 0.10214 0.10269 0.10372 0.10336 0.10333 0.10347 0.10373 0.10397 0.10401 0.10437 0.10459 0.10473 0.10542 0.10532 0.10568 0.10567 0.10576 0.10582 0.10580 0.10590 0.10612 0.10594 0.10608 0.10617 0.10619 0.10638 0.10648 0.10665 0.10657 0.10658 0.10656 0.10643 0.10641 0.10657 0.10654 0.10671 0.10660 0.10658 0.10660 0.10666 0.10664 0.10660 0.10666 0.10664 0.10657 0.10652 0.10642 0.10658 0.10664 0.10662 0.10669 0.10669 0.10667 0.10664 0.10670 0.10673 0.10675 0.10673 0.10675 0.10674 0.10670 0.10664 0.10667 0.10670 0.10668 0.10673 0.10678 0.10680 0.10681 0.10686 0.10688 0.10684 0.10682 0.10695 
# multiplicities and their stat errors of pdg -2212 versus time
0.72917 0.74479 0.79271 0.86094 0.95208 1.02344 1.09583 1.18177 1.22604 1.29896 1.31615 1.37083 1.41667 1.47292 1.50781 1.53906 1.55729 1.58646 1.61146 1.63594 1.67083 1.68958 1.69063 1.70990 1.72448 1.73385 1.74687 1.75781 1.76979 1.77865 1.78750 1.80052 1.80937 1.81406 1.82500 1.83333 1.83333 1.84271 1.84688 1.85208 1.85365 1.85469 1.85677 1.85938 1.85729 1.86146 1.86302 1.86719 1.86771 1.86823 1.87083 1.87031 1.86979 1.87292 1.87448 1.87396 1.87292 1.87448 1.87240 1.87292 1.87448 1.87604 1.87708 1.87656 1.87656 1.87604 1.87604 1.87604 1.87604 1.87656 1.87656 1.87656 1.87656 1.87604 1.87604 1.87656 1.87656 1.87604 1.87500 1.87552 1.87500 1.87500 1.87604 1.87656 1.87604 1.87552 1.87448 1.87500 1.87500 1.87500 1.87500 1.87448 1.87500 1.87448 1.87396 1.87448 1.87448 1.87500 1.87500 1.87813 
0.02039 0.02042 0.02091 0.02138 0.02239 0.02317 0.02361 0.02439 0.02480 0.02542 0.02547 0.02594 0.02680 0.02735 0.02763 0.02800 0.02849 0.02850 0.02890 0.02931 0.02953 0.02972 0.02977 0.02988 0.02997 0.03000 0.03011 0.03000 0.03017 0.03030 0.03045 0.03043 0.03045 0.03053 0.03061 0.03068 0.03074 0.03077 0.03085 0.03076 0.03083 0.03077 0.03080 0.03083 0.03081 0.03092 0.03098 0.03100 0.03098 0.03096 0.03094 0.03095 0.03090 0.03095 0.03097 0.03095 0.03093 0.03095 0.03094 0.03097 0.03097 0.03096 0.03097 0.03096 0.03095 0.03096 0.03096 0.03097 0.03096 0.03098 0.03097 0.03097 0.03097 0.03099 0.03099 0.03100 0.03100 0.03101 0.03101 0.03101 0.03101 0.03102 0.03102 0.03102 0.03101 0.03102 0.03101 0.03100 0.03097 0.03097 0.03097 0.03096 0.03098 0.03097 0.03095 0.03094 0.03094 0.03094 0.03094 0.03093 
# multiplicities and their stat errors of pdg 2112 versus time
9.09583 9.21615 9.72083 10.49635 11.43177 12.24844 12.96667 13.83646 14.53125 15.25208 15.96562 16.52604 17.12552 17.62240 18.11979 18.52500 18.99427 19.40365 19.84844 20.22396 20.57969 20.87083 21.21615 21.48906 21.67083 21.88490 22.06823 22.26823 22.43229 22.57604 22.72708 22.86302 22.95990 23.08385 23.16458 23.27135 23.33229 23.40312 23.47292 23.53281 23.58646 23.63698 23.68333 23.72708 23.76250 23.80260 23.83646 23.86458 23.88906 23.92344 23.94323 23.96927 23.98854 24.01094 24.01771 24.03177 24.04323 24.06094 24.07396 24.08490 24.09323 24.10312 24.11354 24.11979 24.12969 24.13385 24.13906 24.14948 24.15521 24.16042 24.16146 24.16562 24.16719 24.17083 24.17396 24.17917 24.18646 24.18750 24.18854 24.18958 24.19479 24.19896 24.20573 24.20469 24.20677 24.20990 24.21510 24.21719 24.21875 24.22083 24.22135 24.22344 24.22656 24.22969 24.23177 24.23073 24.23385 24.23229 24.23490 24.27604 
0.07141 0.07186 0.07331 0.07596 0.07911 0.08011 0.08310 0.08510 0.08612 0.08830 0.09047 0.09197 0.09339 0.09364 0.09346 0.09544 0.09652 0.09830 0.10002 0.10101 0.10060 0.10154 0.10152 0.10241 0.10325 0.10346 0.10382 0.10366 0.10362 0.10363 0.10408 0.10454 0.10453 0.10524 0.10527 0.10572 0.10586 0.10662 0.10645 0.10669 0.10701 0.10692 0.10685 0.10685 0.10702 0.10704 0.10712 0.10702 0.10734 0.10728 0.10712 0.10748 0.10750 0.10775 0.10776 0.10767 0.10767 0.10775 0.10791 0.10780 0.10778 0.10789 0.10802 0.10808 0.10810 0.10818 0.10806 0.10809 0.10811 0.10797 0.10792 0.10783 0.10777 0.10788 0.10793 0.10786 0.10782 0.10783 0.10784 0.10785 0.10790 0.10790 0.10791 0.10793 0.10792 0.10792 0.10797 0.10799 0.10798 0.10799 0.10804 0.10802 0.10809 0.10808 0.10802 0.10801 0.10807 0.10805 0.10807 0.10804 
# multiplicities and their stat errors of pdg -2112 versus time
0.77500 0.78802 0.84427 0.93229 1.01979 1.06406 1.12083 1.18437 1.24375 1.25417 1.30000 1.34948 1.37552 1.42448 1.45052 1.48438 1.49427 1.53438 1.55781 1.59010 1.61667 1.63698 1.64792 1.66354 1.67813 1.68802 1.71146 1.71771 1.72552 1.72865 1.73385 1.74115 1.74531 1.74479 1.75313 1.75521 1.76198 1.76875 1.76979 1.77135 1.77292 1.77135 1.77604 1.77500 1.77552 1.77865 1.78021 1.78333 1.78333 1.78281 1.78438 1.78542 1.78646 1.78854 1.79375 1.79375 1.79427 1.79427 1.79375 1.79271 1.79323 1.79167 1.79167 1.79219 1.79375 1.79323 1.79375 1.79479 1.79479 1.79271 1.79427 1.79427 1.79531 1.79375 1.79427 1.79427 1.79479 1.79479 1.79427 1.79427 1.79479 1.79583 1.79583 1.79740 1.79792 1.79740 1.79635 1.79688 1.79844 1.79896 1.79896 1.79896 1.79896 1.79844 1.79844 1.79792 1.79792 1.79792 1.79792 1.80156 
0.02052 0.02062 0.02101 0.02149 0.02301 0.02386 0.02438 0.02450 0.02551 0.02513 0.02585 0.02621 0.02672 0.02719 0.02768 0.02781 0.02776 0.02819 0.02840 0.02857 0.02851 0.02873 0.02883 0.02903 0.02901 0.02939 0.02948 0.02954 0.02956 0.02962 0.02970 0.02985 0.02989 0.02993 0.03008 0.03003 0.03023 0.03025 0.03025 0.03019 0.03016 0.03007 0.03020 0.03014 0.03013 0.03015 0.03012 0.03017 0.03016 0.03018 0.03022 0.03025 0.03027 0.03032 0.03030 0.03031 0.03030 0.03027 0.03033 0.03033 0.03031 0.03029 0.03033 0.03028 0.03026 0.03027 0.03029 0.03028 0.03028 0.03027 0.03029 0.03029 0.03029 0.03028 0.03029 0.03029 0.03028 0.03028 0.03028 0.03028 0.03028 0.03029 0.03029 0.03029 0.03030 0.03030 0.03029 0.03032 0.03031 0.03031 0.03031 0.03031 0.03031 0.03031 0.03030 0.03030 0.03030 0.03030 0.03030 0.03029 
# multiplicities and their stat errors of pdg 211 versus time
35.04167 35.47917 37.19583 39.73229 43.13542 46.28750 49.58021 53.04792 56.51250 60.10469 63.72552 66.89115 69.97708 72.79271 75.35521 77.75469 79.90937 81.95885 83.78646 85.44844 86.93802 88.27500 89.51510 90.65573 91.59948 92.50885 93.30521 94.06615 94.77135 95.38750 95.97708 96.51302 96.95781 97.39844 97.80625 98.16563 98.53021 98.81354 99.13958 99.43490 99.70573 99.93906 100.18542 100.38958 100.57188 100.75052 100.92656 101.07448 101.24427 101.40729 101.56094 101.68490 101.81562 101.94219 102.06667 102.16667 102.28437 102.39375 102.49792 102.58177 102.68281 102.79583 102.87760 102.97240 103.05104 103.12760 103.19219 103.26354 103.33854 103.41146 103.48021 103.56458 103.62188 103.69219 103.75833 103.81510 103.87135 103.94219 104.00938 104.06615 104.09583 104.14792 104.19948 104.25208 104.31042 104.35417 104.39635 104.44688 104.48750 104.53177 104.58802 104.63854 104.68646 104.72813 104.77240 104.81979 104.86354 104.90469 104.94531 110.27865 
0.13010 0.13111 0.13644 0.14048 0.14973 0.15713 0.16288 0.16871 0.17527 0.17889 0.18537 0.18946 0.19689 0.20071 0.20449 0.20512 0.20864 0.20996 0.21477 0.21757 0.22080 0.22214 0.22380 0.22641 0.22794 0.22974 0.23134 0.23148 0.23205 0.23283 0.23416 0.23565 0.23698 0.23676 0.23730 0.23799 0.23768 0.23809 0.23849 0.23924 0.23947 0.23979 0.24018 0.24074 0.24070 0.24122 0.24098 0.24087 0.24113 0.24168 0.24194 0.24214 0.24212 0.24232 0.24278 0.24292 0.24328 0.24369 0.24361 0.24360 0.24369 0.24374 0.24409 0.24435 0.24474 0.24477 0.24482 0.24449 0.24496 0.24483 0.24503 0.24511 0.24551 0.24566 0.24581 0.24591 0.24604 0.24620 0.24659 0.24672 0.24692 0.24665 0.24660 0.24657 0.24662 0.24675 0.24658 0.24673 0.24665 0.24663 0.24666 0.24678 0.24701 0.24711 0.24717 0.24722 0.24742 0.24738 0.24738 0.25223 
# multiplicities and their stat errors of pdg -211 versus time
37.02083 37.49063 39.29635 41.90781 45.49323 48.73594 52.15417 55.59844 59.25781 63.11042 66.70833 70.13333 73.18281 76.18073 78.89271 81.33490 83.62552 85.65313 87.54115 89.27083 90.81094 92.21771 93.56823 94.66250 95.67917 96.62083 97.48333 98.23021 98.94375 99.58646 100.16042 100.72240 101.20729 101.67812 102.10469 102.48906 102.84271 103.14427 103.49062 103.76094 104.03594 104.28385 104.53177 104.72292 104.92969 105.12448 105.32188 105.47135 105.62917 105.78854 105.92917 106.06667 106.21146 106.34531 106.48542 106.61198 106.73177 106.82969 106.93073 107.03385 107.12448 107.23906 107.32031 107.40313 107.48385 107.56250 107.64479 107.72865 107.79635 107.86510 107.93594 108.00885 108.07188 108.13490 108.19635 108.24792 108.29792 108.36146 108.42604 108.47552 108.53073 108.57865 108.63177 108.68125 108.73698 108.79115 108.84010 108.89010 108.93438 108.97917 109.02344 109.06094 109.11823 109.17083 109.20677 109.24531 109.29063 109.32500 109.37708 114.73385 
0.14779 0.14887 0.15296 0.16235 0.16422 0.16547 0.17049 0.17262 0.17914 0.18458 0.18912 0.19423 0.20066 0.20472 0.20995 0.21382 0.21762 0.21932 0.22309 0.22662 0.22837 0.23180 0.23263 0.23408 0.23614 0.23927 0.24129 0.24269 0.24308 0.24257 0.24342 0.24456 0.24509 0.24609 0.24686 0.24763 0.24721 0.24785 0.24873 0.24975 0.25145 0.25258 0.25266 0.25288 0.25310 0.25312 0.25419 0.25426 0.25463 0.25484 0.25523 0.25565 0.25562 0.25565 0.25641 0.25665 0.25666 0.25686 0.25674 0.25680 0.25672 0.25723 0.25725 0.25744 0.25741 0.25753 0.25766 0.25777 0.25786 0.25808 0.25808 0.25822 0.25824 0.25830 0.25828 0.25834 0.25840 0.25832 0.25847 0.25832 0.25834 0.25823 0.25858 0.25880 0.25896 0.25916 0.25927 0.25937 0.25937 0.25940 0.25933 0.25935 0.25962 0.25982 0.25972 0.25961 0.25997 0.26008 0.26025 0.26683 
# multiplicities and their stat errors of pdg 111 versus time
36.40417 36.85885 38.82292 41.49323 45.47083 49.17760 52.72760 56.45156 60.22656 63.97552 67.70469 71.25312 74.51667 77.52865 80.24896 82.81198 85.13750 87.16354 89.18177 90.92969 92.58125 94.00677 95.29792 96.50729 97.53125 98.47396 99.35469 100.15781 100.84010 101.49688 102.11979 102.70937 103.23490 103.72292 104.15156 104.51927 104.87344 105.21979 105.55885 105.86302 106.14635 106.39687 106.64635 106.88021 107.10313 107.32969 107.52865 107.71927 107.89115 108.07917 108.24479 108.39271 108.54323 108.70365 108.85313 108.98958 109.09740 109.20156 109.32292 109.44531 109.55781 109.65208 109.75521 109.86094 109.96927 110.06719 110.14635 110.23854 110.33229 110.41458 110.48594 110.56406 110.64844 110.73021 110.79844 110.86875 110.94115 111.00781 111.07448 111.13281 111.19115 111.25104 111.31875 111.37969 111.45312 111.51927 111.58594 111.64583 111.70833 111.76250 111.81250 111.86615 111.93438 111.99427 112.05625 112.10938 112.16094 112.20781 112.26771 117.64479 
0.13178 0.13319 0.13896 0.14415 0.15222 0.16657 0.17229 0.17810 0.18119 0.18944 0.19567 0.20278 0.20985 0.21710 0.22094 0.22773 0.23240 0.23686 0.23890 0.24281 0.24478 0.24676 0.24970 0.25330 0.25378 0.25594 0.25745 0.25838 0.25959 0.26090 0.26101 0.26081 0.26241 0.26196 0.26247 0.26271 0.26310 0.26349 0.26374 0.26456 0.26547 0.26627 0.26617 0.26718 0.26759 0.26782 0.26846 0.26900 0.26958 0.27004 0.27036 0.27048 0.27097 0.27154 0.27174 0.27169 0.27145 0.27181 0.27181 0.27199 0.27225 0.27216 0.27240 0.27225 0.27261 0.27263 0.27275 0.27313 0.27333 0.27338 0.27337 0.27325 0.27318 0.27349 0.27364 0.27348 0.27366 0.27354 0.27376 0.27357 0.27354 0.27346 0.27360 0.27374 0.27385 0.27401 0.27400 0.27395 0.27399 0.27407 0.27414 0.27406 0.27427 0.27432 0.27464 0.27470 0.27473 0.27464 0.27486 0.28209 


==> anc/data/multiplicity/mult_more_stat_run_PbPb_5020.0_05.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.508 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
91.95833 92.00000 92.22031 92.60833 93.11302 93.86406 94.91302 96.25104 98.18542 100.47292 103.13802 106.47500 109.80469 113.03177 116.30677 119.46823 122.58490 125.54271 128.66979 131.44479 134.33073 137.37604 139.94271 142.74115 145.43073 147.89531 150.50729 152.71250 155.05365 157.23802 159.45365 161.68073 163.80312 165.74896 167.62396 169.60417 171.07865 172.83333 174.49844 176.01979 177.52604 178.94167 180.33177 181.59688 183.04167 184.22604 185.46094 186.56458 187.68021 188.80365 189.68802 190.67865 191.56927 192.43698 193.16667 193.88854 194.72552 195.44063 196.15729 196.82240 197.55990 198.22500 198.95052 199.59010 200.20208 200.80521 201.40000 201.94479 202.51927 202.98333 203.41667 203.98594 204.42604 204.84531 205.34635 205.77083 206.24167 206.68437 207.11875 207.48333 207.89635 208.31615 208.69688 209.04010 209.37187 209.74740 210.08437 210.38698 210.78125 211.11562 211.45625 211.75260 211.99375 212.25469 212.62969 212.91979 213.19479 213.52448 213.79583 214.09844 257.52708 
0.21798 0.21800 0.21840 0.21799 0.21865 0.21856 0.21958 0.22244 0.22429 0.22662 0.23159 0.23467 0.23923 0.24501 0.24665 0.24944 0.25277 0.24999 0.25691 0.26445 0.26633 0.26841 0.27034 0.27367 0.27297 0.27539 0.28235 0.28240 0.28329 0.28324 0.29116 0.29095 0.29260 0.29240 0.29708 0.30048 0.30635 0.30738 0.30634 0.30599 0.30737 0.30967 0.31100 0.31246 0.31472 0.31698 0.31769 0.31733 0.31628 0.31777 0.31898 0.31889 0.31878 0.31931 0.31890 0.31978 0.32009 0.31940 0.32190 0.32566 0.32454 0.32373 0.32429 0.32451 0.32503 0.32593 0.32671 0.32595 0.32715 0.32567 0.32681 0.32710 0.32788 0.32799 0.32792 0.32782 0.32894 0.32950 0.32792 0.32843 0.33046 0.33097 0.33253 0.33258 0.33332 0.33491 0.33418 0.33522 0.33502 0.33548 0.33448 0.33507 0.33472 0.33549 0.33517 0.33577 0.33632 0.33747 0.33845 0.33847 0.37797 
# multiplicities and their stat errors of pdg -2212 versus time
64.45885 64.50052 64.68438 64.97240 65.44531 66.13750 67.04271 68.18594 69.81406 71.88542 74.44323 77.30417 80.03021 82.76927 85.27135 87.90469 90.28542 92.87031 95.43229 97.87448 100.36094 102.59792 104.80573 107.17396 109.26042 111.21042 113.23281 115.24479 117.05677 118.81042 120.55417 122.48073 124.08542 125.61302 127.00365 128.44271 129.87448 131.18854 132.42552 133.67083 134.76771 135.83229 136.70833 137.77552 138.74844 139.68490 140.56406 141.38958 142.17708 142.96250 143.65156 144.41354 144.95208 145.63438 146.20208 146.71667 147.32448 147.81250 148.27969 148.70365 149.23177 149.70781 150.17969 150.61719 151.05833 151.43125 151.79167 152.14010 152.51094 152.81094 153.12760 153.41198 153.79896 154.13698 154.41823 154.71719 155.00573 155.30260 155.57240 155.79583 155.98698 156.21250 156.41719 156.61250 156.77292 157.02500 157.25469 157.47604 157.67396 157.87552 158.03125 158.15781 158.32031 158.49531 158.67292 158.84115 158.97552 159.17240 159.34010 159.43958 176.15677 
0.19299 0.19313 0.19266 0.19207 0.19290 0.19374 0.19453 0.19739 0.19874 0.20118 0.20271 0.20876 0.21063 0.21477 0.21725 0.21997 0.22143 0.22187 0.22651 0.22668 0.22765 0.22877 0.23172 0.23677 0.24044 0.24264 0.24494 0.24575 0.25052 0.25276 0.25375 0.25163 0.25771 0.26054 0.26074 0.26307 0.26584 0.26717 0.27018 0.26934 0.26968 0.27020 0.27090 0.27134 0.27155 0.27023 0.27194 0.27506 0.27541 0.27402 0.27595 0.27624 0.27815 0.27829 0.27921 0.27866 0.27853 0.27971 0.28165 0.28053 0.28062 0.28066 0.28134 0.28272 0.28345 0.28401 0.28426 0.28545 0.28540 0.28470 0.28424 0.28480 0.28512 0.28648 0.28793 0.28782 0.28793 0.28849 0.28806 0.28840 0.28782 0.28762 0.28672 0.28630 0.28672 0.28737 0.28807 0.28869 0.28909 0.28910 0.28914 0.28813 0.28809 0.28826 0.28772 0.28776 0.28791 0.28704 0.28926 0.28951 0.30527 
# multiplicities and their stat errors of pdg 2112 versus time
92.29271 92.33958 92.61250 92.96198 93.48125 94.21875 95.22083 96.59115 98.42135 100.79583 103.60365 106.97083 110.45469 113.71563 116.90156 119.96510 123.05104 125.88281 129.03750 132.05365 134.95052 137.72188 140.52656 143.30990 146.11510 148.75104 151.18229 153.69896 155.94583 158.28177 160.56094 162.67188 164.73958 166.76354 168.79167 170.54479 172.39219 174.12396 175.73698 177.37656 178.89479 180.39583 181.68698 183.13646 184.47917 185.53594 186.73281 187.77656 188.91667 189.94323 190.81875 191.82917 192.67917 193.62500 194.39010 195.24427 196.15260 196.84219 197.68854 198.31302 199.00365 199.63490 200.27656 200.86458 201.47969 202.12604 202.70833 203.29010 203.80781 204.36979 204.81458 205.33698 205.83906 206.38073 206.85677 207.30312 207.74896 208.18281 208.61927 209.04323 209.38906 209.74948 210.07292 210.47865 210.89271 211.14375 211.46198 211.69375 211.99323 212.32031 212.65938 213.01042 213.35000 213.62760 213.88542 214.23438 214.50365 214.82344 215.11719 215.39323 259.62552 
0.21485 0.21470 0.21460 0.21453 0.21387 0.21493 0.21653 0.21883 0.21842 0.22269 0.22446 0.23167 0.23390 0.23887 0.24175 0.24545 0.24741 0.25026 0.25252 0.25698 0.26262 0.26273 0.26779 0.26768 0.26884 0.27305 0.27618 0.27842 0.28225 0.28437 0.28455 0.29009 0.29236 0.29591 0.29280 0.29584 0.30271 0.30529 0.30441 0.30907 0.31073 0.31262 0.31594 0.31446 0.31463 0.31552 0.31655 0.31572 0.31491 0.31793 0.31802 0.32061 0.32038 0.32133 0.32008 0.32129 0.32112 0.32138 0.32278 0.32325 0.32441 0.32517 0.32641 0.32422 0.32446 0.32610 0.32582 0.32534 0.32622 0.32787 0.32860 0.32864 0.32875 0.32855 0.32558 0.32544 0.32713 0.32842 0.32688 0.32699 0.32679 0.32763 0.32961 0.32856 0.32920 0.32781 0.32723 0.32882 0.32889 0.32862 0.33081 0.32977 0.32981 0.33019 0.33052 0.33083 0.33086 0.33062 0.32964 0.32978 0.37224 
# multiplicities and their stat errors of pdg -2112 versus time
64.08229 64.10781 64.31406 64.65104 65.12188 65.71563 66.55104 67.69062 69.24062 71.28229 73.65469 76.35625 79.42969 82.31042 85.03906 87.79479 90.37760 92.75156 95.10260 97.49062 99.72813 102.18281 104.49323 106.68177 108.81719 110.91667 113.02344 115.02500 116.88906 118.65729 120.36094 121.99844 123.64740 125.24635 126.79844 128.19635 129.60781 130.92240 132.21719 133.47188 134.64427 135.66979 136.81146 137.74635 138.70000 139.54688 140.31771 141.19323 141.99792 142.69271 143.33281 143.99271 144.60208 145.30208 145.94844 146.49583 147.00781 147.63125 148.21302 148.79010 149.25365 149.70156 150.14427 150.53229 150.97083 151.34115 151.75938 152.03229 152.29063 152.62708 152.94531 153.18958 153.44167 153.68958 153.95781 154.25417 154.51615 154.68958 154.92708 155.18802 155.40312 155.65677 155.85625 156.09531 156.32240 156.48646 156.67188 156.86042 157.06927 157.26667 157.45677 157.58385 157.81406 157.97604 158.15677 158.29896 158.43698 158.58281 158.73802 158.85677 175.31458 
0.17723 0.17735 0.17751 0.17860 0.17853 0.18028 0.17987 0.18188 0.18735 0.18966 0.19228 0.19152 0.19554 0.20276 0.20232 0.21057 0.21020 0.21269 0.22576 0.23022 0.22915 0.23014 0.23780 0.23571 0.23934 0.23999 0.24209 0.24435 0.24615 0.25111 0.25538 0.25152 0.25002 0.25260 0.25852 0.25805 0.26166 0.26045 0.26317 0.26407 0.26448 0.26621 0.26798 0.26895 0.26860 0.27131 0.27272 0.27348 0.27409 0.27526 0.27652 0.27646 0.27654 0.27779 0.27912 0.27871 0.27791 0.27974 0.28118 0.28227 0.28114 0.28458 0.28406 0.28548 0.28549 0.28603 0.28550 0.28554 0.28512 0.28523 0.28448 0.28558 0.28563 0.28500 0.28485 0.28522 0.28595 0.28617 0.28604 0.28618 0.28710 0.28780 0.28817 0.28852 0.28867 0.28916 0.28843 0.28953 0.28965 0.29033 0.28957 0.28947 0.29109 0.29150 0.29153 0.29163 0.29260 0.29389 0.29370 0.29290 0.30719 
# multiplicities and their stat errors of pdg 211 versus time
931.90937 932.23021 934.11771 937.49635 942.34115 949.33750 958.50625 970.42448 985.80885 1005.54062 1028.57969 1056.60938 1089.44375 1125.45521 1164.92292 1207.04583 1251.09792 1295.01250 1339.89531 1384.57031 1429.90573 1473.10885 1515.58646 1556.77240 1597.35938 1636.04219 1674.28177 1710.37240 1744.99531 1778.60313 1810.12240 1840.86979 1870.22500 1898.10573 1924.06719 1949.30417 1972.88854 1996.24635 2018.52813 2039.79740 2059.64687 2078.72344 2096.92552 2114.45885 2131.66875 2147.59375 2163.25729 2178.28854 2192.78906 2206.76927 2219.80521 2232.50313 2244.98177 2256.94635 2268.56354 2279.54531 2290.16823 2300.79740 2311.05260 2321.05990 2330.56771 2339.86667 2348.91823 2357.60052 2366.25677 2374.39896 2382.49792 2390.13073 2397.68229 2404.98125 2412.31719 2419.45000 2425.98750 2432.70052 2438.98542 2445.46458 2451.82031 2457.80469 2463.70417 2469.37917 2474.97135 2480.35729 2485.67500 2490.74531 2495.95312 2500.90000 2505.83646 2510.82396 2515.67552 2520.47344 2525.03646 2529.58021 2533.97813 2538.36823 2542.85521 2547.19010 2551.18490 2555.13125 2559.09167 2562.99219 3062.93490 
0.73607 0.73599 0.73412 0.73517 0.73779 0.73786 0.74181 0.75664 0.77007 0.77023 0.77677 0.77657 0.77837 0.79414 0.80518 0.82519 0.84494 0.86076 0.86844 0.87527 0.87901 0.89285 0.90635 0.93098 0.93519 0.93682 0.95354 0.96003 0.96923 0.97886 0.98342 0.99118 1.00083 1.00392 1.02077 1.03494 1.05280 1.05839 1.06579 1.07808 1.08640 1.08704 1.08881 1.09213 1.09453 1.10308 1.10917 1.11375 1.11609 1.12301 1.12305 1.12664 1.12906 1.12987 1.13280 1.13162 1.13572 1.14241 1.14393 1.15147 1.15897 1.15660 1.15936 1.15872 1.16276 1.16884 1.17123 1.17249 1.17501 1.17625 1.17464 1.17753 1.18025 1.18420 1.18645 1.18576 1.18960 1.19464 1.19851 1.20260 1.20301 1.20517 1.20380 1.20869 1.20661 1.20590 1.20811 1.20979 1.21094 1.21084 1.20893 1.21211 1.21154 1.21290 1.21526 1.21788 1.22055 1.21994 1.22241 1.22276 1.41303 
# multiplicities and their stat errors of pdg -211 versus time
940.76667 941.09896 943.02917 946.34896 951.21354 957.96823 967.29792 979.39635 994.67500 1014.40156 1037.58958 1066.08906 1098.47031 1135.08333 1173.90781 1215.73646 1259.79583 1304.00156 1348.91823 1394.63802 1439.31042 1483.31042 1525.94688 1567.17344 1607.57344 1646.09063 1684.99531 1721.23125 1755.77344 1788.89323 1820.30000 1850.94531 1879.94062 1907.75781 1933.94271 1959.06927 1982.97708 2006.07969 2028.22500 2049.33542 2069.69271 2088.99323 2107.27083 2125.00885 2141.97708 2158.15104 2173.91510 2188.98385 2203.46250 2217.28750 2230.55469 2243.64427 2255.95937 2268.04896 2279.30990 2290.60313 2301.44792 2311.83073 2321.96823 2331.80573 2341.59479 2350.87448 2359.99375 2368.80312 2377.17760 2385.46406 2393.34688 2401.01823 2408.52396 2415.94635 2423.11042 2430.27448 2437.01250 2443.68854 2449.93906 2456.13333 2462.33437 2468.36458 2474.25677 2479.96250 2485.73854 2491.38906 2496.83229 2502.07865 2507.31406 2512.37969 2517.53542 2522.36354 2527.13594 2532.00469 2536.64896 2541.26146 2545.69635 2550.19583 2554.48177 2558.73021 2562.68073 2566.74167 2570.95573 2574.99010 3079.10521 
0.70690 0.70689 0.70781 0.70876 0.71148 0.71260 0.71690 0.72287 0.71843 0.72672 0.73271 0.73892 0.74527 0.75492 0.77426 0.78399 0.78792 0.82615 0.83568 0.85329 0.86524 0.88120 0.88903 0.89817 0.90941 0.92827 0.95420 0.96005 0.96705 0.97068 0.99101 0.99839 1.00318 1.01208 1.03092 1.04029 1.03748 1.04353 1.04436 1.05195 1.06156 1.06352 1.06567 1.07403 1.07402 1.07876 1.08513 1.08839 1.09630 1.09841 1.10440 1.11511 1.11681 1.11660 1.11976 1.12537 1.12702 1.13141 1.13373 1.14019 1.14295 1.14072 1.14440 1.14271 1.14635 1.14718 1.15334 1.15388 1.15935 1.16165 1.16283 1.16871 1.16839 1.17266 1.17731 1.17929 1.18357 1.18732 1.18815 1.19028 1.19472 1.19690 1.19755 1.20108 1.20488 1.20642 1.20586 1.20859 1.20810 1.20787 1.20489 1.20469 1.20376 1.20530 1.20636 1.20699 1.20879 1.21151 1.21345 1.21393 1.35125 
# multiplicities and their stat errors of pdg 111 versus time
937.82812 938.17240 940.18594 943.75260 948.83490 956.25833 965.89062 978.90417 995.14479 1016.28958 1041.99688 1072.78906 1108.36875 1147.25521 1188.98490 1232.96771 1277.93542 1324.37031 1371.55156 1418.04479 1464.69323 1510.55052 1554.88125 1598.28542 1639.54531 1680.36406 1719.43490 1756.26667 1792.06719 1826.02187 1858.45104 1889.97656 1919.68542 1948.50833 1975.58542 2001.34010 2025.93750 2049.73073 2072.52500 2094.55885 2115.04896 2135.20052 2154.09844 2172.20104 2190.03750 2206.75521 2222.49427 2238.25000 2253.12813 2267.65833 2281.30677 2294.77604 2307.71094 2319.99687 2331.93229 2343.60990 2354.93281 2365.73750 2376.31719 2386.61979 2396.87396 2406.51250 2415.97031 2425.14687 2433.98333 2442.53906 2450.77031 2458.69635 2466.29010 2473.96302 2481.29479 2488.52292 2495.58229 2502.58542 2509.24323 2516.03021 2522.74635 2529.06354 2535.30573 2541.41458 2547.32812 2553.09115 2558.78958 2564.36719 2569.88958 2575.32135 2580.64948 2585.81042 2590.93073 2595.93073 2600.77135 2605.38125 2610.02812 2614.76406 2619.24323 2623.71094 2628.01823 2632.40417 2636.77135 2640.98438 3149.89062 
0.70960 0.70985 0.71258 0.71598 0.71625 0.71936 0.73003 0.73753 0.74799 0.74567 0.75707 0.75303 0.76743 0.77900 0.78810 0.80227 0.84249 0.87097 0.88090 0.88839 0.88667 0.91378 0.93841 0.94447 0.96387 0.97199 0.98300 1.00618 1.02027 1.03638 1.05073 1.05703 1.07221 1.08656 1.09271 1.10303 1.10866 1.11338 1.11832 1.12160 1.12676 1.13298 1.13057 1.13396 1.14301 1.14916 1.15358 1.14952 1.16045 1.16567 1.16880 1.17655 1.17789 1.18277 1.18877 1.19147 1.19164 1.19974 1.20315 1.20490 1.20309 1.20018 1.20074 1.20200 1.20264 1.20970 1.21147 1.21694 1.21901 1.21676 1.21521 1.22143 1.22525 1.23135 1.23087 1.23451 1.23508 1.23771 1.23753 1.24304 1.24526 1.24509 1.24817 1.25042 1.25234 1.25381 1.25423 1.25618 1.25923 1.26289 1.26244 1.26776 1.26734 1.27057 1.27106 1.27346 1.27458 1.27456 1.27823 1.27812 1.46126 


==> anc/data/multiplicity/mult_more_stat_run_PbPb_5020.0_2030.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.500 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
48.48333 48.53542 48.80000 49.20208 49.68542 50.34167 51.18802 52.37083 53.90521 56.30260 58.43594 60.50521 62.69740 64.56458 66.47656 68.40313 70.43854 72.31979 73.98646 75.67917 77.28385 79.05990 80.70417 82.17604 83.66094 84.98698 86.27552 87.56510 88.69896 89.82344 90.86979 92.01771 92.93698 93.98802 94.76927 95.64635 96.44688 97.27969 98.05938 98.82135 99.51406 100.18906 100.74479 101.36354 101.97656 102.56927 103.09115 103.54583 104.07188 104.60677 105.03750 105.41458 105.85573 106.30833 106.65260 106.94688 107.25729 107.56719 107.89635 108.24167 108.54271 108.85417 109.12917 109.45573 109.73646 109.96354 110.21094 110.43073 110.64531 110.88490 111.16771 111.36458 111.64010 111.87917 112.10208 112.27813 112.48802 112.63385 112.84063 113.05521 113.27135 113.48802 113.69479 113.84687 114.00052 114.13750 114.31927 114.50469 114.64323 114.80104 114.91979 115.04010 115.23906 115.39479 115.50990 115.64479 115.74427 115.86354 115.96146 116.10469 135.78438 
0.16772 0.16763 0.16825 0.16941 0.17038 0.17194 0.17337 0.17523 0.17419 0.17768 0.17815 0.18071 0.18502 0.18630 0.19331 0.19391 0.19779 0.19906 0.20491 0.20310 0.20384 0.20419 0.20662 0.20910 0.21439 0.21488 0.21468 0.21344 0.21252 0.21407 0.21613 0.21842 0.21966 0.22175 0.22377 0.22404 0.22478 0.22602 0.22595 0.22734 0.22743 0.22773 0.22942 0.23124 0.23095 0.23030 0.23163 0.23096 0.23103 0.23169 0.23279 0.23291 0.23226 0.23338 0.23304 0.23348 0.23390 0.23492 0.23573 0.23592 0.23664 0.23801 0.23831 0.23968 0.23798 0.23826 0.23861 0.24006 0.23958 0.23987 0.23918 0.23967 0.24029 0.24131 0.24208 0.24294 0.24290 0.24333 0.24331 0.24381 0.24499 0.24523 0.24476 0.24479 0.24550 0.24583 0.24618 0.24603 0.24594 0.24724 0.24695 0.24691 0.24718 0.24772 0.24787 0.24909 0.24967 0.25012 0.24987 0.25022 0.26915 
# multiplicities and their stat errors of pdg -2212 versus time
34.37083 34.40521 34.57812 34.90729 35.38073 35.98125 36.73750 37.67865 39.15104 41.20260 42.97448 44.74010 46.42500 47.94635 49.67604 51.45052 53.14792 54.73698 56.23802 57.63958 59.08646 60.39375 61.76979 63.05573 64.36875 65.48490 66.41354 67.40052 68.47917 69.34115 70.14219 71.00052 71.73438 72.47083 73.17031 73.89062 74.55000 75.18958 75.73021 76.35104 76.94792 77.44948 77.92448 78.36875 78.73802 79.16615 79.52135 79.89010 80.24948 80.64479 80.94688 81.33646 81.62604 81.91302 82.17500 82.40781 82.63542 82.87031 83.07865 83.30573 83.52656 83.70885 83.92812 84.09687 84.28958 84.42760 84.59531 84.75104 84.93021 85.08854 85.22917 85.34063 85.48646 85.63125 85.77500 85.88177 85.99896 86.08385 86.22969 86.31771 86.47240 86.56146 86.66510 86.72708 86.82656 86.90625 87.01146 87.07604 87.18333 87.26094 87.31354 87.39271 87.42865 87.50729 87.62865 87.65781 87.72292 87.78385 87.83906 87.89792 96.01823 
0.12773 0.12803 0.12849 0.12953 0.13087 0.13151 0.13098 0.13235 0.13693 0.14157 0.14402 0.14797 0.15104 0.15448 0.15912 0.16170 0.16311 0.16387 0.16480 0.16777 0.17032 0.17304 0.17520 0.17555 0.17741 0.17777 0.18011 0.17945 0.18225 0.18415 0.18553 0.18522 0.18663 0.18771 0.18884 0.18992 0.19032 0.19064 0.19217 0.19359 0.19282 0.19405 0.19512 0.19455 0.19493 0.19566 0.19677 0.19687 0.19700 0.19731 0.19720 0.19681 0.19696 0.19835 0.19948 0.20043 0.20108 0.20125 0.19973 0.20033 0.20143 0.20225 0.20147 0.20122 0.20182 0.20270 0.20212 0.20211 0.20140 0.20163 0.20232 0.20352 0.20354 0.20336 0.20355 0.20419 0.20456 0.20489 0.20446 0.20456 0.20463 0.20545 0.20473 0.20526 0.20487 0.20492 0.20469 0.20464 0.20494 0.20486 0.20495 0.20597 0.20623 0.20607 0.20615 0.20626 0.20579 0.20590 0.20588 0.20583 0.21363 
# multiplicities and their stat errors of pdg 2112 versus time
47.93333 47.98385 48.22031 48.54896 49.03750 49.68281 50.57240 51.72917 53.40781 55.70469 57.80156 59.81302 61.83385 63.78854 65.64062 67.71979 69.60469 71.52917 73.33385 75.14479 76.91823 78.43906 80.10469 81.61406 83.18229 84.56302 85.89323 87.06510 88.21250 89.42969 90.42812 91.55469 92.56094 93.48802 94.34792 95.13542 95.95156 96.77031 97.50573 98.27760 98.95365 99.57240 100.18073 100.69792 101.21146 101.83177 102.29219 102.80260 103.30312 103.78229 104.22760 104.61667 104.94896 105.41094 105.82240 106.16302 106.51719 106.84115 107.12083 107.47656 107.82552 108.13958 108.37344 108.65677 108.96823 109.25052 109.47500 109.78594 110.01250 110.26979 110.46198 110.67135 110.91667 111.14323 111.35781 111.55990 111.79479 112.00990 112.17656 112.39271 112.53750 112.73698 112.88854 113.07031 113.25417 113.43750 113.60677 113.76458 113.89271 114.06406 114.17812 114.34635 114.52187 114.64427 114.76719 114.89479 115.04844 115.19948 115.35156 115.49115 136.17656 
0.15804 0.15805 0.15880 0.16009 0.16055 0.16229 0.16398 0.16528 0.16830 0.16984 0.16984 0.17371 0.17334 0.17852 0.18202 0.18512 0.18650 0.18751 0.18868 0.18784 0.19213 0.19097 0.19335 0.19880 0.19974 0.20008 0.19925 0.20309 0.20429 0.20742 0.20846 0.20970 0.21185 0.21254 0.21407 0.21247 0.21423 0.21606 0.21427 0.21467 0.21426 0.21541 0.21685 0.21792 0.21967 0.21988 0.22062 0.22054 0.22414 0.22491 0.22604 0.22507 0.22383 0.22160 0.22192 0.22250 0.22300 0.22422 0.22434 0.22530 0.22603 0.22634 0.22682 0.22787 0.22781 0.22745 0.22816 0.22864 0.22828 0.22814 0.22847 0.22887 0.23018 0.23130 0.23162 0.23148 0.23183 0.23220 0.23312 0.23315 0.23427 0.23519 0.23484 0.23517 0.23566 0.23579 0.23563 0.23577 0.23621 0.23572 0.23586 0.23637 0.23518 0.23584 0.23610 0.23564 0.23590 0.23673 0.23627 0.23752 0.25563 
# multiplicities and their stat errors of pdg -2112 versus time
35.07500 35.10521 35.28177 35.56094 36.02188 36.63698 37.43177 38.37396 39.73229 41.43177 43.12083 44.74531 46.61667 48.36094 50.01667 51.53802 53.18646 54.70208 56.12083 57.61667 59.03854 60.41667 61.82604 62.98281 64.12865 65.36771 66.54010 67.46250 68.28906 69.28125 70.08073 71.01146 71.75417 72.46719 73.13646 73.75990 74.37344 74.91771 75.50625 76.01094 76.57500 77.06771 77.46510 77.87656 78.30260 78.78125 79.09687 79.50000 79.84635 80.17812 80.45625 80.73698 81.02344 81.26771 81.55417 81.80938 82.03437 82.26250 82.52292 82.76354 82.95469 83.18542 83.36979 83.58177 83.76979 83.95677 84.16875 84.27292 84.47656 84.65000 84.80938 84.97708 85.12865 85.25521 85.38177 85.49948 85.61823 85.70573 85.84896 85.97865 86.07448 86.16302 86.27552 86.40313 86.47083 86.56406 86.64427 86.72292 86.81667 86.92656 87.05104 87.15521 87.22344 87.29115 87.39167 87.46927 87.52813 87.57760 87.64896 87.71406 95.60104 
0.12173 0.12183 0.12295 0.12426 0.12565 0.12654 0.12941 0.13118 0.13310 0.13814 0.13865 0.14288 0.14705 0.14987 0.15527 0.15798 0.16259 0.16534 0.16900 0.16912 0.17402 0.17392 0.17409 0.17624 0.17779 0.17630 0.17805 0.18077 0.18202 0.18401 0.18398 0.18660 0.18811 0.18905 0.19079 0.18996 0.18929 0.18968 0.19028 0.18913 0.18969 0.18977 0.19067 0.19208 0.19240 0.19499 0.19541 0.19612 0.19626 0.19544 0.19550 0.19563 0.19684 0.19668 0.19747 0.19736 0.19844 0.19952 0.19825 0.19898 0.20032 0.20065 0.20005 0.20015 0.20095 0.20155 0.20176 0.20277 0.20313 0.20324 0.20268 0.20296 0.20315 0.20326 0.20382 0.20472 0.20459 0.20475 0.20510 0.20543 0.20575 0.20596 0.20605 0.20654 0.20693 0.20811 0.20868 0.20855 0.20825 0.20846 0.20906 0.20924 0.20954 0.20991 0.21023 0.20986 0.20951 0.20973 0.21000 0.20911 0.21885 
# multiplicities and their stat errors of pdg 211 versus time
498.28333 498.62344 500.50677 503.62292 508.01667 513.99896 522.40260 533.12604 546.65313 563.55052 582.80729 605.43281 630.94219 657.22448 684.31146 712.28229 740.65313 768.48958 795.67760 822.22656 847.77188 872.00521 895.34115 917.61667 938.47083 958.61563 977.39167 995.27240 1011.95365 1027.81354 1042.78594 1057.05833 1070.26927 1083.14948 1095.10781 1106.27083 1117.11719 1127.30938 1137.25156 1146.69375 1155.81302 1164.41771 1172.51354 1180.31667 1187.65625 1194.98385 1201.84583 1208.39531 1214.70156 1220.75885 1226.51979 1232.24792 1237.81719 1243.19948 1248.29323 1253.33698 1258.13802 1262.85365 1267.42917 1271.83437 1276.10729 1280.22083 1284.33854 1288.17865 1292.05052 1295.63385 1299.34271 1302.92188 1306.32760 1309.66250 1313.00781 1316.21615 1319.36302 1322.45260 1325.35938 1328.28958 1331.26562 1334.16302 1336.88958 1339.66302 1342.36979 1344.93698 1347.56458 1350.08750 1352.52448 1355.04323 1357.45729 1359.79792 1361.95417 1364.34531 1366.57656 1368.72500 1370.81094 1373.02292 1375.27344 1377.36406 1379.35208 1381.33333 1383.29063 1385.23385 1638.63698 
0.53636 0.53704 0.53831 0.54068 0.54093 0.54206 0.54423 0.54282 0.55663 0.55821 0.56450 0.57933 0.59120 0.60121 0.60917 0.62785 0.64873 0.65503 0.66159 0.67992 0.69600 0.70968 0.72216 0.72896 0.73707 0.73964 0.74104 0.75077 0.75197 0.75967 0.76857 0.77007 0.77218 0.78523 0.79096 0.79520 0.80192 0.80263 0.80655 0.80630 0.81004 0.81112 0.81282 0.81464 0.81798 0.81827 0.82104 0.82632 0.82733 0.83004 0.83021 0.83106 0.83548 0.83824 0.83815 0.84230 0.84214 0.84210 0.84398 0.84427 0.84542 0.84634 0.84744 0.84705 0.84760 0.84992 0.84954 0.85254 0.85627 0.85925 0.85996 0.86061 0.86036 0.86078 0.85816 0.85672 0.85947 0.85993 0.86121 0.86676 0.86995 0.86914 0.86692 0.86453 0.86529 0.86313 0.86288 0.86453 0.86693 0.86891 0.86968 0.86996 0.87040 0.87411 0.87500 0.87593 0.87643 0.87558 0.87542 0.87370 0.97814 
# multiplicities and their stat errors of pdg -211 versus time
501.23333 501.56979 503.37500 506.45208 510.80937 516.79792 524.69219 535.41354 549.23281 566.42344 586.50573 609.24323 634.67031 660.82500 688.18646 716.30521 744.20729 771.99792 799.07500 825.66719 851.21146 875.66927 898.94115 921.42760 942.30208 962.09583 981.30417 999.36302 1016.12917 1032.20104 1047.20208 1061.47344 1075.15365 1087.99583 1099.81458 1111.20312 1122.00469 1132.42292 1142.37292 1151.99271 1161.01094 1169.75885 1177.83594 1185.72656 1193.15625 1200.22448 1207.09896 1213.98698 1220.29167 1226.43750 1232.42917 1238.07292 1243.59740 1248.96042 1253.99323 1258.89583 1263.76510 1268.27708 1272.76250 1277.30000 1281.57969 1285.85573 1290.09323 1294.02135 1297.98906 1301.75833 1305.40313 1309.03646 1312.52656 1315.90052 1319.27656 1322.56354 1325.58594 1328.74844 1331.71823 1334.59010 1337.57917 1340.46771 1343.30104 1346.12031 1348.79375 1351.41771 1354.01510 1356.56302 1359.08906 1361.50365 1363.88802 1366.26615 1368.51979 1370.85000 1373.11094 1375.26875 1377.50677 1379.59531 1381.76615 1383.86771 1385.89271 1387.94219 1389.96979 1391.99948 1647.27031 
0.50745 0.50691 0.50709 0.50845 0.51441 0.51887 0.51893 0.52099 0.52089 0.53311 0.53213 0.54054 0.56284 0.57339 0.58184 0.59478 0.61427 0.63003 0.64326 0.64275 0.65314 0.66844 0.69066 0.69232 0.71091 0.71229 0.72624 0.73281 0.73859 0.74450 0.74850 0.75278 0.76492 0.76889 0.77506 0.77994 0.78269 0.78442 0.78807 0.79578 0.79956 0.80097 0.80806 0.81674 0.81871 0.81789 0.81942 0.82099 0.82251 0.82527 0.83323 0.83599 0.83412 0.83508 0.83651 0.83820 0.84319 0.84489 0.84608 0.84323 0.84361 0.84465 0.84452 0.84489 0.84886 0.85115 0.85597 0.85782 0.86083 0.86297 0.86552 0.86702 0.86741 0.86946 0.87177 0.87300 0.87116 0.87591 0.87932 0.88127 0.88307 0.88309 0.88542 0.88584 0.88719 0.88777 0.88916 0.89054 0.89167 0.88982 0.89042 0.89092 0.89201 0.89497 0.89627 0.89836 0.89631 0.89706 0.89843 0.90002 1.00329 
# multiplicities and their stat errors of pdg 111 versus time
498.46250 498.81771 500.84479 503.99427 508.69271 514.95677 523.56979 534.67917 549.81875 569.23073 591.14792 615.48125 642.58177 669.95938 698.72240 728.13542 757.72604 786.41458 815.12865 842.57708 869.12604 894.70156 919.18385 942.06146 964.19531 984.82240 1004.27396 1022.81094 1040.32240 1056.82240 1072.46458 1087.22344 1100.96875 1114.23802 1126.58177 1138.31562 1149.68594 1160.55312 1170.62240 1180.30521 1189.53750 1198.53021 1207.06354 1215.05833 1222.81615 1230.54688 1237.80990 1244.67760 1251.20781 1257.69635 1263.80469 1269.84844 1275.73542 1281.42812 1286.96823 1292.02552 1296.97083 1301.79688 1306.60052 1311.25000 1315.75156 1320.03385 1324.19688 1328.32656 1332.34896 1336.27448 1340.13594 1343.84323 1347.50312 1351.10990 1354.62344 1358.02656 1361.31406 1364.58490 1367.73958 1370.95729 1374.19323 1377.22969 1380.24896 1383.06562 1385.90260 1388.82917 1391.60729 1394.43750 1396.90990 1399.61979 1402.18229 1404.67969 1407.20104 1409.72604 1412.10573 1414.49271 1416.84687 1419.14010 1421.41563 1423.70052 1425.96615 1428.09948 1430.18333 1432.20365 1690.30365 
0.50841 0.50825 0.50947 0.51413 0.51784 0.52736 0.53297 0.54270 0.54735 0.56161 0.56424 0.59032 0.59037 0.61335 0.62974 0.64683 0.66270 0.67375 0.68602 0.69493 0.70099 0.71840 0.73170 0.74149 0.75228 0.76377 0.76981 0.78639 0.78427 0.79097 0.79774 0.80358 0.81266 0.81605 0.82195 0.82325 0.82779 0.83555 0.84596 0.85020 0.85077 0.85935 0.86256 0.86391 0.86684 0.86885 0.87070 0.86911 0.87399 0.87761 0.87819 0.88294 0.89114 0.89074 0.89799 0.90039 0.89850 0.90133 0.90390 0.90828 0.90851 0.90964 0.91112 0.91478 0.91634 0.92043 0.92030 0.92149 0.92636 0.92942 0.92779 0.92807 0.92876 0.92897 0.93324 0.93416 0.93368 0.93635 0.93839 0.94202 0.94385 0.94286 0.94348 0.94674 0.94718 0.94658 0.94787 0.94965 0.94953 0.95112 0.95291 0.95304 0.95576 0.95520 0.95620 0.95729 0.95936 0.96178 0.96460 0.96255 1.05798 


==> anc/data/multiplicity/mult_more_stat_run_PbPb_5020.0_4050.txt <==
# smash and analysis version
SMASH-2.0.1-110-g4c34545 
# total number events
1920
# pdg codes list
2212 -2212 2112 -2112 211 -211 111 
# time moments array [101]
0.500 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 2212 versus time
22.24583 22.27604 22.43385 22.71250 23.12240 23.70312 24.60260 25.79479 27.21302 28.57604 29.69844 30.94115 32.05833 33.08594 34.12917 35.11719 36.08177 37.06406 38.00417 38.75625 39.48177 40.26927 40.92135 41.61250 42.24635 42.86563 43.41823 43.85781 44.41667 44.94010 45.31615 45.76771 46.16510 46.54167 46.89531 47.22917 47.49479 47.81510 48.11146 48.41927 48.66198 48.88281 49.08906 49.36458 49.58698 49.76719 49.93802 50.10781 50.27969 50.43438 50.61406 50.75885 50.92500 51.07708 51.19635 51.34427 51.51615 51.63229 51.75625 51.88490 52.02500 52.13958 52.24740 52.37135 52.49583 52.61979 52.72396 52.84844 52.93385 53.01823 53.12135 53.22240 53.34063 53.41562 53.49844 53.61615 53.68958 53.77552 53.85677 53.93542 54.02292 54.09167 54.17552 54.26719 54.35729 54.42344 54.47865 54.54010 54.59792 54.67917 54.74427 54.81094 54.87500 54.94740 55.01146 55.06667 55.14948 55.21406 55.28958 55.34115 63.44844 
0.11190 0.11203 0.11235 0.11284 0.11320 0.11308 0.11527 0.11674 0.11864 0.12069 0.12267 0.12598 0.12951 0.13170 0.13328 0.13391 0.13785 0.13783 0.14022 0.14077 0.14452 0.14464 0.14756 0.14780 0.14811 0.14826 0.15132 0.15116 0.15128 0.15121 0.15175 0.15340 0.15424 0.15540 0.15505 0.15492 0.15502 0.15698 0.15648 0.15673 0.15752 0.15834 0.15788 0.15835 0.15845 0.15865 0.15841 0.15901 0.15941 0.16023 0.16052 0.16118 0.16205 0.16190 0.16182 0.16139 0.16094 0.16076 0.16195 0.16235 0.16309 0.16282 0.16321 0.16357 0.16410 0.16381 0.16412 0.16336 0.16372 0.16352 0.16362 0.16375 0.16439 0.16467 0.16489 0.16493 0.16491 0.16493 0.16520 0.16557 0.16540 0.16529 0.16591 0.16601 0.16586 0.16607 0.16635 0.16687 0.16665 0.16674 0.16649 0.16618 0.16637 0.16636 0.16658 0.16664 0.16698 0.16704 0.16687 0.16654 0.17734 
# multiplicities and their stat errors of pdg -2212 versus time
15.48750 15.52135 15.68281 15.94740 16.28594 16.79115 17.53229 18.55573 19.61719 20.75625 21.72135 22.85260 23.77656 24.80156 25.72656 26.52188 27.41875 28.22760 28.98333 29.72396 30.35990 30.98490 31.55677 32.11563 32.64427 33.14062 33.57500 34.01250 34.40052 34.70260 35.04635 35.37812 35.69167 35.96719 36.20573 36.47344 36.70781 36.92031 37.12240 37.30469 37.48698 37.70365 37.86250 38.00469 38.19323 38.33438 38.47500 38.62135 38.73646 38.84375 38.95938 39.08177 39.20521 39.30000 39.41354 39.48490 39.55573 39.63229 39.75052 39.81250 39.88437 39.97604 40.05417 40.10990 40.19062 40.27969 40.33958 40.40156 40.43958 40.49375 40.54427 40.59687 40.65573 40.69896 40.74063 40.78854 40.83490 40.86771 40.91094 40.94844 40.97604 41.02552 41.05469 41.09792 41.14219 41.18177 41.21146 41.24792 41.29948 41.33646 41.36771 41.40521 41.44219 41.47812 41.50469 41.53125 41.57552 41.58542 41.61823 41.64896 44.77865 
0.09442 0.09435 0.09510 0.09647 0.09822 0.09941 0.10216 0.10359 0.10454 0.10750 0.11114 0.11480 0.11760 0.11611 0.11799 0.11756 0.12225 0.12375 0.12263 0.12462 0.12635 0.12767 0.12953 0.13236 0.13330 0.13292 0.13330 0.13513 0.13624 0.13688 0.13815 0.13849 0.13960 0.13981 0.14081 0.14159 0.14158 0.14168 0.14159 0.14171 0.14180 0.14200 0.14236 0.14253 0.14286 0.14290 0.14287 0.14301 0.14327 0.14389 0.14465 0.14440 0.14519 0.14526 0.14509 0.14537 0.14573 0.14601 0.14611 0.14648 0.14659 0.14687 0.14741 0.14767 0.14767 0.14809 0.14878 0.14855 0.14860 0.14893 0.14947 0.14911 0.14896 0.14945 0.14987 0.15041 0.15031 0.15045 0.15044 0.15018 0.15022 0.15013 0.15048 0.15083 0.15045 0.15062 0.15046 0.15037 0.15063 0.15035 0.15053 0.15055 0.15094 0.15101 0.15105 0.15070 0.15044 0.15008 0.15009 0.15032 0.15723 
# multiplicities and their stat errors of pdg 2112 versus time
22.35417 22.38333 22.58594 22.88542 23.26354 23.86146 24.58125 25.78698 26.97083 28.20573 29.42240 30.71927 31.89062 33.10208 34.15469 35.24635 36.25156 37.09948 37.97656 38.73854 39.53333 40.25104 40.96667 41.62552 42.22083 42.81250 43.36302 43.92552 44.47708 44.89115 45.36927 45.74167 46.13750 46.50417 46.90521 47.20677 47.51250 47.86042 48.15260 48.43281 48.66875 48.91042 49.14948 49.34010 49.51406 49.68594 49.91094 50.10625 50.28698 50.42240 50.59375 50.77552 50.96875 51.10260 51.23906 51.38542 51.50104 51.68073 51.80781 51.95156 52.06510 52.18750 52.30833 52.40677 52.51927 52.61250 52.72396 52.82083 52.92604 53.01406 53.13906 53.22969 53.30313 53.37917 53.45417 53.54948 53.64167 53.71250 53.79740 53.87604 53.95104 54.01302 54.07031 54.15937 54.23490 54.31042 54.36875 54.44219 54.52292 54.59063 54.65885 54.71615 54.80417 54.86719 54.92500 54.97135 55.01719 55.06510 55.13281 55.18542 63.41250 
0.10891 0.10891 0.10940 0.10899 0.10927 0.11090 0.11162 0.11464 0.11678 0.12049 0.12297 0.12592 0.12837 0.13129 0.13428 0.13713 0.14018 0.13965 0.14105 0.14205 0.14271 0.14274 0.14507 0.14656 0.14717 0.14769 0.14965 0.14966 0.14960 0.15147 0.15193 0.15213 0.15291 0.15382 0.15423 0.15472 0.15548 0.15680 0.15771 0.15816 0.15661 0.15774 0.15779 0.15775 0.15904 0.15961 0.15978 0.15924 0.15967 0.16070 0.16064 0.16167 0.16259 0.16321 0.16343 0.16319 0.16337 0.16352 0.16401 0.16492 0.16531 0.16578 0.16590 0.16656 0.16718 0.16725 0.16693 0.16656 0.16729 0.16738 0.16780 0.16791 0.16803 0.16787 0.16768 0.16779 0.16783 0.16787 0.16831 0.16875 0.16915 0.16980 0.17016 0.17052 0.17026 0.16960 0.16980 0.16953 0.16982 0.16987 0.16991 0.17003 0.17044 0.17105 0.17090 0.17043 0.17021 0.17024 0.17026 0.17038 0.18204 
# multiplicities and their stat errors of pdg -2112 versus time
16.02917 16.05625 16.18750 16.46250 16.82344 17.30313 18.02240 19.01250 20.12708 21.15052 22.15625 23.13542 24.14844 25.09688 25.94323 26.73385 27.57604 28.31042 28.97188 29.60625 30.32187 30.86198 31.46406 31.92031 32.43906 32.86875 33.31823 33.73958 34.14115 34.51615 34.85208 35.16510 35.51875 35.83646 36.13594 36.44010 36.65365 36.87448 37.08229 37.27604 37.45521 37.63021 37.79635 37.98542 38.12760 38.25469 38.40885 38.55729 38.67135 38.79271 38.89688 39.02188 39.10781 39.19896 39.26979 39.37500 39.47656 39.56406 39.63906 39.71667 39.75417 39.82865 39.89479 39.95781 40.04271 40.09323 40.16979 40.23229 40.30260 40.36302 40.40833 40.47187 40.54167 40.59948 40.65365 40.71250 40.75312 40.78646 40.83385 40.88750 40.95625 41.00625 41.04167 41.08594 41.10625 41.15104 41.17604 41.21250 41.24740 41.27604 41.31719 41.34948 41.38646 41.43281 41.47760 41.51094 41.53281 41.56667 41.58698 41.61406 44.65573 
0.09044 0.09049 0.09113 0.09174 0.09279 0.09349 0.09473 0.09902 0.10253 0.10620 0.10719 0.10925 0.11173 0.11537 0.11606 0.11954 0.12258 0.12230 0.12445 0.12620 0.12725 0.12911 0.13054 0.13078 0.13205 0.13244 0.13316 0.13376 0.13470 0.13532 0.13580 0.13681 0.13768 0.13965 0.13899 0.13941 0.13982 0.14037 0.14043 0.14048 0.14110 0.14131 0.14201 0.14203 0.14258 0.14247 0.14243 0.14249 0.14333 0.14337 0.14402 0.14326 0.14319 0.14364 0.14447 0.14433 0.14489 0.14504 0.14537 0.14555 0.14541 0.14493 0.14545 0.14558 0.14591 0.14572 0.14613 0.14607 0.14678 0.14678 0.14665 0.14672 0.14706 0.14710 0.14655 0.14662 0.14664 0.14690 0.14745 0.14770 0.14779 0.14787 0.14799 0.14805 0.14821 0.14846 0.14846 0.14851 0.14863 0.14900 0.14921 0.14917 0.14907 0.14892 0.14871 0.14890 0.14875 0.14856 0.14863 0.14887 0.15557 
# multiplicities and their stat errors of pdg 211 versus time
229.11667 229.39792 230.84948 233.37344 237.00573 242.25260 249.52708 258.95521 270.83385 284.25937 299.00990 315.08854 330.73490 346.85990 362.60000 377.51198 391.64427 405.54740 418.37292 430.21042 441.57604 452.14740 461.94844 471.13385 479.52396 487.49115 495.08646 501.97344 508.38646 514.64531 520.35885 525.83490 531.03177 535.82656 540.19375 544.46875 548.48438 552.37448 556.17396 559.67760 563.02500 566.12708 569.13073 572.06042 574.82760 577.44115 580.05417 582.52448 585.03437 587.44427 589.78646 591.95521 594.09427 596.17188 598.15625 600.14115 602.04062 603.84010 605.61458 607.39792 609.10625 610.68125 612.24948 613.87031 615.39323 616.90781 618.32604 619.76042 621.12135 622.51979 623.85885 625.20052 626.50208 627.72240 628.95885 630.14531 631.27188 632.40000 633.45729 634.56615 635.69427 636.75104 637.83385 638.91823 639.96563 640.96042 641.94896 642.89688 643.82969 644.68281 645.59531 646.50833 647.41458 648.30469 649.13281 649.97135 650.80990 651.64010 652.42708 653.19792 762.14792 
0.33622 0.33654 0.33685 0.33929 0.33924 0.34429 0.35034 0.35526 0.36661 0.38212 0.38860 0.39718 0.41695 0.42541 0.43907 0.45137 0.46759 0.48507 0.49190 0.49921 0.50685 0.51709 0.52752 0.53228 0.53808 0.54689 0.55406 0.55773 0.56067 0.56568 0.57088 0.57363 0.57873 0.57852 0.58060 0.58212 0.58606 0.58617 0.58827 0.59016 0.59244 0.59491 0.59563 0.59873 0.60132 0.60130 0.60121 0.60319 0.60521 0.60733 0.60777 0.61103 0.61380 0.61405 0.61455 0.61739 0.61877 0.61959 0.62105 0.62194 0.62361 0.62455 0.62413 0.62427 0.62600 0.62709 0.62806 0.62833 0.62673 0.62694 0.62705 0.62881 0.63087 0.63164 0.63391 0.63390 0.63415 0.63566 0.63647 0.63705 0.63807 0.63953 0.64089 0.64246 0.64333 0.64247 0.64322 0.64323 0.64272 0.64369 0.64434 0.64546 0.64575 0.64617 0.64560 0.64588 0.64700 0.64683 0.64705 0.64694 0.71131 
# multiplicities and their stat errors of pdg -211 versus time
233.32500 233.61979 235.12448 237.73490 241.32344 246.54010 253.95729 263.40625 275.03594 288.54688 303.48073 319.60521 335.32656 351.41615 367.04531 381.87969 396.22188 409.98438 422.68698 434.59479 446.15312 456.97135 466.92083 476.00260 484.40521 492.30625 499.84010 506.84271 513.32552 519.54375 525.21823 530.60156 535.77448 540.54375 545.19271 549.44375 553.42083 557.37552 561.18229 564.70208 568.02760 571.14635 574.15521 577.08385 579.88073 582.58281 585.20000 587.79167 590.32604 592.57812 594.85885 597.03958 599.26354 601.26042 603.32656 605.19010 607.09896 608.90521 610.67813 612.41771 614.06250 615.71094 617.30677 618.85365 620.39635 621.95677 623.40417 624.89635 626.26250 627.60833 628.97396 630.26667 631.61719 632.85521 634.10052 635.30781 636.44687 637.57448 638.66615 639.78698 640.93906 641.99740 643.06510 644.13802 645.12656 646.12188 647.09740 648.02604 648.96615 649.90469 650.82865 651.71979 652.66875 653.60312 654.46094 655.25365 656.07240 656.88177 657.66667 658.41979 767.82812 
0.36602 0.36605 0.36900 0.37190 0.37437 0.38246 0.38712 0.39122 0.38476 0.38190 0.39570 0.40967 0.42336 0.43545 0.44614 0.45032 0.46565 0.47615 0.48032 0.49321 0.50182 0.51116 0.51520 0.51920 0.52820 0.53184 0.53842 0.54525 0.54977 0.55059 0.55570 0.56038 0.56415 0.56656 0.57257 0.57519 0.57876 0.58063 0.58269 0.58544 0.58902 0.59092 0.59224 0.59540 0.59269 0.59264 0.59448 0.59555 0.59979 0.60054 0.60293 0.60460 0.60588 0.60777 0.60676 0.60863 0.61088 0.61179 0.61156 0.61398 0.61614 0.61670 0.61800 0.61896 0.62054 0.62173 0.62272 0.62284 0.62308 0.62279 0.62302 0.62453 0.62581 0.62608 0.62619 0.62818 0.62883 0.62863 0.62907 0.62987 0.63114 0.63138 0.63099 0.63088 0.63214 0.63344 0.63342 0.63414 0.63519 0.63505 0.63579 0.63670 0.63724 0.63799 0.63924 0.63991 0.64257 0.64322 0.64280 0.64292 0.71268 
# multiplicities and their stat errors of pdg 111 versus time
232.98750 233.25573 234.79010 237.49531 241.28698 246.79740 254.82188 265.16667 277.86719 292.10000 307.42969 324.16979 340.78854 357.24740 373.88490 389.93281 405.02969 419.07292 432.39167 444.70521 456.78021 467.77188 478.16771 487.53906 496.47396 504.77708 512.43490 519.75833 526.57500 532.79479 538.75625 544.38906 549.74531 554.66458 559.41875 563.96146 568.22656 572.38333 576.10469 579.82396 583.30313 586.63229 589.91562 592.96042 595.95104 598.79792 601.53958 604.22083 606.81094 609.24219 611.65469 614.05521 616.33698 618.46094 620.59687 622.70052 624.62656 626.56510 628.46198 630.27500 632.11875 633.86094 635.58281 637.29115 638.93698 640.51875 642.06094 643.60885 645.05260 646.49531 647.87448 649.26615 650.64479 651.99427 653.36354 654.66927 655.95000 657.16302 658.36510 659.59740 660.81615 661.93906 663.06042 664.17396 665.22031 666.29531 667.35573 668.34479 669.39948 670.40052 671.36042 672.38802 673.35781 674.32656 675.28437 676.22760 677.16250 678.01198 678.88490 679.74479 789.82760 
0.33975 0.33949 0.33961 0.34266 0.34858 0.35367 0.36058 0.36788 0.37887 0.38787 0.40570 0.41988 0.43782 0.45077 0.46314 0.47351 0.49129 0.49449 0.50085 0.51435 0.52567 0.53359 0.53654 0.54453 0.55363 0.56176 0.56767 0.57215 0.57386 0.58341 0.58611 0.59021 0.59649 0.60345 0.60856 0.61117 0.61138 0.61312 0.61414 0.61816 0.61899 0.62108 0.62409 0.62642 0.62693 0.62903 0.62855 0.62876 0.63359 0.63552 0.63569 0.63790 0.64169 0.64309 0.64474 0.64693 0.64863 0.64728 0.65042 0.64937 0.65071 0.65273 0.65329 0.65559 0.65726 0.65749 0.65743 0.65988 0.66041 0.66034 0.66241 0.66410 0.66505 0.66665 0.66734 0.66679 0.66739 0.66708 0.66902 0.66999 0.67250 0.67368 0.67402 0.67526 0.67451 0.67464 0.67460 0.67577 0.67635 0.67749 0.67765 0.67851 0.67940 0.67956 0.68106 0.68165 0.68165 0.68152 0.68148 0.68200 0.74788 


==> anc/data/rates/N_scatt_more-prod-runs-AuAu_200.0-05.dat <==
# total number of scatterings (more than 1 incoming)
6962.47
# number of BBbar reactions (process type 44)
8.875
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
5.53958
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.74375
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
5.38021
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.735417
# all numbers are event averages

==> anc/data/rates/N_scatt_more-prod-runs-AuAu_200.0-2030.dat <==
# total number of scatterings (more than 1 incoming)
2654
# number of BBbar reactions (process type 44)
3.55729
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
2.18021
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.2375
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
2.27083
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.253646
# all numbers are event averages

==> anc/data/rates/N_scatt_more-prod-runs-AuAu_200.0-4050.dat <==
# total number of scatterings (more than 1 incoming)
1182.87
# number of BBbar reactions (process type 44)
1.65417
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
1.03177
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.0817708
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
1.00573
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.0822917
# all numbers are event averages

==> anc/data/rates/N_scatt_more-prod-runs-PbPb_17.3-05.dat <==
# total number of scatterings (more than 1 incoming)
3328.75
# number of BBbar reactions (process type 44)
2.84063
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
1.77656
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.306771
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
1.79115
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.298438
# all numbers are event averages

==> anc/data/rates/N_scatt_more-prod-runs-PbPb_17.3-2030.dat <==
# total number of scatterings (more than 1 incoming)
1240.12
# number of BBbar reactions (process type 44)
1.07344
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
0.664583
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.115104
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
0.632812
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.0984375
# all numbers are event averages

==> anc/data/rates/N_scatt_more-prod-runs-PbPb_17.3-4050.dat <==
# total number of scatterings (more than 1 incoming)
415.766
# number of BBbar reactions (process type 44)
0.356771
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
0.215625
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.0380208
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
0.229167
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.0296875
# all numbers are event averages

==> anc/data/rates/N_scatt_more-prod-runs-PbPb_5020.0-05.dat <==
# total number of scatterings (more than 1 incoming)
14742.5
# number of BBbar reactions (process type 44)
20.0188
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
12.3182
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
1.95729
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
12.4755
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
1.95729
# all numbers are event averages

==> anc/data/rates/N_scatt_more-prod-runs-PbPb_5020.0-2030.dat <==
# total number of scatterings (more than 1 incoming)
6623.88
# number of BBbar reactions (process type 44)
9.2901
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
5.72135
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.816667
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
5.63438
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.784896
# all numbers are event averages

==> anc/data/rates/N_scatt_more-prod-runs-PbPb_5020.0-4050.dat <==
# total number of scatterings (more than 1 incoming)
2566.61
# number of BBbar reactions (process type 44)
3.5625
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
2.19687
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.268229
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of forward reactions
2.275
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - number of backward reactions
0.283854
# all numbers are event averages

==> anc/data/rates/dN_dt_more-prod-runs-AuAu_200.0-05.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
13367946
# average number of scatterings (more than 1 incoming )
6962.47
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
5 27 139 441 717 757 675 634 597 548 490 434 376 327 309 282 213 264 230 209 210 189 196 179 161 133 152 126 140 115 106 83 115 83 101 71 87 62 69 62 64 62 78 53 49 64 56 59 37 
0 5 12 122 278 209 172 94 93 68 35 46 19 21 15 15 23 18 12 10 17 13 16 15 7 9 12 8 8 10 4 5 2 4 8 2 3 3 2 4 3 1 0 0 2 0 1 2 0 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0 38 139 418 693 672 633 613 549 509 492 407 387 336 318 278 262 241 225 187 209 175 185 170 162 156 112 114 153 128 112 133 101 95 91 86 81 86 83 78 55 42 62 42 55 39 41 42 45 
0 0 23 136 270 201 133 105 62 57 41 37 26 31 25 11 28 21 15 22 17 17 14 12 14 11 12 6 9 8 6 2 7 3 6 3 3 1 2 4 2 2 2 2 1 0 1 0 1 


==> anc/data/rates/dN_dt_more-prod-runs-AuAu_200.0-05_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00128 0.00689 0.03547 0.11254 0.18297 0.19318 0.17225 0.16179 0.15235 0.13984 0.12504 0.11075 0.09595 0.08345 0.07885 0.07196 0.05435 0.06737 0.05869 0.05333 0.05359 0.04823 0.05002 0.04568 0.04108 0.03394 0.03879 0.03215 0.03573 0.02935 0.02705 0.02118 0.02935 0.02118 0.02577 0.01812 0.02220 0.01582 0.01761 0.01582 0.01633 0.01582 0.01990 0.01352 0.01250 0.01633 0.01429 0.01506 0.00944 
0.00057 0.00133 0.00301 0.00536 0.00683 0.00702 0.00663 0.00643 0.00624 0.00597 0.00565 0.00532 0.00495 0.00461 0.00449 0.00429 0.00372 0.00415 0.00387 0.00369 0.00370 0.00351 0.00357 0.00341 0.00324 0.00294 0.00315 0.00286 0.00302 0.00274 0.00263 0.00232 0.00274 0.00232 0.00256 0.00215 0.00238 0.00201 0.00212 0.00201 0.00204 0.00201 0.00225 0.00186 0.00179 0.00204 0.00191 0.00196 0.00155 
0.00000 0.00128 0.00306 0.03113 0.07094 0.05333 0.04389 0.02399 0.02373 0.01735 0.00893 0.01174 0.00485 0.00536 0.00383 0.00383 0.00587 0.00459 0.00306 0.00255 0.00434 0.00332 0.00408 0.00383 0.00179 0.00230 0.00306 0.00204 0.00204 0.00255 0.00102 0.00128 0.00051 0.00102 0.00204 0.00051 0.00077 0.00077 0.00051 0.00102 0.00077 0.00026 0.00000 0.00000 0.00051 0.00000 0.00026 0.00051 0.00000 
0.00000 0.00057 0.00088 0.00282 0.00425 0.00369 0.00335 0.00247 0.00246 0.00210 0.00151 0.00173 0.00111 0.00117 0.00099 0.00099 0.00122 0.00108 0.00088 0.00081 0.00105 0.00092 0.00102 0.00099 0.00068 0.00077 0.00088 0.00072 0.00072 0.00081 0.00051 0.00057 0.00036 0.00051 0.00072 0.00036 0.00044 0.00044 0.00036 0.00051 0.00044 0.00026 0.00000 0.00000 0.00036 0.00000 0.00026 0.00036 0.00000 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00000 0.00970 0.03547 0.10667 0.17684 0.17148 0.16153 0.15643 0.14010 0.12989 0.12555 0.10386 0.09876 0.08574 0.08115 0.07094 0.06686 0.06150 0.05742 0.04772 0.05333 0.04466 0.04721 0.04338 0.04134 0.03981 0.02858 0.02909 0.03904 0.03266 0.02858 0.03394 0.02577 0.02424 0.02322 0.02195 0.02067 0.02195 0.02118 0.01990 0.01404 0.01072 0.01582 0.01072 0.01404 0.00995 0.01046 0.01072 0.01148 
0.00000 0.00157 0.00301 0.00522 0.00672 0.00662 0.00642 0.00632 0.00598 0.00576 0.00566 0.00515 0.00502 0.00468 0.00455 0.00425 0.00413 0.00396 0.00383 0.00349 0.00369 0.00338 0.00347 0.00333 0.00325 0.00319 0.00270 0.00272 0.00316 0.00289 0.00270 0.00294 0.00256 0.00249 0.00243 0.00237 0.00230 0.00237 0.00232 0.00225 0.00189 0.00165 0.00201 0.00165 0.00189 0.00159 0.00163 0.00165 0.00171 
0.00000 0.00000 0.00587 0.03471 0.06890 0.05129 0.03394 0.02679 0.01582 0.01455 0.01046 0.00944 0.00663 0.00791 0.00638 0.00281 0.00715 0.00536 0.00383 0.00561 0.00434 0.00434 0.00357 0.00306 0.00357 0.00281 0.00306 0.00153 0.00230 0.00204 0.00153 0.00051 0.00179 0.00077 0.00153 0.00077 0.00077 0.00026 0.00051 0.00102 0.00051 0.00051 0.00051 0.00051 0.00026 0.00000 0.00026 0.00000 0.00026 
0.00000 0.00000 0.00122 0.00298 0.00419 0.00362 0.00294 0.00261 0.00201 0.00193 0.00163 0.00155 0.00130 0.00142 0.00128 0.00085 0.00135 0.00117 0.00099 0.00120 0.00105 0.00105 0.00095 0.00088 0.00095 0.00085 0.00088 0.00063 0.00077 0.00072 0.00063 0.00036 0.00068 0.00044 0.00063 0.00044 0.00044 0.00026 0.00036 0.00051 0.00036 0.00036 0.00036 0.00036 0.00026 0.00000 0.00026 0.00000 0.00026 


==> anc/data/rates/dN_dt_more-prod-runs-AuAu_200.0-2030.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
5095687
# average number of scatterings (more than 1 incoming )
2654
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
3 27 128 349 354 333 272 248 202 187 167 160 134 120 114 131 96 87 78 81 59 49 72 54 60 62 45 40 27 36 35 27 37 21 29 27 31 22 17 20 22 16 12 21 17 15 18 12 12 
0 1 30 115 86 41 26 25 16 8 12 10 9 12 9 8 11 8 7 3 3 3 0 2 3 2 0 1 0 1 1 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
3 54 145 364 362 300 277 262 242 196 183 171 138 139 108 99 108 95 85 81 74 77 52 59 51 60 42 39 49 33 36 31 32 31 25 18 27 17 28 23 13 26 18 15 10 17 11 17 17 
0 4 33 125 99 61 35 18 20 17 9 7 7 10 2 12 6 1 1 5 3 3 2 3 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 


==> anc/data/rates/dN_dt_more-prod-runs-AuAu_200.0-2030_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00077 0.00689 0.03266 0.08906 0.09034 0.08498 0.06941 0.06329 0.05155 0.04772 0.04262 0.04083 0.03419 0.03062 0.02909 0.03343 0.02450 0.02220 0.01990 0.02067 0.01506 0.01250 0.01837 0.01378 0.01531 0.01582 0.01148 0.01021 0.00689 0.00919 0.00893 0.00689 0.00944 0.00536 0.00740 0.00689 0.00791 0.00561 0.00434 0.00510 0.00561 0.00408 0.00306 0.00536 0.00434 0.00383 0.00459 0.00306 0.00306 
0.00044 0.00133 0.00289 0.00477 0.00480 0.00466 0.00421 0.00402 0.00363 0.00349 0.00330 0.00323 0.00295 0.00280 0.00272 0.00292 0.00250 0.00238 0.00225 0.00230 0.00196 0.00179 0.00217 0.00188 0.00198 0.00201 0.00171 0.00161 0.00133 0.00153 0.00151 0.00133 0.00155 0.00117 0.00137 0.00133 0.00142 0.00120 0.00105 0.00114 0.00120 0.00102 0.00088 0.00117 0.00105 0.00099 0.00108 0.00088 0.00088 
0.00000 0.00026 0.00766 0.02935 0.02195 0.01046 0.00663 0.00638 0.00408 0.00204 0.00306 0.00255 0.00230 0.00306 0.00230 0.00204 0.00281 0.00204 0.00179 0.00077 0.00077 0.00077 0.00000 0.00051 0.00077 0.00051 0.00000 0.00026 0.00000 0.00026 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00026 0.00140 0.00274 0.00237 0.00163 0.00130 0.00128 0.00102 0.00072 0.00088 0.00081 0.00077 0.00088 0.00077 0.00072 0.00085 0.00072 0.00068 0.00044 0.00044 0.00044 0.00000 0.00036 0.00044 0.00036 0.00000 0.00026 0.00000 0.00026 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00077 0.01378 0.03700 0.09289 0.09238 0.07656 0.07069 0.06686 0.06175 0.05002 0.04670 0.04364 0.03522 0.03547 0.02756 0.02526 0.02756 0.02424 0.02169 0.02067 0.01888 0.01965 0.01327 0.01506 0.01301 0.01531 0.01072 0.00995 0.01250 0.00842 0.00919 0.00791 0.00817 0.00791 0.00638 0.00459 0.00689 0.00434 0.00715 0.00587 0.00332 0.00663 0.00459 0.00383 0.00255 0.00434 0.00281 0.00434 0.00434 
0.00044 0.00188 0.00307 0.00487 0.00486 0.00442 0.00425 0.00413 0.00397 0.00357 0.00345 0.00334 0.00300 0.00301 0.00265 0.00254 0.00265 0.00249 0.00235 0.00230 0.00220 0.00224 0.00184 0.00196 0.00182 0.00198 0.00165 0.00159 0.00179 0.00147 0.00153 0.00142 0.00144 0.00142 0.00128 0.00108 0.00133 0.00105 0.00135 0.00122 0.00092 0.00130 0.00108 0.00099 0.00081 0.00105 0.00085 0.00105 0.00105 
0.00000 0.00102 0.00842 0.03190 0.02526 0.01557 0.00893 0.00459 0.00510 0.00434 0.00230 0.00179 0.00179 0.00255 0.00051 0.00306 0.00153 0.00026 0.00026 0.00128 0.00077 0.00077 0.00051 0.00077 0.00077 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00051 0.00147 0.00285 0.00254 0.00199 0.00151 0.00108 0.00114 0.00105 0.00077 0.00068 0.00068 0.00081 0.00036 0.00088 0.00063 0.00026 0.00026 0.00057 0.00044 0.00044 0.00036 0.00044 0.00044 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 


==> anc/data/rates/dN_dt_more-prod-runs-AuAu_200.0-4050.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
2271104
# average number of scatterings (more than 1 incoming )
1182.87
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
2 29 128 191 196 153 97 108 95 72 78 71 68 67 51 42 43 34 35 28 33 37 18 21 24 16 24 17 19 11 20 15 10 13 16 9 10 6 7 7 10 9 16 5 4 6 3 2 5 
0 2 36 54 22 9 8 2 2 2 2 1 2 1 3 2 1 1 0 1 2 1 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
5 33 125 187 176 140 133 124 102 70 78 83 56 66 50 31 41 36 35 37 24 29 13 18 19 18 14 14 10 15 11 14 15 10 14 11 5 8 9 7 6 5 5 8 7 8 1 2 3 
1 0 46 31 20 9 9 11 7 6 2 3 2 4 1 1 1 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 


==> anc/data/rates/dN_dt_more-prod-runs-AuAu_200.0-4050_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00051 0.00740 0.03266 0.04874 0.05002 0.03904 0.02475 0.02756 0.02424 0.01837 0.01990 0.01812 0.01735 0.01710 0.01301 0.01072 0.01097 0.00868 0.00893 0.00715 0.00842 0.00944 0.00459 0.00536 0.00612 0.00408 0.00612 0.00434 0.00485 0.00281 0.00510 0.00383 0.00255 0.00332 0.00408 0.00230 0.00255 0.00153 0.00179 0.00179 0.00255 0.00230 0.00408 0.00128 0.00102 0.00153 0.00077 0.00051 0.00128 
0.00036 0.00137 0.00289 0.00353 0.00357 0.00316 0.00251 0.00265 0.00249 0.00217 0.00225 0.00215 0.00210 0.00209 0.00182 0.00165 0.00167 0.00149 0.00151 0.00135 0.00147 0.00155 0.00108 0.00117 0.00125 0.00102 0.00125 0.00105 0.00111 0.00085 0.00114 0.00099 0.00081 0.00092 0.00102 0.00077 0.00081 0.00063 0.00068 0.00068 0.00081 0.00077 0.00102 0.00057 0.00051 0.00063 0.00044 0.00036 0.00057 
0.00000 0.00051 0.00919 0.01378 0.00561 0.00230 0.00204 0.00051 0.00051 0.00051 0.00051 0.00026 0.00051 0.00026 0.00077 0.00051 0.00026 0.00026 0.00000 0.00026 0.00051 0.00026 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00036 0.00153 0.00188 0.00120 0.00077 0.00072 0.00036 0.00036 0.00036 0.00036 0.00026 0.00036 0.00026 0.00044 0.00036 0.00026 0.00026 0.00000 0.00026 0.00036 0.00026 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00128 0.00842 0.03190 0.04772 0.04491 0.03573 0.03394 0.03164 0.02603 0.01786 0.01990 0.02118 0.01429 0.01684 0.01276 0.00791 0.01046 0.00919 0.00893 0.00944 0.00612 0.00740 0.00332 0.00459 0.00485 0.00459 0.00357 0.00357 0.00255 0.00383 0.00281 0.00357 0.00383 0.00255 0.00357 0.00281 0.00128 0.00204 0.00230 0.00179 0.00153 0.00128 0.00128 0.00204 0.00179 0.00204 0.00026 0.00051 0.00077 
0.00057 0.00147 0.00285 0.00349 0.00339 0.00302 0.00294 0.00284 0.00258 0.00214 0.00225 0.00232 0.00191 0.00207 0.00180 0.00142 0.00163 0.00153 0.00151 0.00155 0.00125 0.00137 0.00092 0.00108 0.00111 0.00108 0.00095 0.00095 0.00081 0.00099 0.00085 0.00095 0.00099 0.00081 0.00095 0.00085 0.00057 0.00072 0.00077 0.00068 0.00063 0.00057 0.00057 0.00072 0.00068 0.00072 0.00026 0.00036 0.00044 
0.00026 0.00000 0.01174 0.00791 0.00510 0.00230 0.00230 0.00281 0.00179 0.00153 0.00051 0.00077 0.00051 0.00102 0.00026 0.00026 0.00026 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00026 0.00000 0.00173 0.00142 0.00114 0.00077 0.00077 0.00085 0.00068 0.00063 0.00036 0.00044 0.00036 0.00051 0.00026 0.00026 0.00026 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_17.3-05.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
6391209
# average number of scatterings (more than 1 incoming )
3328.75
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
1 23 93 272 451 402 341 304 239 175 164 125 100 91 69 49 63 61 50 36 37 34 23 25 14 20 14 13 17 16 11 8 8 7 3 5 6 6 4 4 5 1 4 3 5 2 1 2 4 
0 4 10 81 173 124 86 52 30 13 10 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0 21 83 265 397 434 358 293 257 209 145 150 116 98 78 71 63 47 45 31 31 31 21 21 14 15 19 15 15 6 7 6 9 11 10 7 7 4 3 3 7 2 3 2 3 0 2 3 1 
0 1 17 72 164 119 89 44 25 21 9 6 4 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_17.3-05_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00026 0.00587 0.02373 0.06941 0.11509 0.10258 0.08702 0.07758 0.06099 0.04466 0.04185 0.03190 0.02552 0.02322 0.01761 0.01250 0.01608 0.01557 0.01276 0.00919 0.00944 0.00868 0.00587 0.00638 0.00357 0.00510 0.00357 0.00332 0.00434 0.00408 0.00281 0.00204 0.00204 0.00179 0.00077 0.00128 0.00153 0.00153 0.00102 0.00102 0.00128 0.00026 0.00102 0.00077 0.00128 0.00051 0.00026 0.00051 0.00102 
0.00026 0.00122 0.00246 0.00421 0.00542 0.00512 0.00471 0.00445 0.00395 0.00338 0.00327 0.00285 0.00255 0.00243 0.00212 0.00179 0.00203 0.00199 0.00180 0.00153 0.00155 0.00149 0.00122 0.00128 0.00095 0.00114 0.00095 0.00092 0.00105 0.00102 0.00085 0.00072 0.00072 0.00068 0.00044 0.00057 0.00063 0.00063 0.00051 0.00051 0.00057 0.00026 0.00051 0.00044 0.00057 0.00036 0.00026 0.00036 0.00051 
0.00000 0.00102 0.00255 0.02067 0.04415 0.03164 0.02195 0.01327 0.00766 0.00332 0.00255 0.00102 0.00051 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00051 0.00081 0.00230 0.00336 0.00284 0.00237 0.00184 0.00140 0.00092 0.00081 0.00051 0.00036 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00000 0.00536 0.02118 0.06762 0.10131 0.11075 0.09136 0.07477 0.06558 0.05333 0.03700 0.03828 0.02960 0.02501 0.01990 0.01812 0.01608 0.01199 0.01148 0.00791 0.00791 0.00791 0.00536 0.00536 0.00357 0.00383 0.00485 0.00383 0.00383 0.00153 0.00179 0.00153 0.00230 0.00281 0.00255 0.00179 0.00179 0.00102 0.00077 0.00077 0.00179 0.00051 0.00077 0.00051 0.00077 0.00000 0.00051 0.00077 0.00026 
0.00000 0.00117 0.00232 0.00415 0.00508 0.00532 0.00483 0.00437 0.00409 0.00369 0.00307 0.00313 0.00275 0.00253 0.00225 0.00215 0.00203 0.00175 0.00171 0.00142 0.00142 0.00142 0.00117 0.00117 0.00095 0.00099 0.00111 0.00099 0.00099 0.00063 0.00068 0.00063 0.00077 0.00085 0.00081 0.00068 0.00068 0.00051 0.00044 0.00044 0.00068 0.00036 0.00044 0.00036 0.00044 0.00000 0.00036 0.00044 0.00026 
0.00000 0.00026 0.00434 0.01837 0.04185 0.03037 0.02271 0.01123 0.00638 0.00536 0.00230 0.00153 0.00102 0.00026 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00026 0.00105 0.00217 0.00327 0.00278 0.00241 0.00169 0.00128 0.00117 0.00077 0.00063 0.00051 0.00026 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_17.3-2030.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
2381035
# average number of scatterings (more than 1 incoming )
1240.12
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0 15 71 207 179 153 108 87 70 71 53 34 32 21 23 18 19 15 12 13 6 6 6 9 11 3 4 3 3 4 2 3 3 0 2 1 0 0 0 1 2 0 2 0 0 2 0 1 1 
0 2 18 77 64 34 12 3 7 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0 14 69 146 187 150 107 95 88 63 56 29 30 25 16 30 15 13 15 3 6 12 6 4 3 4 3 3 0 1 0 2 3 0 3 3 3 0 0 1 2 0 0 1 1 1 1 0 1 
0 1 12 57 48 40 18 6 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_17.3-2030_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00000 0.00383 0.01812 0.05282 0.04568 0.03904 0.02756 0.02220 0.01786 0.01812 0.01352 0.00868 0.00817 0.00536 0.00587 0.00459 0.00485 0.00383 0.00306 0.00332 0.00153 0.00153 0.00153 0.00230 0.00281 0.00077 0.00102 0.00077 0.00077 0.00102 0.00051 0.00077 0.00077 0.00000 0.00051 0.00026 0.00000 0.00000 0.00000 0.00026 0.00051 0.00000 0.00051 0.00000 0.00000 0.00051 0.00000 0.00026 0.00026 
0.00000 0.00099 0.00215 0.00367 0.00341 0.00316 0.00265 0.00238 0.00214 0.00215 0.00186 0.00149 0.00144 0.00117 0.00122 0.00108 0.00111 0.00099 0.00088 0.00092 0.00063 0.00063 0.00063 0.00077 0.00085 0.00044 0.00051 0.00044 0.00044 0.00051 0.00036 0.00044 0.00044 0.00000 0.00036 0.00026 0.00000 0.00000 0.00000 0.00026 0.00036 0.00000 0.00036 0.00000 0.00000 0.00036 0.00000 0.00026 0.00026 
0.00000 0.00051 0.00459 0.01965 0.01633 0.00868 0.00306 0.00077 0.00179 0.00077 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00036 0.00108 0.00224 0.00204 0.00149 0.00088 0.00044 0.00068 0.00044 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00000 0.00357 0.01761 0.03726 0.04772 0.03828 0.02730 0.02424 0.02246 0.01608 0.01429 0.00740 0.00766 0.00638 0.00408 0.00766 0.00383 0.00332 0.00383 0.00077 0.00153 0.00306 0.00153 0.00102 0.00077 0.00102 0.00077 0.00077 0.00000 0.00026 0.00000 0.00051 0.00077 0.00000 0.00077 0.00077 0.00077 0.00000 0.00000 0.00026 0.00051 0.00000 0.00000 0.00026 0.00026 0.00026 0.00026 0.00000 0.00026 
0.00000 0.00095 0.00212 0.00308 0.00349 0.00313 0.00264 0.00249 0.00239 0.00203 0.00191 0.00137 0.00140 0.00128 0.00102 0.00140 0.00099 0.00092 0.00099 0.00044 0.00063 0.00088 0.00063 0.00051 0.00044 0.00051 0.00044 0.00044 0.00000 0.00026 0.00000 0.00036 0.00044 0.00000 0.00044 0.00044 0.00044 0.00000 0.00000 0.00026 0.00036 0.00000 0.00000 0.00026 0.00026 0.00026 0.00026 0.00000 0.00026 
0.00000 0.00026 0.00306 0.01455 0.01225 0.01021 0.00459 0.00153 0.00153 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00026 0.00088 0.00193 0.00177 0.00161 0.00108 0.00063 0.00063 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_17.3-4050.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
798270
# average number of scatterings (more than 1 incoming )
415.766
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0 12 51 72 66 49 28 28 24 20 16 11 7 4 2 2 4 3 3 1 0 2 1 1 0 0 1 1 1 0 0 0 1 1 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 
0 2 17 29 17 2 2 2 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
1 10 75 87 52 47 34 37 15 12 9 9 4 6 4 5 8 5 3 3 4 1 1 0 1 0 1 0 1 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 2 0 0 
0 1 19 20 10 1 4 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_17.3-4050_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00000 0.00306 0.01301 0.01837 0.01684 0.01250 0.00715 0.00715 0.00612 0.00510 0.00408 0.00281 0.00179 0.00102 0.00051 0.00051 0.00102 0.00077 0.00077 0.00026 0.00000 0.00051 0.00026 0.00026 0.00000 0.00000 0.00026 0.00026 0.00026 0.00000 0.00000 0.00000 0.00026 0.00026 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00088 0.00182 0.00217 0.00207 0.00179 0.00135 0.00135 0.00125 0.00114 0.00102 0.00085 0.00068 0.00051 0.00036 0.00036 0.00051 0.00044 0.00044 0.00026 0.00000 0.00036 0.00026 0.00026 0.00000 0.00000 0.00026 0.00026 0.00026 0.00000 0.00000 0.00000 0.00026 0.00026 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00051 0.00434 0.00740 0.00434 0.00051 0.00051 0.00051 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00036 0.00105 0.00137 0.00105 0.00036 0.00036 0.00036 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00026 0.00255 0.01914 0.02220 0.01327 0.01199 0.00868 0.00944 0.00383 0.00306 0.00230 0.00230 0.00102 0.00153 0.00102 0.00128 0.00204 0.00128 0.00077 0.00077 0.00102 0.00026 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00026 0.00026 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00051 0.00000 0.00000 
0.00026 0.00081 0.00221 0.00238 0.00184 0.00175 0.00149 0.00155 0.00099 0.00088 0.00077 0.00077 0.00051 0.00063 0.00051 0.00057 0.00072 0.00057 0.00044 0.00044 0.00051 0.00026 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00026 0.00000 0.00026 0.00026 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00036 0.00000 0.00000 
0.00000 0.00026 0.00485 0.00510 0.00255 0.00026 0.00102 0.00026 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00026 0.00111 0.00114 0.00081 0.00026 0.00051 0.00026 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_5020.0-05.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
28305527
# average number of scatterings (more than 1 incoming )
14742.5
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
5 31 113 321 907 1616 1828 1798 1613 1416 1277 1172 1048 840 747 731 641 560 580 479 458 411 361 369 340 314 319 274 264 231 209 204 197 199 165 167 143 125 116 117 141 127 111 91 111 98 90 87 89 
0 5 7 81 343 713 630 461 336 253 184 145 119 99 65 49 48 25 20 25 17 15 10 13 13 6 12 5 6 6 4 3 7 3 3 3 3 4 1 0 3 4 3 2 1 0 0 1 2 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0 32 108 334 833 1565 1928 1734 1567 1458 1204 1121 1081 942 827 745 665 625 551 493 465 438 406 409 335 302 270 247 270 267 234 234 178 201 190 151 163 140 138 134 112 135 106 94 108 121 93 88 111 
0 3 9 67 327 705 667 461 350 263 219 124 117 85 68 39 40 37 23 24 22 17 8 8 12 6 9 7 6 3 6 3 3 2 1 3 2 1 1 2 3 1 0 0 1 0 0 2 1 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_5020.0-05_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00128 0.00791 0.02884 0.08191 0.23145 0.41238 0.46648 0.45882 0.41161 0.36134 0.32587 0.29908 0.26743 0.21436 0.19062 0.18654 0.16357 0.14290 0.14801 0.12223 0.11687 0.10488 0.09212 0.09416 0.08676 0.08013 0.08140 0.06992 0.06737 0.05895 0.05333 0.05206 0.05027 0.05078 0.04211 0.04262 0.03649 0.03190 0.02960 0.02986 0.03598 0.03241 0.02833 0.02322 0.02833 0.02501 0.02297 0.02220 0.02271 
0.00057 0.00142 0.00271 0.00457 0.00769 0.01026 0.01091 0.01082 0.01025 0.00960 0.00912 0.00874 0.00826 0.00740 0.00697 0.00690 0.00646 0.00604 0.00615 0.00559 0.00546 0.00517 0.00485 0.00490 0.00471 0.00452 0.00456 0.00422 0.00415 0.00388 0.00369 0.00364 0.00358 0.00360 0.00328 0.00330 0.00305 0.00285 0.00275 0.00276 0.00303 0.00288 0.00269 0.00243 0.00269 0.00253 0.00242 0.00238 0.00241 
0.00000 0.00128 0.00179 0.02067 0.08753 0.18195 0.16077 0.11764 0.08574 0.06456 0.04695 0.03700 0.03037 0.02526 0.01659 0.01250 0.01225 0.00638 0.00510 0.00638 0.00434 0.00383 0.00255 0.00332 0.00332 0.00153 0.00306 0.00128 0.00153 0.00153 0.00102 0.00077 0.00179 0.00077 0.00077 0.00077 0.00077 0.00102 0.00026 0.00000 0.00077 0.00102 0.00077 0.00051 0.00026 0.00000 0.00000 0.00026 0.00051 
0.00000 0.00057 0.00068 0.00230 0.00473 0.00681 0.00641 0.00548 0.00468 0.00406 0.00346 0.00307 0.00278 0.00254 0.00206 0.00179 0.00177 0.00128 0.00114 0.00128 0.00105 0.00099 0.00081 0.00092 0.00092 0.00063 0.00088 0.00057 0.00063 0.00063 0.00051 0.00044 0.00068 0.00044 0.00044 0.00044 0.00044 0.00051 0.00026 0.00000 0.00044 0.00051 0.00044 0.00036 0.00026 0.00000 0.00000 0.00026 0.00036 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00000 0.00817 0.02756 0.08523 0.21257 0.39937 0.49200 0.44249 0.39988 0.37206 0.30724 0.28606 0.27586 0.24038 0.21104 0.19011 0.16970 0.15949 0.14061 0.12581 0.11866 0.11177 0.10361 0.10437 0.08549 0.07707 0.06890 0.06303 0.06890 0.06813 0.05971 0.05971 0.04542 0.05129 0.04849 0.03853 0.04160 0.03573 0.03522 0.03419 0.02858 0.03445 0.02705 0.02399 0.02756 0.03088 0.02373 0.02246 0.02833 
0.00000 0.00144 0.00265 0.00466 0.00737 0.01010 0.01120 0.01063 0.01010 0.00974 0.00885 0.00854 0.00839 0.00783 0.00734 0.00697 0.00658 0.00638 0.00599 0.00567 0.00550 0.00534 0.00514 0.00516 0.00467 0.00443 0.00419 0.00401 0.00419 0.00417 0.00390 0.00390 0.00340 0.00362 0.00352 0.00314 0.00326 0.00302 0.00300 0.00295 0.00270 0.00296 0.00263 0.00247 0.00265 0.00281 0.00246 0.00239 0.00269 
0.00000 0.00077 0.00230 0.01710 0.08345 0.17991 0.17021 0.11764 0.08931 0.06711 0.05589 0.03164 0.02986 0.02169 0.01735 0.00995 0.01021 0.00944 0.00587 0.00612 0.00561 0.00434 0.00204 0.00204 0.00306 0.00153 0.00230 0.00179 0.00153 0.00077 0.00153 0.00077 0.00077 0.00051 0.00026 0.00077 0.00051 0.00026 0.00026 0.00051 0.00077 0.00026 0.00000 0.00000 0.00026 0.00000 0.00000 0.00051 0.00026 
0.00000 0.00044 0.00077 0.00209 0.00461 0.00678 0.00659 0.00548 0.00477 0.00414 0.00378 0.00284 0.00276 0.00235 0.00210 0.00159 0.00161 0.00155 0.00122 0.00125 0.00120 0.00105 0.00072 0.00072 0.00088 0.00063 0.00077 0.00068 0.00063 0.00044 0.00063 0.00044 0.00044 0.00036 0.00026 0.00044 0.00036 0.00026 0.00026 0.00036 0.00044 0.00026 0.00000 0.00000 0.00026 0.00000 0.00000 0.00036 0.00026 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_5020.0-2030.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
12717850
# average number of scatterings (more than 1 incoming )
6623.88
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
6 40 121 376 859 1004 914 793 705 616 584 459 433 401 323 315 267 221 215 204 170 136 148 119 116 121 109 105 88 88 74 75 83 68 60 46 46 45 58 50 34 39 43 34 41 31 34 29 39 
0 2 10 113 401 328 214 145 87 55 43 30 21 19 14 12 14 10 3 5 4 3 6 7 4 2 1 2 1 1 2 0 0 1 0 0 0 0 1 0 0 1 2 2 1 0 0 1 0 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
1 32 93 325 902 948 887 784 699 612 512 495 429 404 329 300 278 234 204 220 179 144 140 136 114 118 82 100 87 90 80 64 67 62 64 57 51 53 53 53 47 44 34 40 31 37 32 36 35 
0 4 8 87 395 321 203 141 85 50 51 35 21 17 13 7 9 9 7 6 6 5 6 1 2 2 3 1 0 2 1 1 2 0 2 0 0 1 2 1 0 0 0 0 0 0 0 0 0 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_5020.0-2030_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00153 0.01021 0.03088 0.09595 0.21920 0.25621 0.23324 0.20236 0.17991 0.15719 0.14903 0.11713 0.11050 0.10233 0.08242 0.08038 0.06813 0.05640 0.05486 0.05206 0.04338 0.03471 0.03777 0.03037 0.02960 0.03088 0.02782 0.02679 0.02246 0.02246 0.01888 0.01914 0.02118 0.01735 0.01531 0.01174 0.01174 0.01148 0.01480 0.01276 0.00868 0.00995 0.01097 0.00868 0.01046 0.00791 0.00868 0.00740 0.00995 
0.00063 0.00161 0.00281 0.00495 0.00748 0.00809 0.00771 0.00719 0.00678 0.00633 0.00617 0.00547 0.00531 0.00511 0.00459 0.00453 0.00417 0.00379 0.00374 0.00364 0.00333 0.00298 0.00310 0.00278 0.00275 0.00281 0.00266 0.00261 0.00239 0.00239 0.00220 0.00221 0.00232 0.00210 0.00198 0.00173 0.00173 0.00171 0.00194 0.00180 0.00149 0.00159 0.00167 0.00149 0.00163 0.00142 0.00149 0.00137 0.00159 
0.00000 0.00051 0.00255 0.02884 0.10233 0.08370 0.05461 0.03700 0.02220 0.01404 0.01097 0.00766 0.00536 0.00485 0.00357 0.00306 0.00357 0.00255 0.00077 0.00128 0.00102 0.00077 0.00153 0.00179 0.00102 0.00051 0.00026 0.00051 0.00026 0.00026 0.00051 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00026 0.00051 0.00051 0.00026 0.00000 0.00000 0.00026 0.00000 
0.00000 0.00036 0.00081 0.00271 0.00511 0.00462 0.00373 0.00307 0.00238 0.00189 0.00167 0.00140 0.00117 0.00111 0.00095 0.00088 0.00095 0.00081 0.00044 0.00057 0.00051 0.00044 0.00063 0.00068 0.00051 0.00036 0.00026 0.00036 0.00026 0.00026 0.00036 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00026 0.00036 0.00036 0.00026 0.00000 0.00000 0.00026 0.00000 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00026 0.00817 0.02373 0.08294 0.23018 0.24192 0.22635 0.20007 0.17837 0.15617 0.13065 0.12632 0.10947 0.10309 0.08396 0.07656 0.07094 0.05971 0.05206 0.05614 0.04568 0.03675 0.03573 0.03471 0.02909 0.03011 0.02093 0.02552 0.02220 0.02297 0.02041 0.01633 0.01710 0.01582 0.01633 0.01455 0.01301 0.01352 0.01352 0.01352 0.01199 0.01123 0.00868 0.01021 0.00791 0.00944 0.00817 0.00919 0.00893 
0.00026 0.00144 0.00246 0.00460 0.00766 0.00786 0.00760 0.00715 0.00675 0.00631 0.00577 0.00568 0.00529 0.00513 0.00463 0.00442 0.00425 0.00390 0.00364 0.00379 0.00341 0.00306 0.00302 0.00298 0.00272 0.00277 0.00231 0.00255 0.00238 0.00242 0.00228 0.00204 0.00209 0.00201 0.00204 0.00193 0.00182 0.00186 0.00186 0.00186 0.00175 0.00169 0.00149 0.00161 0.00142 0.00155 0.00144 0.00153 0.00151 
0.00000 0.00102 0.00204 0.02220 0.10080 0.08191 0.05180 0.03598 0.02169 0.01276 0.01301 0.00893 0.00536 0.00434 0.00332 0.00179 0.00230 0.00230 0.00179 0.00153 0.00153 0.00128 0.00153 0.00026 0.00051 0.00051 0.00077 0.00026 0.00000 0.00051 0.00026 0.00026 0.00051 0.00000 0.00051 0.00000 0.00000 0.00026 0.00051 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00051 0.00072 0.00238 0.00507 0.00457 0.00364 0.00303 0.00235 0.00180 0.00182 0.00151 0.00117 0.00105 0.00092 0.00068 0.00077 0.00077 0.00068 0.00063 0.00063 0.00057 0.00063 0.00026 0.00036 0.00036 0.00044 0.00026 0.00000 0.00036 0.00026 0.00026 0.00036 0.00000 0.00036 0.00000 0.00000 0.00026 0.00036 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_5020.0-4050.dat <==
# total number events
1920
# total number of scatterings (more than 1 incoming particle)
4927890
# average number of scatterings (more than 1 incoming )
2566.61
# list of all reaction analyzed
N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰|N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
3 28 100 369 457 429 355 321 269 220 179 148 128 132 101 95 85 80 71 50 39 52 44 41 24 34 34 37 22 20 18 22 20 18 14 13 17 14 12 15 13 6 11 9 13 10 15 7 4 
0 1 16 169 129 78 41 22 16 10 4 6 5 4 1 1 3 2 0 0 1 2 0 0 0 0 0 0 0 0 1 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward and backward histogram (non-normalized)
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
1 21 110 435 499 436 388 298 251 239 212 156 169 122 96 90 85 72 52 43 53 45 37 34 35 32 33 24 35 17 25 14 17 21 15 14 13 7 11 14 16 12 15 13 6 12 11 6 6 
0 2 13 152 148 86 29 34 22 12 8 10 5 5 5 3 3 1 1 1 1 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 


==> anc/data/rates/dN_dt_more-prod-runs-PbPb_5020.0-4050_w_errors_and_norm.dat <==
# reaction: N⁺,N̅⁻:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00077 0.00715 0.02552 0.09416 0.11662 0.10947 0.09059 0.08191 0.06864 0.05614 0.04568 0.03777 0.03266 0.03368 0.02577 0.02424 0.02169 0.02041 0.01812 0.01276 0.00995 0.01327 0.01123 0.01046 0.00612 0.00868 0.00868 0.00944 0.00561 0.00510 0.00459 0.00561 0.00510 0.00459 0.00357 0.00332 0.00434 0.00357 0.00306 0.00383 0.00332 0.00153 0.00281 0.00230 0.00332 0.00255 0.00383 0.00179 0.00102 
0.00044 0.00135 0.00255 0.00490 0.00546 0.00529 0.00481 0.00457 0.00419 0.00379 0.00341 0.00310 0.00289 0.00293 0.00256 0.00249 0.00235 0.00228 0.00215 0.00180 0.00159 0.00184 0.00169 0.00163 0.00125 0.00149 0.00149 0.00155 0.00120 0.00114 0.00108 0.00120 0.00114 0.00108 0.00095 0.00092 0.00105 0.00095 0.00088 0.00099 0.00092 0.00063 0.00085 0.00077 0.00092 0.00081 0.00099 0.00068 0.00051 
0.00000 0.00026 0.00408 0.04313 0.03292 0.01990 0.01046 0.00561 0.00408 0.00255 0.00102 0.00153 0.00128 0.00102 0.00026 0.00026 0.00077 0.00051 0.00000 0.00000 0.00026 0.00051 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00026 0.00000 0.00000 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00026 0.00102 0.00332 0.00290 0.00225 0.00163 0.00120 0.00102 0.00081 0.00051 0.00063 0.00057 0.00051 0.00026 0.00026 0.00044 0.00036 0.00000 0.00000 0.00026 0.00036 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00026 0.00000 0.00000 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
# reaction: N⁰,N̅⁰:π⁺,π⁺,π⁻,π⁻,π⁰ - time bin (centers), forward dN/dt (normalized) then errors, backward dN/dt (normalized) then errors 
1.020 3.061 5.102 7.143 9.184 11.224 13.265 15.306 17.347 19.388 21.429 23.469 25.510 27.551 29.592 31.633 33.673 35.714 37.755 39.796 41.837 43.878 45.918 47.959 50.000 52.041 54.082 56.122 58.163 60.204 62.245 64.286 66.327 68.367 70.408 72.449 74.490 76.531 78.571 80.612 82.653 84.694 86.735 88.776 90.816 92.857 94.898 96.939 98.980 
0.00026 0.00536 0.02807 0.11101 0.12734 0.11126 0.09901 0.07605 0.06405 0.06099 0.05410 0.03981 0.04313 0.03113 0.02450 0.02297 0.02169 0.01837 0.01327 0.01097 0.01352 0.01148 0.00944 0.00868 0.00893 0.00817 0.00842 0.00612 0.00893 0.00434 0.00638 0.00357 0.00434 0.00536 0.00383 0.00357 0.00332 0.00179 0.00281 0.00357 0.00408 0.00306 0.00383 0.00332 0.00153 0.00306 0.00281 0.00153 0.00153 
0.00026 0.00117 0.00268 0.00532 0.00570 0.00533 0.00503 0.00441 0.00404 0.00395 0.00372 0.00319 0.00332 0.00282 0.00250 0.00242 0.00235 0.00217 0.00184 0.00167 0.00186 0.00171 0.00155 0.00149 0.00151 0.00144 0.00147 0.00125 0.00151 0.00105 0.00128 0.00095 0.00105 0.00117 0.00099 0.00095 0.00092 0.00068 0.00085 0.00095 0.00102 0.00088 0.00099 0.00092 0.00063 0.00088 0.00085 0.00063 0.00063 
0.00000 0.00051 0.00332 0.03879 0.03777 0.02195 0.00740 0.00868 0.00561 0.00306 0.00204 0.00255 0.00128 0.00128 0.00128 0.00077 0.00077 0.00026 0.00026 0.00026 0.00026 0.00026 0.00000 0.00000 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 
0.00000 0.00036 0.00092 0.00315 0.00310 0.00237 0.00137 0.00149 0.00120 0.00088 0.00072 0.00081 0.00057 0.00057 0.00057 0.00044 0.00044 0.00026 0.00026 0.00026 0.00026 0.00026 0.00000 0.00000 0.00026 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00026 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 


==> anc/data/yields_res/p_yield_collisions_05_PbPb_17.3_midrapidity.dat <==
# Time dependence of p yield for PbPb_17.3 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
1.46	37.6485	13.224	13.224
2.0	37.6485	13.2575	13.271
3.0	37.6485	13.4795	13.511
4.0	37.6485	13.846	13.857
5.0	37.6485	14.27	14.3495
6.0	37.6485	14.9595	15.048
7.0	37.6485	15.887	16.033
8.0	37.6485	17.1575	17.3185
9.0	37.6485	18.471	18.7275
10.0	37.6485	19.531	19.744
11.0	37.6485	20.481	20.8605
12.0	37.6485	21.518	21.9765
13.0	37.6485	22.445	23.1375
14.0	37.6485	23.4765	24.2115
15.0	37.6485	24.359	25.2045
16.0	37.6485	25.343	26.165
17.0	37.6485	26.281	27.117
18.0	37.6485	27.1445	27.9825
19.0	37.6485	27.9005	28.8125
20.0	37.6485	28.5215	29.6285
21.0	37.6485	29.1285	30.316
22.0	37.6485	29.7115	30.914
23.0	37.6485	30.253	31.5175
24.0	37.6485	30.7805	32.026
25.0	37.6485	31.2205	32.468
26.0	37.6485	31.608	32.8235
27.0	37.6485	31.9555	33.134
28.0	37.6485	32.28	33.4515
29.0	37.6485	32.576	33.7755
30.0	37.6485	32.799	34.0445
31.0	37.6485	33.0485	34.2675
32.0	37.6485	33.259	34.467
33.0	37.6485	33.4155	34.6295
34.0	37.6485	33.5545	34.775
35.0	37.6485	33.6905	34.889
36.0	37.6485	33.8005	34.9895
37.0	37.6485	33.9115	35.1195
38.0	37.6485	33.998	35.1945
39.0	37.6485	34.08	35.2595
40.0	37.6485	34.146	35.3365
41.0	37.6485	34.203	35.415
42.0	37.6485	34.2615	35.46
43.0	37.6485	34.3225	35.5035
44.0	37.6485	34.3495	35.5475
45.0	37.6485	34.374	35.5945
46.0	37.6485	34.4185	35.6135
47.0	37.6485	34.4525	35.638
48.0	37.6485	34.4835	35.656
49.0	37.6485	34.511	35.68
50.0	37.6485	34.5215	35.688
51.0	37.6485	34.5405	35.7075
52.0	37.6485	34.5515	35.7195
53.0	37.6485	34.5595	35.7375
54.0	37.6485	34.5645	35.763
55.0	37.6485	34.584	35.7765
56.0	37.6485	34.6035	35.777
57.0	37.6485	34.615	35.783
58.0	37.6485	34.626	35.7915
59.0	37.6485	34.6345	35.8045
60.0	37.6485	34.639	35.8205
61.0	37.6485	34.65	35.831
62.0	37.6485	34.656	35.8365
63.0	37.6485	34.661	35.8455
64.0	37.6485	34.664	35.8515
65.0	37.6485	34.666	35.861
66.0	37.6485	34.673	35.869
67.0	37.6485	34.6795	35.8755
68.0	37.6485	34.681	35.878
69.0	37.6485	34.679	35.8865
70.0	37.6485	34.6815	35.888
71.0	37.6485	34.679	35.893
72.0	37.6485	34.6785	35.8915
73.0	37.6485	34.6785	35.892
74.0	37.6485	34.6795	35.8925
75.0	37.6485	34.679	35.894
76.0	37.6485	34.6805	35.89
77.0	37.6485	34.683	35.8905
78.0	37.6485	34.6845	35.895
79.0	37.6485	34.685	35.8935
80.0	37.6485	34.6885	35.8975
81.0	37.6485	34.695	35.8935
82.0	37.6485	34.694	35.892
83.0	37.6485	34.693	35.8915
84.0	37.6485	34.6945	35.888
85.0	37.6485	34.6965	35.8925
86.0	37.6485	34.6985	35.893
87.0	37.6485	34.701	35.8925
88.0	37.6485	34.704	35.8885
89.0	37.6485	34.7075	35.892
90.0	37.6485	34.706	35.8955
91.0	37.6485	34.7075	35.8955
92.0	37.6485	34.7125	35.895
93.0	37.6485	34.713	35.897
94.0	37.6485	34.714	35.895
95.0	37.6485	34.7135	35.8955
96.0	37.6485	34.714	35.8955
97.0	37.6485	34.7145	35.895
98.0	37.6485	34.7135	35.897
99.0	37.6485	34.7135	35.8975
100.0	37.6485	34.712	35.899
101.0	37.6485	34.714	35.899
102.0	37.6485	34.713	35.901
103.0	37.6485	34.711	35.9015
104.0	37.6485	34.7115	35.9015
105.0	37.6485	34.7105	35.9045
106.0	37.6485	34.712	35.905
107.0	37.6485	34.71	35.905
108.0	37.6485	34.7125	35.9045
109.0	37.6485	34.713	35.9025
110.0	37.6485	34.712	35.901
111.0	37.648500000000006	34.711	35.9015
112.0	37.6485	34.7095	35.902
113.0	37.6485	34.71	35.9035
114.0	37.6485	34.711	35.903
115.0	37.64849999999999	34.7105	35.9035
116.0	37.6485	34.7115	35.9045
117.0	37.6485	34.7125	35.9045
118.0	37.6485	34.7125	35.905
119.0	37.6485	34.7135	35.905
120.0	37.6485	34.7135	35.906
121.0	37.6485	34.713	35.907
122.0	37.6485	34.715	35.9085
123.0	37.6485	34.7165	35.909
124.0	37.6485	34.717	35.909
125.0	37.6485	34.7165	35.9095
126.0	37.6485	34.7155	35.909
127.0	37.6485	34.715	35.909
128.0	37.6485	34.714	35.9095
129.0	37.6485	34.713	35.9105
130.0	37.6485	34.714	35.911
131.0	37.6485	34.715	35.911
132.0	37.6485	34.7145	35.9125
133.0	37.6485	34.7145	35.912
134.0	37.6485	34.7145	35.9125
135.0	37.6485	34.7155	35.9145
136.0	37.6485	34.716	35.915
137.0	37.6485	34.7175	35.9155
138.0	37.6485	34.718	35.9155
139.0	37.6485	34.718	35.9155
140.0	37.6485	34.718	35.916
141.0	37.6485	34.718	35.9155
142.0	37.6485	34.7175	35.9145
143.0	37.6485	34.717	35.9145
144.0	37.6485	34.717	35.915
145.0	37.6485	34.7165	35.9155
146.0	37.6485	34.7175	35.9175
147.0	37.6485	34.7175	35.917
148.0	37.6485	34.7175	35.9165
149.0	37.6485	34.7185	35.9165
150.0	37.6485	34.7445	35.946


==> anc/data/yields_res/p_yield_collisions_AuAu_200.0_05_4pi.dat <==
# Time dependence of p yield for AuAu_200.0 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
0.51	188.6377	64.2755	64.2755
1.0	188.6377	64.306	64.3025
2.0	188.6377	64.506	64.4825
3.0	188.6377	64.8515	64.854
4.0	188.6377	65.331	65.342
5.0	188.6377	66.1585	66.191
6.0	188.6377	67.154	67.275
7.0	188.6377	68.442	68.7275
8.0	188.6377	70.018	70.519
9.0	188.6377	71.833	72.7
10.0	188.6377	73.623	74.7135
11.0	188.63769999999997	75.2745	76.78
12.0	188.6377	76.988	78.837
13.0	188.63770000000002	78.6925	80.9125
14.0	188.6377	80.4485	82.933
15.0	188.63769999999997	82.0545	85.1185
16.0	188.6377	83.7855	87.165
17.0	188.6377	85.473	89.245
18.0	188.6377	87.221	91.293
19.0	188.6377	88.8455	93.118
20.0	188.6377	90.614	94.893
21.0	188.6377	92.3125	96.8405
22.0	188.63769999999997	93.9125	98.5915
23.0	188.6377	95.3455	100.4145
24.0	188.6377	96.9205	102.235
25.0	188.6377	98.429	103.7995
26.0	188.63770000000002	99.754	105.304
27.0	188.6377	101.112	106.968
28.0	188.6377	102.389	108.41
29.0	188.6377	103.686	109.848
30.0	188.63769999999997	104.9545	111.198
31.0	188.6377	106.241	112.556
32.0	188.6377	107.3765	113.9965
33.0	188.6377	108.6415	115.223
34.0	188.6377	109.7875	116.633
35.0	188.6377	110.8175	117.776
36.0	188.6377	111.8095	118.822
37.0	188.6377	112.733	120.1065
38.0	188.6377	113.641	121.1975
39.0	188.6377	114.598	122.2855
40.0	188.6377	115.6165	123.34
41.0	188.6377	116.4725	124.2935
42.0	188.6377	117.3785	125.305
43.0	188.6377	118.2725	126.1195
44.0	188.63769999999997	119.119	127.0875
45.0	188.6377	119.866	127.961
46.0	188.6377	120.6035	128.7575
47.0	188.63770000000002	121.3525	129.5675
48.0	188.6377	122.145	130.398
49.0	188.6377	122.8905	131.2085
50.0	188.6377	123.551	132.017
51.0	188.6377	124.1735	132.814
52.0	188.63770000000002	124.7475	133.4535
53.0	188.6377	125.4125	134.089
54.0	188.6377	125.954	134.7925
55.0	188.6377	126.6475	135.42
56.0	188.6377	127.122	136.0815
57.0	188.6377	127.774	136.7455
58.0	188.6377	128.367	137.416
59.0	188.6377	128.961	137.9735
60.0	188.63769999999997	129.506	138.532
61.0	188.6377	130.0185	139.1005
62.0	188.6377	130.5675	139.659
63.0	188.6377	131.083	140.2245
64.0	188.6377	131.5115	140.795
65.0	188.6377	131.9425	141.306
66.0	188.6377	132.4975	141.779
67.0	188.6377	132.9805	142.3585
68.0	188.6377	133.456	142.9205
69.0	188.6377	133.811	143.372
70.0	188.6377	134.2215	143.8035
71.0	188.6377	134.6835	144.335
72.0	188.6377	135.0745	144.7135
73.0	188.6377	135.4435	145.1385
74.0	188.6377	135.8745	145.5935
75.0	188.6377	136.294	146.064
76.0	188.6377	136.6275	146.4925
77.0	188.6377	137.0235	146.9185
78.0	188.6377	137.3485	147.3
79.0	188.6377	137.7925	147.69
80.0	188.6377	138.14	148.0305
81.0	188.6377	138.4535	148.408
82.0	188.6377	138.7715	148.7955
83.0	188.6377	139.0955	149.1305
84.0	188.6377	139.482	149.446
85.0	188.6377	139.7655	149.76
86.0	188.6377	140.072	150.1245
87.0	188.6377	140.416	150.513
88.0	188.63769999999997	140.7095	150.841
89.0	188.6377	141.048	151.2025
90.0	188.6377	141.357	151.5395
91.0	188.6377	141.6805	151.8705
92.0	188.6377	141.95	152.19
93.0	188.63769999999997	142.2605	152.4775
94.0	188.63770000000002	142.548	152.73
95.0	188.6377	142.807	153.0485
96.0	188.6377	143.0565	153.32
97.0	188.6377	143.2795	153.5605
98.0	188.6377	143.5155	153.8285
99.0	188.63770000000002	143.7205	154.1295
100.0	188.6377	143.9265	154.433
101.0	188.6377	144.2225	154.6985
102.0	188.6377	144.474	154.994
103.0	188.6377	144.739	155.311
104.0	188.63770000000002	144.9935	155.5415
105.0	188.6377	145.224	155.793
106.0	188.6377	145.517	156.062
107.0	188.6377	145.706	156.3235
108.0	188.6377	145.921	156.553
109.0	188.63769999999997	146.137	156.7805
110.0	188.6377	146.3925	157.009
111.0	188.6377	146.6615	157.289
112.0	188.6377	146.9	157.5045
113.0	188.6377	147.0635	157.696
114.0	188.6377	147.274	157.8725
115.0	188.6377	147.455	158.0765
116.0	188.6377	147.688	158.323
117.0	188.6377	147.885	158.5135
118.0	188.6377	148.1235	158.729
119.0	188.6377	148.3025	158.917
120.0	188.63769999999997	148.5395	159.1115
121.0	188.6377	148.7015	159.3045
122.0	188.6377	148.8925	159.5255
123.0	188.6377	149.0435	159.701
124.0	188.6377	149.2205	159.9015
125.0	188.6377	149.3945	160.098
126.0	188.6377	149.532	160.2925
127.0	188.6377	149.655	160.4505
128.0	188.6377	149.857	160.61
129.0	188.6377	150.0415	160.789
130.0	188.6377	150.175	160.972
131.0	188.6377	150.328	161.154
132.0	188.6377	150.455	161.254
133.0	188.6377	150.6815	161.3985
134.0	188.6377	150.8445	161.5515
135.0	188.6377	151.01	161.7015
136.0	188.6377	151.183	161.867
137.0	188.6377	151.3155	162.0315
138.0	188.6377	151.4345	162.1965
139.0	188.6377	151.581	162.3635
140.0	188.6377	151.725	162.47
141.0	188.6377	151.904	162.601
142.0	188.6377	152.0485	162.7485
143.0	188.6377	152.193	162.8835
144.0	188.6377	152.285	163.052
145.0	188.6377	152.385	163.242
146.0	188.6377	152.5395	163.359
147.0	188.6377	152.6755	163.489
148.0	188.6377	152.8065	163.6165
149.0	188.6377	152.919	163.7595


==> anc/data/yields_res/p_yield_collisions_AuAu_200.0_05_midrapidity.dat <==
# Time dependence of p yield for AuAu_200.0 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
0.51	25.332	8.3445	8.3445
1.0	25.332	8.3605	8.363
2.0	25.332	8.446	8.4505
3.0	25.332000000000004	8.57	8.5805
4.0	25.332	8.755	8.7705
5.0	25.332	9.129	9.1235
6.0	25.332000000000004	9.612	9.586
7.0	25.332	10.1725	10.2525
8.0	25.332	10.855	10.984
9.0	25.332	11.565	11.877
10.0	25.332	12.16	12.6745
11.0	25.331999999999997	12.6065	13.3075
12.0	25.332000000000004	13.021	14.02
13.0	25.332	13.4545	14.636
14.0	25.332	13.9725	15.2155
15.0	25.332	14.462	15.878
16.0	25.332	14.9075	16.44
17.0	25.332	15.35	16.9775
18.0	25.332	15.816	17.52
19.0	25.332	16.249	17.9735
20.0	25.332	16.6615	18.4115
21.0	25.332	17.004	18.779
22.0	25.331999999999997	17.348	19.12
23.0	25.331999999999997	17.6415	19.437
24.0	25.332000000000004	17.9395	19.758
25.0	25.332000000000004	18.2065	20.054
26.0	25.332	18.416	20.345
27.0	25.332	18.6165	20.6405
28.0	25.332	18.8055	20.8415
29.0	25.332	18.9805	21.045
30.0	25.332	19.1345	21.238
31.0	25.332	19.2925	21.4245
32.0	25.332	19.427	21.5935
33.0	25.332	19.5305	21.6885
34.0	25.332	19.627	21.7795
35.0	25.332	19.717	21.849
36.0	25.332	19.789	21.927
37.0	25.332	19.8325	22.0285
38.0	25.332	19.8865	22.097
39.0	25.332	19.947	22.165
40.0	25.332	19.9995	22.21
41.0	25.332	20.0395	22.24
42.0	25.332	20.082	22.2905
43.0	25.332	20.111	22.3275
44.0	25.331999999999997	20.1375	22.36
45.0	25.332	20.165	22.375
46.0	25.331999999999997	20.1905	22.3925
47.0	25.332	20.2005	22.4125
48.0	25.332000000000004	20.224	22.4305
49.0	25.332	20.235	22.4605
50.0	25.332000000000004	20.2395	22.471
51.0	25.332	20.2585	22.482
52.0	25.332	20.2605	22.4875
53.0	25.332	20.271	22.492
54.0	25.332	20.285	22.4975
55.0	25.332	20.287	22.492
56.0	25.332	20.294	22.5075
57.0	25.332	20.299	22.5105
58.0	25.332	20.308	22.519
59.0	25.332	20.3105	22.5345
60.0	25.332	20.323	22.55
61.0	25.332	20.3305	22.554
62.0	25.332	20.3405	22.558
63.0	25.332	20.3395	22.564
64.0	25.332	20.3345	22.563
65.0	25.332	20.3385	22.569
66.0	25.332	20.3385	22.5745
67.0	25.332	20.343	22.5815
68.0	25.332	20.343	22.579
69.0	25.332	20.3425	22.5855
70.0	25.332	20.3475	22.5905
71.0	25.332	20.3475	22.5955
72.0	25.332	20.3515	22.598
73.0	25.332	20.353	22.5955
74.0	25.332	20.355	22.5965
75.0	25.332	20.3555	22.5955
76.0	25.332	20.3525	22.599
77.0	25.332	20.3555	22.6005
78.0	25.332	20.357	22.602
79.0	25.332	20.358	22.601
80.0	25.332	20.3595	22.602
81.0	25.332000000000004	20.356	22.6035
82.0	25.332	20.358	22.604
83.0	25.332	20.3575	22.605
84.0	25.332	20.36	22.608
85.0	25.332000000000004	20.3595	22.6105
86.0	25.332	20.3565	22.6135
87.0	25.332	20.359	22.6135
88.0	25.331999999999997	20.3565	22.6105
89.0	25.332000000000004	20.355	22.6125
90.0	25.332	20.3535	22.611
91.0	25.332	20.3545	22.612
92.0	25.331999999999997	20.355	22.6105
93.0	25.332	20.354	22.6115
94.0	25.332	20.3545	22.614
95.0	25.332	20.354	22.6135
96.0	25.332000000000004	20.355	22.613
97.0	25.332	20.356	22.6125
98.0	25.332	20.3555	22.6155
99.0	25.332	20.356	22.616
100.0	25.332000000000004	20.356	22.6185
101.0	25.332	20.354	22.621
102.0	25.332	20.354	22.6205
103.0	25.332	20.3545	22.62
104.0	25.332	20.3545	22.6195
105.0	25.332	20.351	22.619
106.0	25.332	20.351	22.619
107.0	25.331999999999997	20.35	22.619
108.0	25.332	20.3505	22.62
109.0	25.332	20.3515	22.619
110.0	25.332	20.353	22.619
111.0	25.331999999999997	20.3535	22.621
112.0	25.332	20.3545	22.6205
113.0	25.332	20.355	22.621
114.0	25.332	20.3545	22.6205
115.0	25.332000000000004	20.3545	22.6205
116.0	25.332	20.355	22.6185
117.0	25.332	20.354	22.618
118.0	25.332	20.3535	22.618
119.0	25.332	20.352	22.6175
120.0	25.332	20.3545	22.616
121.0	25.332	20.3545	22.6155
122.0	25.332	20.354	22.6135
123.0	25.332	20.3555	22.6145
124.0	25.332	20.353	22.615
125.0	25.332	20.3535	22.614
126.0	25.332	20.3525	22.6135
127.0	25.332	20.353	22.6145
128.0	25.332	20.3545	22.6145
129.0	25.332	20.355	22.6135
130.0	25.332	20.3545	22.613
131.0	25.332	20.354	22.6125
132.0	25.332	20.353	22.613
133.0	25.332	20.3515	22.614
134.0	25.332	20.35	22.6135
135.0	25.332	20.35	22.6135
136.0	25.332	20.351	22.614
137.0	25.332	20.351	22.6145
138.0	25.332	20.351	22.6135
139.0	25.332	20.3515	22.6135
140.0	25.332	20.3505	22.6135
141.0	25.332	20.3505	22.614
142.0	25.332	20.351	22.613
143.0	25.332	20.3515	22.6135
144.0	25.332	20.351	22.614
145.0	25.332	20.351	22.6145
146.0	25.332	20.352	22.615
147.0	25.332	20.352	22.617
148.0	25.332	20.352	22.6165
149.0	25.332	20.3515	22.616


==> anc/data/yields_res/p_yield_collisions_PbPb_17.3_05_4pi.dat <==
# Time dependence of p yield for PbPb_17.3 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
1.46	135.79705	48.116	48.116
2.0	135.79705	48.2305	48.2415
3.0	135.79705	48.9035	48.944
4.0	135.79705	49.979	49.981
5.0	135.79705	51.3715	51.426
6.0	135.79705	53.3615	53.4435
7.0	135.79705	55.733	56.0365
8.0	135.79705	58.8005	59.182
9.0	135.79705	62.1735	62.7905
10.0	135.79705	65.3305	66.0395
11.0	135.79705	68.5565	69.28
12.0	135.79705	71.66	72.512
13.0	135.79705	74.63	75.9825
14.0	135.79705	77.593	79.0935
15.0	135.79705	80.447	81.939
16.0	135.79705	83.202	84.792
17.0	135.79705	85.854	87.661
18.0	135.79705	88.431	90.5305
19.0	135.79705	90.833	93.1035
20.0	135.79705	93.0525	95.4725
21.0	135.79705	95.051	97.63
22.0	135.79705	97.1795	99.6305
23.0	135.79705	99.0985	101.7355
24.0	135.79705	100.84	103.776
25.0	135.79705	102.597	105.554
26.0	135.79705	104.279	107.162
27.0	135.79705	105.741	108.656
28.0	135.79705	107.155	110.148
29.0	135.79705	108.499	111.523
30.0	135.79705	109.685	112.805
31.0	135.79705	110.8865	114.0865
32.0	135.79705	111.929	115.2655
33.0	135.79705	112.9225	116.2745
34.0	135.79705	113.8675	117.195
35.0	135.79705	114.7375	118.1295
36.0	135.79705	115.523	118.961
37.0	135.79705	116.323	119.7565
38.0	135.79705	117.02	120.5415
39.0	135.79705	117.709	121.18
40.0	135.79705	118.2725	121.8055
41.0	135.79705	118.8295	122.4195
42.0	135.79705	119.3455	122.8975
43.0	135.79705	119.8725	123.4525
44.0	135.79705	120.3305	123.924
45.0	135.79705	120.776	124.328
46.0	135.79705	121.181	124.6905
47.0	135.79705	121.535	125.0505
48.0	135.79705	121.8965	125.446
49.0	135.79705	122.1885	125.737
50.0	135.79705	122.4715	126.044
51.0	135.79705	122.748	126.321
52.0	135.79705	123.05	126.6415
53.0	135.79705	123.292	126.8825
54.0	135.79705	123.515	127.1375
55.0	135.79705	123.722	127.352
56.0	135.79705	123.919	127.5295
57.0	135.79705	124.103	127.724
58.0	135.79705	124.297	127.9105
59.0	135.79705	124.4765	128.1135
60.0	135.79705	124.628	128.2715
61.0	135.79705	124.82	128.421
62.0	135.79705	124.951	128.578
63.0	135.79705	125.08	128.7265
64.0	135.79705	125.194	128.868
65.0	135.79705	125.3325	129.004
66.0	135.79705	125.4515	129.0915
67.0	135.79705	125.556	129.208
68.0	135.79705	125.665	129.297
69.0	135.79705	125.743	129.4125
70.0	135.79705	125.8625	129.504
71.0	135.79705	125.9615	129.5755
72.0	135.79705	126.026	129.653
73.0	135.79705	126.116	129.7375
74.0	135.79705	126.1925	129.8105
75.0	135.79705	126.253	129.87
76.0	135.79705	126.3165	129.9275
77.0	135.79705	126.371	129.988
78.0	135.79705	126.427	130.0515
79.0	135.79705	126.4905	130.1125
80.0	135.79705	126.548	130.18
81.0	135.79705	126.606	130.2225
82.0	135.79705	126.653	130.268
83.0	135.79705	126.6975	130.3175
84.0	135.79705	126.7375	130.3555
85.0	135.79705	126.7835	130.3885
86.0	135.79705	126.82	130.435
87.0	135.79705	126.8385	130.4685
88.0	135.79705	126.871	130.511
89.0	135.79705	126.9115	130.5395
90.0	135.79705	126.9415	130.57
91.0	135.79705	126.9815	130.611
92.0	135.79705	127.006	130.655
93.0	135.79705	127.036	130.694
94.0	135.79705	127.0605	130.702
95.0	135.79705	127.08	130.722
96.0	135.79705	127.0955	130.7325
97.0	135.79705	127.13	130.748
98.0	135.79705	127.144	130.765
99.0	135.79705	127.168	130.794
100.0	135.79705	127.174	130.8245
101.0	135.79705	127.189	130.8525
102.0	135.79705	127.207	130.8735
103.0	135.79705	127.219	130.8915
104.0	135.79705	127.225	130.8975
105.0	135.79705	127.24	130.9175
106.0	135.79705	127.2445	130.9375
107.0	135.79705	127.2635	130.95
108.0	135.79705	127.2835	130.9575
109.0	135.79705	127.2935	130.9585
110.0	135.79705	127.301	130.9695
111.0	135.79705	127.311	130.984
112.0	135.79705	127.3205	130.993
113.0	135.79705	127.328	131.0005
114.0	135.79705	127.337	131.017
115.0	135.79705	127.35	131.031
116.0	135.79705	127.3645	131.0425
117.0	135.79705	127.369	131.0555
118.0	135.79705	127.3825	131.0645
119.0	135.79705	127.397	131.0745
120.0	135.79705	127.404	131.083
121.0	135.79705	127.41	131.0895
122.0	135.79705	127.422	131.096
123.0	135.79705	127.4335	131.109
124.0	135.79705	127.4385	131.113
125.0	135.79705	127.4485	131.1195
126.0	135.79705	127.4535	131.124
127.0	135.79705	127.46	131.1325
128.0	135.79705	127.4625	131.137
129.0	135.79705	127.463	131.1445
130.0	135.79705	127.47	131.1485
131.0	135.79705	127.474	131.1535
132.0	135.79705	127.4765	131.158
133.0	135.79705	127.483	131.1605
134.0	135.79705	127.487	131.1595
135.0	135.79705	127.4975	131.171
136.0	135.79705	127.504	131.177
137.0	135.79705	127.508	131.182
138.0	135.79705	127.5095	131.1845
139.0	135.79705	127.5165	131.188
140.0	135.79705	127.5195	131.195
141.0	135.79705	127.5225	131.2055
142.0	135.79705	127.524	131.208
143.0	135.79705	127.525	131.2105
144.0	135.79705	127.531	131.214
145.0	135.79705	127.5325	131.218
146.0	135.79705	127.537	131.223
147.0	135.79705	127.543	131.2245
148.0	135.79705	127.546	131.223
149.0	135.79705	127.5495	131.2245
150.0	135.79705	127.814	131.477


==> anc/data/yields_res/p_yield_collisions_PbPb_17.3_05_midrapidity.dat <==
# Time dependence of p yield for PbPb_17.3 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
1.46	37.6485	13.224	13.224
2.0	37.6485	13.2575	13.271
3.0	37.6485	13.4795	13.511
4.0	37.6485	13.846	13.857
5.0	37.6485	14.27	14.3495
6.0	37.6485	14.9595	15.048
7.0	37.6485	15.887	16.033
8.0	37.6485	17.1575	17.3185
9.0	37.6485	18.471	18.7275
10.0	37.6485	19.531	19.744
11.0	37.6485	20.481	20.8605
12.0	37.6485	21.518	21.9765
13.0	37.6485	22.445	23.1375
14.0	37.6485	23.4765	24.2115
15.0	37.6485	24.359	25.2045
16.0	37.6485	25.343	26.165
17.0	37.6485	26.281	27.117
18.0	37.6485	27.1445	27.9825
19.0	37.6485	27.9005	28.8125
20.0	37.6485	28.5215	29.6285
21.0	37.6485	29.1285	30.316
22.0	37.6485	29.7115	30.914
23.0	37.6485	30.253	31.5175
24.0	37.6485	30.7805	32.026
25.0	37.6485	31.2205	32.468
26.0	37.6485	31.608	32.8235
27.0	37.6485	31.9555	33.134
28.0	37.6485	32.28	33.4515
29.0	37.6485	32.576	33.7755
30.0	37.6485	32.799	34.0445
31.0	37.6485	33.0485	34.2675
32.0	37.6485	33.259	34.467
33.0	37.6485	33.4155	34.6295
34.0	37.6485	33.5545	34.775
35.0	37.6485	33.6905	34.889
36.0	37.6485	33.8005	34.9895
37.0	37.6485	33.9115	35.1195
38.0	37.6485	33.998	35.1945
39.0	37.6485	34.08	35.2595
40.0	37.6485	34.146	35.3365
41.0	37.6485	34.203	35.415
42.0	37.6485	34.2615	35.46
43.0	37.6485	34.3225	35.5035
44.0	37.6485	34.3495	35.5475
45.0	37.6485	34.374	35.5945
46.0	37.6485	34.4185	35.6135
47.0	37.6485	34.4525	35.638
48.0	37.6485	34.4835	35.656
49.0	37.6485	34.511	35.68
50.0	37.6485	34.5215	35.688
51.0	37.6485	34.5405	35.7075
52.0	37.6485	34.5515	35.7195
53.0	37.6485	34.5595	35.7375
54.0	37.6485	34.5645	35.763
55.0	37.6485	34.584	35.7765
56.0	37.6485	34.6035	35.777
57.0	37.6485	34.615	35.783
58.0	37.6485	34.626	35.7915
59.0	37.6485	34.6345	35.8045
60.0	37.6485	34.639	35.8205
61.0	37.6485	34.65	35.831
62.0	37.6485	34.656	35.8365
63.0	37.6485	34.661	35.8455
64.0	37.6485	34.664	35.8515
65.0	37.6485	34.666	35.861
66.0	37.6485	34.673	35.869
67.0	37.6485	34.6795	35.8755
68.0	37.6485	34.681	35.878
69.0	37.6485	34.679	35.8865
70.0	37.6485	34.6815	35.888
71.0	37.6485	34.679	35.893
72.0	37.6485	34.6785	35.8915
73.0	37.6485	34.6785	35.892
74.0	37.6485	34.6795	35.8925
75.0	37.6485	34.679	35.894
76.0	37.6485	34.6805	35.89
77.0	37.6485	34.683	35.8905
78.0	37.6485	34.6845	35.895
79.0	37.6485	34.685	35.8935
80.0	37.6485	34.6885	35.8975
81.0	37.6485	34.695	35.8935
82.0	37.6485	34.694	35.892
83.0	37.6485	34.693	35.8915
84.0	37.6485	34.6945	35.888
85.0	37.6485	34.6965	35.8925
86.0	37.6485	34.6985	35.893
87.0	37.6485	34.701	35.8925
88.0	37.6485	34.704	35.8885
89.0	37.6485	34.7075	35.892
90.0	37.6485	34.706	35.8955
91.0	37.6485	34.7075	35.8955
92.0	37.6485	34.7125	35.895
93.0	37.6485	34.713	35.897
94.0	37.6485	34.714	35.895
95.0	37.6485	34.7135	35.8955
96.0	37.6485	34.714	35.8955
97.0	37.6485	34.7145	35.895
98.0	37.6485	34.7135	35.897
99.0	37.6485	34.7135	35.8975
100.0	37.6485	34.712	35.899
101.0	37.6485	34.714	35.899
102.0	37.6485	34.713	35.901
103.0	37.6485	34.711	35.9015
104.0	37.6485	34.7115	35.9015
105.0	37.6485	34.7105	35.9045
106.0	37.6485	34.712	35.905
107.0	37.6485	34.71	35.905
108.0	37.6485	34.7125	35.9045
109.0	37.6485	34.713	35.9025
110.0	37.6485	34.712	35.901
111.0	37.648500000000006	34.711	35.9015
112.0	37.6485	34.7095	35.902
113.0	37.6485	34.71	35.9035
114.0	37.6485	34.711	35.903
115.0	37.64849999999999	34.7105	35.9035
116.0	37.6485	34.7115	35.9045
117.0	37.6485	34.7125	35.9045
118.0	37.6485	34.7125	35.905
119.0	37.6485	34.7135	35.905
120.0	37.6485	34.7135	35.906
121.0	37.6485	34.713	35.907
122.0	37.6485	34.715	35.9085
123.0	37.6485	34.7165	35.909
124.0	37.6485	34.717	35.909
125.0	37.6485	34.7165	35.9095
126.0	37.6485	34.7155	35.909
127.0	37.6485	34.715	35.909
128.0	37.6485	34.714	35.9095
129.0	37.6485	34.713	35.9105
130.0	37.6485	34.714	35.911
131.0	37.6485	34.715	35.911
132.0	37.6485	34.7145	35.9125
133.0	37.6485	34.7145	35.912
134.0	37.6485	34.7145	35.9125
135.0	37.6485	34.7155	35.9145
136.0	37.6485	34.716	35.915
137.0	37.6485	34.7175	35.9155
138.0	37.6485	34.718	35.9155
139.0	37.6485	34.718	35.9155
140.0	37.6485	34.718	35.916
141.0	37.6485	34.718	35.9155
142.0	37.6485	34.7175	35.9145
143.0	37.6485	34.717	35.9145
144.0	37.6485	34.717	35.915
145.0	37.6485	34.7165	35.9155
146.0	37.6485	34.7175	35.9175
147.0	37.6485	34.7175	35.917
148.0	37.6485	34.7175	35.9165
149.0	37.6485	34.7185	35.9165
150.0	37.6485	34.7445	35.946


==> anc/data/yields_res/p_yield_collisions_PbPb_5020.0_05_4pi.dat <==
# Time dependence of p yield for PbPb_5020.0 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
0.51	278.923	91.8765	91.8765
1.0	278.923	91.9075	91.914
2.0	278.923	92.0865	92.106
3.0	278.923	92.44	92.4585
4.0	278.923	92.8625	92.8695
5.0	278.923	93.4275	93.4595
6.0	278.923	94.1735	94.3715
7.0	278.923	95.353	95.621
8.0	278.923	96.876	97.301
9.0	278.923	98.7955	99.4145
10.0	278.923	101.095	102.096
11.0	278.923	103.796	105.2705
12.0	278.923	106.3965	109.0405
13.0	278.923	109.14	112.463
14.0	278.923	111.7	115.953
15.0	278.923	113.9395	119.305
16.0	278.923	116.5535	122.509
17.0	278.923	118.95	125.984
18.0	278.923	121.4685	129.2065
19.0	278.923	123.7995	132.215
20.0	278.923	126.1895	135.289
21.0	278.923	128.459	138.4845
22.0	278.923	130.714	141.427
23.0	278.923	132.9855	144.2455
24.0	278.923	135.057	146.927
25.0	278.923	137.3435	149.758
26.0	278.923	139.2665	152.1925
27.0	278.923	141.1325	154.5675
28.0	278.923	143.0725	156.937
29.0	278.923	145.022	159.236
30.0	278.923	146.6415	161.447
31.0	278.923	148.385	163.406
32.0	278.923	149.918	165.5485
33.0	278.923	151.4295	167.4325
34.0	278.923	152.9325	169.321
35.0	278.923	154.4075	171.2525
36.0	278.923	155.6595	172.934
37.0	278.923	157.0275	174.5545
38.0	278.923	158.4075	176.035
39.0	278.923	159.662	177.616
40.0	278.923	160.7815	178.988
41.0	278.923	161.991	180.3935
42.0	278.923	163.029	181.6295
43.0	278.923	164.016	182.983
44.0	278.923	165.0265	184.018
45.0	278.923	165.9855	185.1185
46.0	278.923	166.8965	186.292
47.0	278.923	167.772	187.299
48.0	278.923	168.6385	188.481
49.0	278.923	169.3865	189.3775
50.0	278.923	170.1705	190.2235
51.0	278.923	170.901	191.15
52.0	278.923	171.651	192.0755
53.0	278.923	172.338	192.896
54.0	278.923	173.0445	193.6875
55.0	278.923	173.654	194.525
56.0	278.923	174.1735	195.2005
57.0	278.923	174.7415	195.8475
58.0	278.923	175.349	196.489
59.0	278.923	175.8825	197.094
60.0	278.923	176.461	197.7435
61.0	278.923	176.97	198.3275
62.0	278.923	177.516	198.962
63.0	278.923	177.992	199.512
64.0	278.923	178.526	200.0395
65.0	278.923	178.937	200.6605
66.0	278.923	179.3635	201.181
67.0	278.923	179.7865	201.711
68.0	278.923	180.1165	202.2155
69.0	278.923	180.5535	202.62
70.0	278.923	180.9575	203.1455
71.0	278.923	181.403	203.592
72.0	278.923	181.773	204.0905
73.0	278.923	182.0975	204.516
74.0	278.923	182.443	204.9365
75.0	278.923	182.805	205.429
76.0	278.923	183.093	205.8215
77.0	278.923	183.3835	206.1475
78.0	278.923	183.682	206.522
79.0	278.923	183.965	206.9185
80.0	278.923	184.315	207.361
81.0	278.923	184.68	207.7065
82.0	278.923	184.942	208.0305
83.0	278.923	185.2165	208.438
84.0	278.923	185.523	208.7835
85.0	278.923	185.832	209.1405
86.0	278.923	186.0515	209.4775
87.0	278.923	186.294	209.8
88.0	278.923	186.5275	210.1545
89.0	278.923	186.789	210.4125
90.0	278.923	187.0895	210.6955
91.0	278.923	187.3665	210.957
92.0	278.923	187.6285	211.251
93.0	278.923	187.8875	211.479
94.0	278.923	188.148	211.763
95.0	278.923	188.377	212.0045
96.0	278.923	188.606	212.262
97.0	278.923	188.8295	212.534
98.0	278.923	189.0335	212.828
99.0	278.923	189.222	213.063
100.0	278.923	189.4485	213.2955
101.0	278.923	189.6365	213.488
102.0	278.923	189.8715	213.7075
103.0	278.923	190.0785	213.937
104.0	278.923	190.2685	214.1545
105.0	278.923	190.4915	214.3615
106.0	278.923	190.654	214.5485
107.0	278.923	190.8865	214.7505
108.0	278.923	191.059	215.0035
109.0	278.923	191.2245	215.221
110.0	278.923	191.375	215.424
111.0	278.923	191.528	215.669
112.0	278.923	191.6945	215.862
113.0	278.923	191.839	216.093
114.0	278.923	192.007	216.2655
115.0	278.923	192.2035	216.514
116.0	278.923	192.35	216.653
117.0	278.923	192.556	216.867
118.0	278.923	192.756	217.0425
119.0	278.923	192.9125	217.237
120.0	278.923	193.0435	217.4045
121.0	278.923	193.217	217.5895
122.0	278.923	193.3515	217.762
123.0	278.923	193.5115	217.9355
124.0	278.923	193.6705	218.082
125.0	278.923	193.8565	218.258
126.0	278.923	193.992	218.444
127.0	278.923	194.1235	218.6235
128.0	278.923	194.243	218.8
129.0	278.923	194.407	219.0015
130.0	278.923	194.5695	219.187
131.0	278.923	194.7315	219.3245
132.0	278.923	194.867	219.461
133.0	278.923	195.007	219.61
134.0	278.923	195.1505	219.7685
135.0	278.923	195.3075	219.9425
136.0	278.923	195.4095	220.086
137.0	278.923	195.5565	220.299
138.0	278.923	195.6715	220.4585
139.0	278.923	195.824	220.5845
140.0	278.923	195.9675	220.7295
141.0	278.923	196.1065	220.8655
142.0	278.923	196.201	220.985
143.0	278.923	196.312	221.1095
144.0	278.923	196.434	221.253
145.0	278.923	196.5745	221.3585
146.0	278.923	196.7215	221.4955
147.0	278.923	196.825	221.591
148.0	278.923	196.916	221.751
149.0	278.923	197.021	221.8695


==> anc/data/yields_res/p_yield_collisions_PbPb_5020.0_05_midrapidity.dat <==
# Time dependence of p yield for PbPb_5020.0 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
0.51	57.601	18.698	18.698
1.0	57.601	18.7205	18.7245
2.0	57.601	18.8395	18.8295
3.0	57.601	19.0085	18.9965
4.0	57.601	19.19	19.195
5.0	57.601	19.4925	19.488
6.0	57.601	19.893	19.9265
7.0	57.601	20.4985	20.544
8.0	57.601	21.246	21.3535
9.0	57.601	22.161	22.496
10.0	57.601	23.32	23.854
11.0	57.601	24.611	25.414
12.0	57.601	25.6065	27.1175
13.0	57.601	26.503	28.3405
14.0	57.601	27.3765	29.706
15.0	57.601	28.022	30.937
16.0	57.601	28.812	32.1235
17.0	57.601	29.6445	33.331
18.0	57.601	30.566	34.49
19.0	57.60099999999999	31.436	35.52
20.0	57.601	32.309	36.5835
21.0	57.601000000000006	33.0585	37.5835
22.0	57.601	33.78	38.478
23.0	57.60099999999999	34.4735	39.4015
24.0	57.601	35.139	40.346
25.0	57.601000000000006	35.9195	41.2215
26.0	57.601	36.588	41.9895
27.0	57.60099999999999	37.166	42.688
28.0	57.601	37.7635	43.337
29.0	57.601000000000006	38.3025	43.9075
30.0	57.601	38.689	44.454
31.0	57.60099999999999	39.086	44.9915
32.0	57.601	39.479	45.4715
33.0	57.601	39.855	45.873
34.0	57.601	40.1675	46.2245
35.0	57.601	40.52	46.632
36.0	57.601	40.798	47.0025
37.0	57.601	41.0825	47.33
38.0	57.60099999999999	41.374	47.607
39.0	57.601	41.575	47.8475
40.0	57.601	41.7295	48.1125
41.0	57.601	41.875	48.328
42.0	57.601000000000006	42.0075	48.508
43.0	57.601	42.131	48.6915
44.0	57.601	42.297	48.8395
45.0	57.601	42.4355	48.9795
46.0	57.60099999999999	42.575	49.082
47.0	57.601	42.66	49.165
48.0	57.601	42.7275	49.296
49.0	57.601	42.8055	49.3855
50.0	57.601000000000006	42.895	49.4535
51.0	57.601	42.9395	49.5595
52.0	57.601	42.99	49.639
53.0	57.601	43.0455	49.667
54.0	57.60099999999999	43.095	49.723
55.0	57.601	43.1565	49.784
56.0	57.601	43.1705	49.823
57.0	57.601	43.206	49.8635
58.0	57.601000000000006	43.2325	49.902
59.0	57.601	43.255	49.93
60.0	57.601	43.2855	49.963
61.0	57.601	43.3185	50.002
62.0	57.60099999999999	43.3425	50.021
63.0	57.601	43.3765	50.0235
64.0	57.601	43.4015	50.034
65.0	57.601	43.408	50.062
66.0	57.601	43.431	50.085
67.0	57.601	43.434	50.1005
68.0	57.601	43.4555	50.1275
69.0	57.601	43.4635	50.1335
70.0	57.601	43.461	50.157
71.0	57.601	43.47	50.1575
72.0	57.601	43.4705	50.1575
73.0	57.60099999999999	43.4775	50.1595
74.0	57.601	43.4855	50.158
75.0	57.601	43.493	50.176
76.0	57.60099999999999	43.5015	50.1905
77.0	57.601	43.506	50.191
78.0	57.601	43.508	50.1975
79.0	57.601000000000006	43.511	50.2075
80.0	57.601	43.5165	50.212
81.0	57.60099999999999	43.523	50.214
82.0	57.601	43.535	50.2215
83.0	57.601	43.538	50.23
84.0	57.601000000000006	43.5395	50.24
85.0	57.601	43.5525	50.2515
86.0	57.601	43.5505	50.253
87.0	57.601000000000006	43.5515	50.257
88.0	57.601	43.553	50.264
89.0	57.60099999999999	43.548	50.27
90.0	57.601	43.559	50.2645
91.0	57.601	43.562	50.2705
92.0	57.60099999999999	43.566	50.275
93.0	57.601	43.5735	50.2725
94.0	57.601	43.5725	50.2655
95.0	57.601000000000006	43.5755	50.2625
96.0	57.601	43.5765	50.269
97.0	57.601	43.5755	50.274
98.0	57.601	43.5735	50.274
99.0	57.601	43.576	50.2755
100.0	57.601000000000006	43.5795	50.2755
101.0	57.601	43.58	50.2795
102.0	57.601	43.583	50.281
103.0	57.601	43.5895	50.282
104.0	57.601	43.5905	50.2885
105.0	57.601	43.59	50.2825
106.0	57.601	43.59	50.2805
107.0	57.601	43.59	50.2795
108.0	57.60099999999999	43.5905	50.2795
109.0	57.601	43.589	50.2765
110.0	57.601	43.5905	50.275
111.0	57.601	43.5905	50.2755
112.0	57.601	43.5925	50.2745
113.0	57.601	43.5935	50.278
114.0	57.601	43.5905	50.2765
115.0	57.601	43.5875	50.2835
116.0	57.601000000000006	43.5895	50.283
117.0	57.601	43.593	50.2785
118.0	57.601	43.591	50.278
119.0	57.601	43.5935	50.2765
120.0	57.601	43.5945	50.2755
121.0	57.601	43.597	50.273
122.0	57.601	43.5945	50.2735
123.0	57.601	43.594	50.276
124.0	57.60099999999999	43.594	50.2755
125.0	57.601	43.5905	50.2755
126.0	57.601	43.592	50.2725
127.0	57.601	43.59	50.2685
128.0	57.601	43.5925	50.2745
129.0	57.601	43.591	50.2755
130.0	57.601	43.5905	50.2785
131.0	57.601	43.593	50.2755
132.0	57.601	43.594	50.275
133.0	57.601	43.5975	50.2745
134.0	57.601	43.598	50.273
135.0	57.601	43.5985	50.275
136.0	57.601	43.5965	50.275
137.0	57.601	43.5975	50.277
138.0	57.601	43.5985	50.275
139.0	57.601	43.599	50.273
140.0	57.601	43.6005	50.2725
141.0	57.601	43.6015	50.2685
142.0	57.601	43.6005	50.2695
143.0	57.60099999999999	43.6	50.269
144.0	57.601	43.6	50.2705
145.0	57.601000000000006	43.6	50.2665
146.0	57.60099999999999	43.6015	50.267
147.0	57.601	43.5985	50.268
148.0	57.601	43.598	50.269
149.0	57.60099999999999	43.5975	50.2715


==> anc/data/yields_res/pbar_yield_collisions_05_PbPb_17.3_midrapidity.dat <==
# Time dependence of p yield for PbPb_17.3 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
1.46	4.241	1.452	1.452
2.0	4.241	1.467	1.4665
3.0	4.241	1.506	1.5
4.0	4.241	1.5635	1.5675
5.0	4.241	1.628	1.6255
6.0	4.241	1.641	1.6985
7.0	4.241	1.673	1.778
8.0	4.241	1.7335	1.8535
9.0	4.241	1.771	1.928
10.0	4.241	1.7545	2.0485
11.0	4.241	1.7895	2.1915
12.0	4.241	1.807	2.2455
13.0	4.241	1.826	2.359
14.0	4.241	1.858	2.4
15.0	4.241	1.896	2.467
16.0	4.241	1.9285	2.5355
17.0	4.241	1.9455	2.621
18.0	4.241	1.99	2.665
19.0	4.241	2.0505	2.7295
20.0	4.241	2.0775	2.775
21.0	4.241	2.109	2.8235
22.0	4.241	2.1115	2.8645
23.0	4.241	2.1265	2.887
24.0	4.241	2.151	2.92
25.0	4.241	2.1855	2.939
26.0	4.241	2.2055	2.9725
27.0	4.241	2.215	3.0115
28.0	4.241	2.2245	3.0175
29.0	4.241	2.225	3.034
30.0	4.241	2.2385	3.05
31.0	4.2410000000000005	2.2415	3.067
32.0	4.241	2.2515	3.08
33.0	4.241	2.253	3.084
34.0	4.241	2.2635	3.0885
35.0	4.241	2.272	3.0955
36.0	4.241	2.2715	3.104
37.0	4.241	2.2655	3.1065
38.0	4.241	2.2645	3.11
39.0	4.241	2.2715	3.115
40.0	4.241	2.2755	3.114
41.0	4.241	2.2735	3.123
42.0	4.241	2.2755	3.126
43.0	4.241	2.2755	3.1295
44.0	4.241	2.2775	3.129
45.0	4.241	2.28	3.127
46.0	4.241	2.28	3.1305
47.0	4.241	2.2815	3.1275
48.0	4.241	2.281	3.13
49.0	4.241	2.2815	3.1305
50.0	4.241	2.2835	3.1265
51.0	4.241	2.286	3.127
52.0	4.241	2.2885	3.1295
53.0	4.241	2.288	3.128
54.0	4.241	2.287	3.131
55.0	4.241	2.2855	3.13
56.0	4.241	2.286	3.131
57.0	4.241	2.2855	3.1335
58.0	4.241	2.287	3.1365
59.0	4.241	2.2905	3.1365
60.0	4.241	2.2895	3.1355
61.0	4.241	2.2885	3.1365
62.0	4.2410000000000005	2.289	3.134
63.0	4.241	2.2885	3.1345
64.0	4.241	2.288	3.1365
65.0	4.241	2.2875	3.136
66.0	4.241	2.288	3.1355
67.0	4.241	2.286	3.137
68.0	4.241	2.2865	3.1365
69.0	4.241	2.286	3.1375
70.0	4.241	2.2855	3.138
71.0	4.241	2.2855	3.137
72.0	4.241	2.2845	3.1365
73.0	4.241	2.284	3.137
74.0	4.241	2.284	3.1375
75.0	4.241	2.2835	3.1365
76.0	4.241	2.2825	3.137
77.0	4.241	2.283	3.1365
78.0	4.241	2.283	3.1365
79.0	4.241	2.2835	3.1355
80.0	4.241	2.2845	3.135
81.0	4.241	2.2845	3.1345
82.0	4.241	2.284	3.134
83.0	4.241	2.284	3.1335
84.0	4.241	2.2835	3.1335
85.0	4.241	2.284	3.134
86.0	4.241	2.2845	3.133
87.0	4.241	2.2845	3.1335
88.0	4.241	2.2845	3.1335
89.0	4.241	2.2845	3.133
90.0	4.241	2.2845	3.1325
91.0	4.241	2.284	3.1325
92.0	4.241	2.2835	3.1325
93.0	4.241	2.2835	3.132
94.0	4.241	2.2835	3.131
95.0	4.241	2.2835	3.131
96.0	4.241	2.284	3.1315
97.0	4.241	2.284	3.132
98.0	4.241	2.2835	3.132
99.0	4.241	2.2825	3.132
100.0	4.241	2.2815	3.132
101.0	4.241	2.281	3.132
102.0	4.241	2.281	3.132
103.0	4.241	2.281	3.1305
104.0	4.241	2.281	3.131
105.0	4.241	2.281	3.131
106.0	4.241	2.281	3.131
107.0	4.241	2.2805	3.1315
108.0	4.241	2.2805	3.1315
109.0	4.241	2.2805	3.1315
110.0	4.241	2.2805	3.1315
111.0	4.241	2.2805	3.131
112.0	4.241	2.281	3.1315
113.0	4.241	2.281	3.1315
114.0	4.241	2.281	3.1315
115.0	4.241	2.2815	3.131
116.0	4.241	2.2815	3.131
117.0	4.241	2.2815	3.131
118.0	4.241	2.282	3.131
119.0	4.241	2.282	3.131
120.0	4.241	2.2815	3.131
121.0	4.241	2.2815	3.1305
122.0	4.241	2.281	3.13
123.0	4.241	2.2805	3.13
124.0	4.2410000000000005	2.2805	3.1305
125.0	4.241	2.2805	3.1305
126.0	4.241	2.2805	3.13
127.0	4.241	2.2805	3.1305
128.0	4.241	2.2805	3.1305
129.0	4.241	2.281	3.1305
130.0	4.241	2.281	3.1305
131.0	4.241	2.281	3.1305
132.0	4.241	2.281	3.1305
133.0	4.241	2.281	3.1305
134.0	4.241	2.281	3.13
135.0	4.241	2.281	3.13
136.0	4.241	2.281	3.13
137.0	4.241	2.281	3.1305
138.0	4.241	2.281	3.1305
139.0	4.241	2.281	3.131
140.0	4.241	2.281	3.131
141.0	4.241	2.281	3.131
142.0	4.241	2.281	3.131
143.0	4.241	2.2805	3.1315
144.0	4.241	2.2805	3.1315
145.0	4.241	2.2805	3.131
146.0	4.241	2.2805	3.131
147.0	4.241	2.281	3.131
148.0	4.241	2.281	3.131
149.0	4.241	2.281	3.131
150.0	4.241	2.2835	3.132


==> anc/data/yields_res/pbar_yield_collisions_AuAu_200.0_05_4pi.dat <==
# Time dependence of p yield for AuAu_200.0 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
0.51	67.98	22.5345	22.5345
1.0	67.98	22.5615	22.56
2.0	67.98	22.719	22.7175
3.0	67.98	22.971	22.9865
4.0	67.98	23.3325	23.376
5.0	67.98	23.798	23.8875
6.0	67.98	24.41	24.524
7.0	67.98	25.271	25.409
8.0	67.98	26.2455	26.4665
9.0	67.98	27.124	27.6415
10.0	67.98	28.0215	28.736
11.0	67.98	28.8215	29.9595
12.0	67.98	29.5105	31.065
13.0	67.98	30.23	32.064
14.0	67.98	30.9135	33.2595
15.0	67.98	31.661	34.31
16.0	67.98	32.287	35.3555
17.0	67.98	33.0935	36.3385
18.0	67.98	33.716	37.3515
19.0	67.98	34.3615	38.2685
20.0	67.98	34.98	39.054
21.0	67.98	35.4875	39.862
22.0	67.98	36.0435	40.5115
23.0	67.98	36.5485	41.3165
24.0	67.98	36.973	42.046
25.0	67.98	37.4325	42.683
26.0	67.98	37.8515	43.298
27.0	67.98	38.203	43.931
28.0	67.98	38.653	44.4765
29.0	67.98	39.119	44.9745
30.0	67.98	39.416	45.4665
31.0	67.98	39.855	45.9055
32.0	67.98	40.1655	46.3085
33.0	67.98	40.4785	46.8075
34.0	67.98	40.815	47.1515
35.0	67.98	41.054	47.5695
36.0	67.98	41.381	47.969
37.0	67.98	41.6355	48.31
38.0	67.98	41.854	48.605
39.0	67.98	42.069	48.936
40.0	67.98	42.291	49.3065
41.0	67.98	42.466	49.596
42.0	67.98	42.684	49.8585
43.0	67.98	42.833	50.116
44.0	67.98	43.0065	50.3425
45.0	67.98	43.1875	50.5695
46.0	67.98	43.359	50.768
47.0	67.98	43.5075	50.953
48.0	67.98	43.6135	51.176
49.0	67.98	43.793	51.3255
50.0	67.98	43.902	51.51
51.0	67.98	44.017	51.702
52.0	67.98	44.1285	51.8865
53.0	67.98	44.2305	52.0195
54.0	67.98	44.392	52.2085
55.0	67.98	44.483	52.3325
56.0	67.98	44.5885	52.472
57.0	67.98	44.708	52.642
58.0	67.98	44.761	52.805
59.0	67.98	44.825	52.9295
60.0	67.98	44.887	53.0095
61.0	67.98	44.955	53.098
62.0	67.98	45.021	53.2355
63.0	67.98	45.0905	53.351
64.0	67.98	45.113	53.44
65.0	67.98	45.1855	53.55
66.0	67.98	45.244	53.6615
67.0	67.98	45.3045	53.7665
68.0	67.98	45.34	53.851
69.0	67.98	45.403	53.937
70.0	67.98	45.471	54.053
71.0	67.98	45.517	54.101
72.0	67.98	45.589	54.167
73.0	67.98	45.6305	54.2615
74.0	67.98	45.679	54.3765
75.0	67.98	45.737	54.452
76.0	67.98	45.782	54.5565
77.0	67.98	45.824	54.6205
78.0	67.98	45.87	54.6675
79.0	67.98	45.921	54.7305
80.0	67.98	46.001	54.801
81.0	67.98	46.0495	54.8735
82.0	67.98	46.0875	54.935
83.0	67.98	46.128	54.9795
84.0	67.98	46.155	55.02
85.0	67.98	46.1965	55.0695
86.0	67.98	46.22	55.161
87.0	67.98	46.2665	55.208
88.0	67.98	46.2995	55.2505
89.0	67.98	46.3205	55.339
90.0	67.98	46.3445	55.377
91.0	67.98	46.3765	55.408
92.0	67.98	46.402	55.4505
93.0	67.98	46.4115	55.513
94.0	67.98	46.449	55.5805
95.0	67.98	46.4765	55.645
96.0	67.98	46.4815	55.683
97.0	67.98	46.5185	55.717
98.0	67.98	46.5585	55.756
99.0	67.98	46.5715	55.788
100.0	67.98	46.598	55.8275
101.0	67.98	46.6345	55.8845
102.0	67.98	46.663	55.9405
103.0	67.98	46.69	56.002
104.0	67.98	46.686	56.048
105.0	67.98	46.715	56.068
106.0	67.98	46.744	56.0975
107.0	67.98	46.7555	56.111
108.0	67.98	46.7855	56.1635
109.0	67.98	46.8005	56.1895
110.0	67.98	46.825	56.2265
111.0	67.98	46.819	56.248
112.0	67.98	46.8395	56.283
113.0	67.98	46.8365	56.3065
114.0	67.98	46.846	56.3305
115.0	67.98	46.8635	56.3585
116.0	67.98	46.875	56.4065
117.0	67.98	46.9015	56.434
118.0	67.98	46.914	56.452
119.0	67.98	46.9355	56.4825
120.0	67.98	46.9655	56.5175
121.0	67.98	46.968	56.549
122.0	67.98	46.981	56.5655
123.0	67.98	46.9965	56.5795
124.0	67.98	47.0065	56.6105
125.0	67.98	47.0125	56.624
126.0	67.98	47.031	56.628
127.0	67.98	47.0395	56.649
128.0	67.98	47.054	56.6765
129.0	67.98	47.06	56.6845
130.0	67.98	47.0845	56.698
131.0	67.98	47.097	56.7175
132.0	67.98	47.1165	56.7495
133.0	67.98	47.1325	56.7595
134.0	67.98	47.1525	56.766
135.0	67.98	47.164	56.782
136.0	67.98	47.171	56.8095
137.0	67.98	47.18	56.8225
138.0	67.98	47.202	56.8525
139.0	67.98	47.1995	56.8865
140.0	67.98	47.2075	56.9055
141.0	67.98	47.222	56.914
142.0	67.98	47.2385	56.9355
143.0	67.98	47.259	56.9535
144.0	67.98	47.2755	56.9735
145.0	67.98	47.279	56.9935
146.0	67.98	47.286	57.0125
147.0	67.98	47.2945	57.029
148.0	67.98	47.317	57.0415
149.0	67.98	47.324	57.061


==> anc/data/yields_res/pbar_yield_collisions_AuAu_200.0_05_midrapidity.dat <==
# Time dependence of p yield for AuAu_200.0 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
0.51	17.0434	5.4185	5.4185
1.0	17.0434	5.4375	5.438
2.0	17.0434	5.4955	5.493
3.0	17.0434	5.634	5.634
4.0	17.0434	5.8345	5.8365
5.0	17.0434	6.047	6.1015
6.0	17.0434	6.3585	6.448
7.0	17.0434	6.7715	6.9405
8.0	17.0434	7.181	7.3865
9.0	17.0434	7.609	8.002
10.0	17.0434	7.9345	8.451
11.0	17.0434	8.212	8.9735
12.0	17.0434	8.4785	9.3555
13.0	17.0434	8.729	9.7255
14.0	17.0434	9.0045	10.2115
15.0	17.0434	9.265	10.6375
16.0	17.0434	9.5145	11.0525
17.0	17.0434	9.8415	11.3415
18.0	17.0434	10.0725	11.6795
19.0	17.0434	10.304	12.0015
20.0	17.0434	10.4815	12.234
21.0	17.0434	10.6425	12.4985
22.0	17.0434	10.8205	12.708
23.0	17.0434	10.9785	12.977
24.0	17.0434	11.1345	13.1965
25.0	17.0434	11.279	13.387
26.0	17.0434	11.4365	13.5165
27.0	17.0434	11.54	13.6555
28.0	17.0434	11.6655	13.815
29.0	17.0434	11.7735	13.953
30.0	17.0434	11.877	14.0535
31.0	17.0434	11.968	14.131
32.0	17.0434	12.046	14.2045
33.0	17.0434	12.1195	14.2885
34.0	17.0434	12.184	14.338
35.0	17.0434	12.2205	14.406
36.0	17.0434	12.269	14.441
37.0	17.0434	12.3095	14.4815
38.0	17.0434	12.337	14.5255
39.0	17.0434	12.3875	14.561
40.0	17.0434	12.408	14.5835
41.0	17.0434	12.416	14.6055
42.0	17.0434	12.4445	14.6215
43.0	17.0434	12.462	14.6515
44.0	17.0434	12.4855	14.6665
45.0	17.0434	12.5005	14.6805
46.0	17.0434	12.511	14.6935
47.0	17.0434	12.529	14.7
48.0	17.0434	12.5395	14.7155
49.0	17.0434	12.544	14.719
50.0	17.0434	12.546	14.735
51.0	17.0434	12.5485	14.746
52.0	17.0434	12.5525	14.751
53.0	17.0434	12.556	14.7545
54.0	17.0434	12.5605	14.7515
55.0	17.0434	12.5695	14.759
56.0	17.0434	12.5815	14.768
57.0	17.0434	12.5885	14.7845
58.0	17.0434	12.5875	14.7885
59.0	17.0434	12.592	14.7845
60.0	17.0434	12.6015	14.7905
61.0	17.0434	12.5995	14.792
62.0	17.0434	12.6025	14.7925
63.0	17.0434	12.6	14.7965
64.0	17.0434	12.597	14.7965
65.0	17.0434	12.6	14.8005
66.0	17.0434	12.5965	14.803
67.0	17.0434	12.596	14.8075
68.0	17.0434	12.596	14.806
69.0	17.0434	12.601	14.8105
70.0	17.0434	12.602	14.81
71.0	17.0434	12.6045	14.814
72.0	17.0434	12.605	14.8175
73.0	17.0434	12.6075	14.815
74.0	17.0434	12.609	14.8155
75.0	17.0434	12.6115	14.8185
76.0	17.0434	12.6145	14.819
77.0	17.0434	12.614	14.8215
78.0	17.0434	12.6145	14.823
79.0	17.0434	12.6145	14.821
80.0	17.0434	12.6145	14.82
81.0	17.0434	12.6125	14.8195
82.0	17.0434	12.6125	14.8195
83.0	17.0434	12.614	14.8175
84.0	17.0434	12.617	14.816
85.0	17.0434	12.618	14.8155
86.0	17.0434	12.617	14.818
87.0	17.0434	12.6175	14.82
88.0	17.0434	12.6135	14.8225
89.0	17.0434	12.613	14.8235
90.0	17.0434	12.616	14.8255
91.0	17.0434	12.6165	14.826
92.0	17.0434	12.616	14.827
93.0	17.0434	12.616	14.825
94.0	17.0434	12.616	14.823
95.0	17.0434	12.616	14.8235
96.0	17.0434	12.6185	14.824
97.0	17.0434	12.6195	14.8255
98.0	17.0434	12.6205	14.8255
99.0	17.0434	12.6195	14.825
100.0	17.0434	12.619	14.8255
101.0	17.0434	12.6205	14.827
102.0	17.0434	12.6215	14.8255
103.0	17.0434	12.6205	14.8265
104.0	17.0434	12.6205	14.8265
105.0	17.0434	12.6215	14.8255
106.0	17.0434	12.622	14.8255
107.0	17.0434	12.621	14.826
108.0	17.0434	12.62	14.8275
109.0	17.0434	12.6205	14.828
110.0	17.0434	12.622	14.827
111.0	17.0434	12.622	14.828
112.0	17.0434	12.6225	14.826
113.0	17.0434	12.623	14.8255
114.0	17.0434	12.622	14.826
115.0	17.0434	12.623	14.8265
116.0	17.0434	12.6235	14.8265
117.0	17.0434	12.623	14.826
118.0	17.0434	12.622	14.8265
119.0	17.0434	12.6225	14.8275
120.0	17.0434	12.623	14.8265
121.0	17.0434	12.624	14.8265
122.0	17.0434	12.624	14.826
123.0	17.0434	12.6235	14.825
124.0	17.0434	12.624	14.826
125.0	17.0434	12.624	14.8265
126.0	17.0434	12.6235	14.8265
127.0	17.0434	12.623	14.8265
128.0	17.0434	12.6225	14.8265
129.0	17.0434	12.623	14.825
130.0	17.0434	12.6235	14.825
131.0	17.0434	12.6235	14.8245
132.0	17.0434	12.624	14.825
133.0	17.0434	12.624	14.8255
134.0	17.0434	12.6235	14.826
135.0	17.0434	12.6235	14.826
136.0	17.0434	12.6235	14.8265
137.0	17.0434	12.6235	14.826
138.0	17.0434	12.624	14.8265
139.0	17.0434	12.624	14.8265
140.0	17.0434	12.6235	14.8265
141.0	17.0434	12.6225	14.827
142.0	17.0434	12.623	14.8275
143.0	17.0434	12.6225	14.827
144.0	17.0434	12.6225	14.8265
145.0	17.0434	12.6215	14.827
146.0	17.0434	12.622	14.8265
147.0	17.0434	12.623	14.826
148.0	17.0434	12.6225	14.826
149.0	17.0434	12.622	14.826


==> anc/data/yields_res/pbar_yield_collisions_PbPb_17.3_05_4pi.dat <==
# Time dependence of p yield for PbPb_17.3 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
1.46	11.706	4.0	4.0
2.0	11.706	4.0335	4.0295
3.0	11.705999999999998	4.117	4.117
4.0	11.706	4.246	4.252
5.0	11.706	4.389	4.4195
6.0	11.705999999999998	4.48	4.591
7.0	11.706	4.657	4.798
8.0	11.706	4.8095	5.017
9.0	11.706	4.9335	5.186
10.0	11.706	4.9605	5.458
11.0	11.706	5.085	5.7105
12.0	11.705999999999998	5.0785	5.8765
13.0	11.706	5.06	6.0645
14.0	11.706	5.083	6.1765
15.0	11.706	5.1045	6.372
16.0	11.706	5.1905	6.4895
17.0	11.706	5.227	6.6315
18.0	11.706	5.2745	6.7915
19.0	11.706	5.345	6.9385
20.0	11.706	5.384	7.0725
21.0	11.706	5.4445	7.2245
22.0	11.706	5.469	7.3375
23.0	11.706	5.49	7.466
24.0	11.705999999999998	5.5535	7.5575
25.0	11.706	5.611	7.63
26.0	11.706	5.672	7.7
27.0	11.706000000000001	5.695	7.816
28.0	11.706	5.7305	7.871
29.0	11.706	5.7485	7.955
30.0	11.706	5.7885	8.0155
31.0	11.706	5.807	8.0755
32.0	11.706	5.8315	8.1205
33.0	11.706	5.866	8.1705
34.0	11.706	5.8865	8.206
35.0	11.706	5.909	8.2565
36.0	11.706	5.9225	8.288
37.0	11.706	5.9325	8.3215
38.0	11.706	5.952	8.346
39.0	11.706	5.972	8.367
40.0	11.706	5.9895	8.392
41.0	11.706	5.9845	8.418
42.0	11.706	5.9915	8.4215
43.0	11.706	6.0055	8.435
44.0	11.706	6.019	8.467
45.0	11.706	6.026	8.4795
46.0	11.706	6.033	8.504
47.0	11.706	6.035	8.5145
48.0	11.705999999999998	6.049	8.535
49.0	11.706	6.047	8.55
50.0	11.706	6.06	8.5625
51.0	11.706	6.0665	8.5725
52.0	11.706	6.0645	8.5855
53.0	11.706	6.0625	8.596
54.0	11.706000000000001	6.071	8.611
55.0	11.706	6.073	8.6145
56.0	11.706	6.0805	8.625
57.0	11.706	6.0845	8.6385
58.0	11.706	6.076	8.642
59.0	11.706	6.084	8.648
60.0	11.706	6.0875	8.649
61.0	11.706	6.0865	8.6605
62.0	11.706	6.0875	8.657
63.0	11.706	6.09	8.654
64.0	11.706	6.0895	8.665
65.0	11.706	6.0885	8.6695
66.0	11.706	6.0955	8.668
67.0	11.706	6.0935	8.6695
68.0	11.706	6.098	8.6665
69.0	11.706	6.0955	8.6745
70.0	11.706	6.1005	8.6735
71.0	11.706	6.0995	8.6755
72.0	11.706	6.1	8.6785
73.0	11.706	6.096	8.6815
74.0	11.706	6.093	8.682
75.0	11.706	6.0915	8.675
76.0	11.706	6.087	8.6765
77.0	11.706	6.093	8.675
78.0	11.706	6.092	8.6765
79.0	11.706	6.095	8.676
80.0	11.706	6.0995	8.6745
81.0	11.706	6.1015	8.6795
82.0	11.706	6.1025	8.676
83.0	11.706	6.101	8.6715
84.0	11.706	6.102	8.671
85.0	11.706	6.104	8.6735
86.0	11.706	6.1035	8.677
87.0	11.706	6.1035	8.6785
88.0	11.706	6.1035	8.6805
89.0	11.706000000000001	6.107	8.68
90.0	11.706	6.1065	8.679
91.0	11.705999999999998	6.105	8.6795
92.0	11.706	6.1045	8.6825
93.0	11.706	6.106	8.6845
94.0	11.706	6.1055	8.683
95.0	11.706	6.1045	8.6825
96.0	11.705999999999998	6.106	8.687
97.0	11.706	6.107	8.686
98.0	11.706	6.106	8.6885
99.0	11.706	6.1045	8.689
100.0	11.706	6.1035	8.6905
101.0	11.706	6.1035	8.6895
102.0	11.706	6.103	8.688
103.0	11.705999999999998	6.103	8.6845
104.0	11.706	6.103	8.6845
105.0	11.706	6.102	8.6835
106.0	11.706	6.102	8.6815
107.0	11.706	6.104	8.683
108.0	11.706000000000001	6.1035	8.685
109.0	11.706	6.1015	8.6855
110.0	11.706	6.1	8.6855
111.0	11.706	6.0995	8.684
112.0	11.706	6.098	8.684
113.0	11.706	6.1	8.6845
114.0	11.706	6.101	8.686
115.0	11.706000000000001	6.1005	8.6855
116.0	11.706	6.1005	8.6855
117.0	11.706	6.1005	8.6845
118.0	11.706	6.102	8.684
119.0	11.706	6.1025	8.6835
120.0	11.706	6.103	8.6825
121.0	11.706	6.1025	8.6805
122.0	11.706	6.1025	8.6815
123.0	11.706	6.1015	8.6805
124.0	11.706	6.101	8.681
125.0	11.706	6.1	8.6805
126.0	11.706	6.1005	8.6785
127.0	11.706	6.1015	8.6775
128.0	11.706	6.102	8.6775
129.0	11.706	6.1035	8.6785
130.0	11.706	6.1035	8.6775
131.0	11.706	6.104	8.677
132.0	11.706	6.104	8.676
133.0	11.706	6.1045	8.677
134.0	11.706	6.1045	8.6775
135.0	11.706	6.105	8.677
136.0	11.706	6.1045	8.677
137.0	11.706	6.1045	8.678
138.0	11.706	6.105	8.6775
139.0	11.706	6.106	8.677
140.0	11.706	6.106	8.6765
141.0	11.706	6.1065	8.676
142.0	11.706	6.107	8.6745
143.0	11.706	6.106	8.6755
144.0	11.706	6.107	8.6755
145.0	11.706	6.107	8.6745
146.0	11.706	6.106	8.674
147.0	11.706	6.106	8.6735
148.0	11.706	6.1065	8.673
149.0	11.706	6.1055	8.6725
150.0	11.706	6.118	8.6885


==> anc/data/yields_res/pbar_yield_collisions_PbPb_17.3_05_midrapidity.dat <==
# Time dependence of p yield for PbPb_17.3 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
1.46	4.241	1.452	1.452
2.0	4.241	1.467	1.4665
3.0	4.241	1.506	1.5
4.0	4.241	1.5635	1.5675
5.0	4.241	1.628	1.6255
6.0	4.241	1.641	1.6985
7.0	4.241	1.673	1.778
8.0	4.241	1.7335	1.8535
9.0	4.241	1.771	1.928
10.0	4.241	1.7545	2.0485
11.0	4.241	1.7895	2.1915
12.0	4.241	1.807	2.2455
13.0	4.241	1.826	2.359
14.0	4.241	1.858	2.4
15.0	4.241	1.896	2.467
16.0	4.241	1.9285	2.5355
17.0	4.241	1.9455	2.621
18.0	4.241	1.99	2.665
19.0	4.241	2.0505	2.7295
20.0	4.241	2.0775	2.775
21.0	4.241	2.109	2.8235
22.0	4.241	2.1115	2.8645
23.0	4.241	2.1265	2.887
24.0	4.241	2.151	2.92
25.0	4.241	2.1855	2.939
26.0	4.241	2.2055	2.9725
27.0	4.241	2.215	3.0115
28.0	4.241	2.2245	3.0175
29.0	4.241	2.225	3.034
30.0	4.241	2.2385	3.05
31.0	4.2410000000000005	2.2415	3.067
32.0	4.241	2.2515	3.08
33.0	4.241	2.253	3.084
34.0	4.241	2.2635	3.0885
35.0	4.241	2.272	3.0955
36.0	4.241	2.2715	3.104
37.0	4.241	2.2655	3.1065
38.0	4.241	2.2645	3.11
39.0	4.241	2.2715	3.115
40.0	4.241	2.2755	3.114
41.0	4.241	2.2735	3.123
42.0	4.241	2.2755	3.126
43.0	4.241	2.2755	3.1295
44.0	4.241	2.2775	3.129
45.0	4.241	2.28	3.127
46.0	4.241	2.28	3.1305
47.0	4.241	2.2815	3.1275
48.0	4.241	2.281	3.13
49.0	4.241	2.2815	3.1305
50.0	4.241	2.2835	3.1265
51.0	4.241	2.286	3.127
52.0	4.241	2.2885	3.1295
53.0	4.241	2.288	3.128
54.0	4.241	2.287	3.131
55.0	4.241	2.2855	3.13
56.0	4.241	2.286	3.131
57.0	4.241	2.2855	3.1335
58.0	4.241	2.287	3.1365
59.0	4.241	2.2905	3.1365
60.0	4.241	2.2895	3.1355
61.0	4.241	2.2885	3.1365
62.0	4.2410000000000005	2.289	3.134
63.0	4.241	2.2885	3.1345
64.0	4.241	2.288	3.1365
65.0	4.241	2.2875	3.136
66.0	4.241	2.288	3.1355
67.0	4.241	2.286	3.137
68.0	4.241	2.2865	3.1365
69.0	4.241	2.286	3.1375
70.0	4.241	2.2855	3.138
71.0	4.241	2.2855	3.137
72.0	4.241	2.2845	3.1365
73.0	4.241	2.284	3.137
74.0	4.241	2.284	3.1375
75.0	4.241	2.2835	3.1365
76.0	4.241	2.2825	3.137
77.0	4.241	2.283	3.1365
78.0	4.241	2.283	3.1365
79.0	4.241	2.2835	3.1355
80.0	4.241	2.2845	3.135
81.0	4.241	2.2845	3.1345
82.0	4.241	2.284	3.134
83.0	4.241	2.284	3.1335
84.0	4.241	2.2835	3.1335
85.0	4.241	2.284	3.134
86.0	4.241	2.2845	3.133
87.0	4.241	2.2845	3.1335
88.0	4.241	2.2845	3.1335
89.0	4.241	2.2845	3.133
90.0	4.241	2.2845	3.1325
91.0	4.241	2.284	3.1325
92.0	4.241	2.2835	3.1325
93.0	4.241	2.2835	3.132
94.0	4.241	2.2835	3.131
95.0	4.241	2.2835	3.131
96.0	4.241	2.284	3.1315
97.0	4.241	2.284	3.132
98.0	4.241	2.2835	3.132
99.0	4.241	2.2825	3.132
100.0	4.241	2.2815	3.132
101.0	4.241	2.281	3.132
102.0	4.241	2.281	3.132
103.0	4.241	2.281	3.1305
104.0	4.241	2.281	3.131
105.0	4.241	2.281	3.131
106.0	4.241	2.281	3.131
107.0	4.241	2.2805	3.1315
108.0	4.241	2.2805	3.1315
109.0	4.241	2.2805	3.1315
110.0	4.241	2.2805	3.1315
111.0	4.241	2.2805	3.131
112.0	4.241	2.281	3.1315
113.0	4.241	2.281	3.1315
114.0	4.241	2.281	3.1315
115.0	4.241	2.2815	3.131
116.0	4.241	2.2815	3.131
117.0	4.241	2.2815	3.131
118.0	4.241	2.282	3.131
119.0	4.241	2.282	3.131
120.0	4.241	2.2815	3.131
121.0	4.241	2.2815	3.1305
122.0	4.241	2.281	3.13
123.0	4.241	2.2805	3.13
124.0	4.2410000000000005	2.2805	3.1305
125.0	4.241	2.2805	3.1305
126.0	4.241	2.2805	3.13
127.0	4.241	2.2805	3.1305
128.0	4.241	2.2805	3.1305
129.0	4.241	2.281	3.1305
130.0	4.241	2.281	3.1305
131.0	4.241	2.281	3.1305
132.0	4.241	2.281	3.1305
133.0	4.241	2.281	3.1305
134.0	4.241	2.281	3.13
135.0	4.241	2.281	3.13
136.0	4.241	2.281	3.13
137.0	4.241	2.281	3.1305
138.0	4.241	2.281	3.1305
139.0	4.241	2.281	3.131
140.0	4.241	2.281	3.131
141.0	4.241	2.281	3.131
142.0	4.241	2.281	3.131
143.0	4.241	2.2805	3.1315
144.0	4.241	2.2805	3.1315
145.0	4.241	2.2805	3.131
146.0	4.241	2.2805	3.131
147.0	4.241	2.281	3.131
148.0	4.241	2.281	3.131
149.0	4.241	2.281	3.131
150.0	4.241	2.2835	3.132


==> anc/data/yields_res/pbar_yield_collisions_PbPb_5020.0_05_4pi.dat <==
# Time dependence of p yield for PbPb_5020.0 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
0.51	196.712	64.3755	64.3755
1.0	196.712	64.4085	64.409
2.0	196.712	64.526	64.552
3.0	196.712	64.781	64.827
4.0	196.712	65.1475	65.1875
5.0	196.712	65.657	65.734
6.0	196.712	66.3315	66.476
7.0	196.712	67.357	67.6655
8.0	196.712	68.589	69.0755
9.0	196.712	70.297	70.9135
10.0	196.712	72.253	73.324
11.0	196.712	74.443	76.046
12.0	196.712	76.641	79.0815
13.0	196.712	78.793	81.9025
14.0	196.712	80.6175	84.8505
15.0	196.712	82.667	87.8065
16.0	196.712	84.4865	90.651
17.0	196.712	86.5295	93.2575
18.0	196.712	88.3585	96.095
19.0	196.712	90.2525	98.6445
20.0	196.712	91.955	101.242
21.0	196.71199999999996	93.849	103.834
22.0	196.712	95.584	106.1595
23.0	196.71200000000002	97.4295	108.5705
24.0	196.712	98.9245	110.759
25.0	196.71199999999996	100.461	112.8655
26.0	196.712	101.9115	114.9695
27.0	196.71200000000002	103.419	117.068
28.0	196.712	105.013	119.0145
29.0	196.71199999999996	106.385	120.844
30.0	196.712	107.751	122.631
31.0	196.71200000000002	108.8885	124.2125
32.0	196.712	110.0045	125.82
33.0	196.712	111.152	127.38
34.0	196.712	112.1655	128.9205
35.0	196.712	113.323	130.175
36.0	196.712	114.2565	131.561
37.0	196.712	115.23	132.7725
38.0	196.712	116.3145	133.994
39.0	196.712	117.113	135.1535
40.0	196.712	117.962	136.316
41.0	196.712	118.849	137.262
42.0	196.71199999999996	119.5845	138.194
43.0	196.712	120.3065	139.1085
44.0	196.712	121.001	140.022
45.0	196.712	121.7	140.864
46.0	196.71200000000002	122.3465	141.7205
47.0	196.712	123.0675	142.4725
48.0	196.712	123.639	143.202
49.0	196.712	124.1605	143.8675
50.0	196.71199999999996	124.7	144.561
51.0	196.712	125.217	145.186
52.0	196.712	125.674	145.85
53.0	196.712	126.133	146.4525
54.0	196.71200000000002	126.5925	147.004
55.0	196.712	127.018	147.5305
56.0	196.712	127.4235	147.984
57.0	196.712	127.839	148.513
58.0	196.71199999999996	128.1725	148.8405
59.0	196.712	128.385	149.3495
60.0	196.712	128.725	149.735
61.0	196.712	129.092	150.23
62.0	196.71200000000002	129.432	150.652
63.0	196.712	129.7885	151.139
64.0	196.712	130.126	151.503
65.0	196.712	130.421	151.8675
66.0	196.712	130.6965	152.244
67.0	196.712	130.9865	152.5975
68.0	196.712	131.217	152.9125
69.0	196.712	131.4295	153.2315
70.0	196.712	131.633	153.5185
71.0	196.712	131.914	153.799
72.0	196.712	132.1365	154.097
73.0	196.712	132.371	154.4055
74.0	196.712	132.557	154.6755
75.0	196.712	132.728	154.927
76.0	196.712	132.9865	155.181
77.0	196.712	133.246	155.4385
78.0	196.712	133.423	155.6985
79.0	196.712	133.6215	155.9505
80.0	196.712	133.8165	156.1215
81.0	196.712	133.9735	156.3345
82.0	196.712	134.163	156.5155
83.0	196.712	134.347	156.7115
84.0	196.71199999999996	134.482	156.903
85.0	196.71200000000002	134.624	157.1455
86.0	196.712	134.7635	157.3225
87.0	196.712	134.848	157.496
88.0	196.712	134.9905	157.6715
89.0	196.712	135.121	157.8855
90.0	196.712	135.264	158.062
91.0	196.71199999999996	135.409	158.2225
92.0	196.71200000000002	135.546	158.3915
93.0	196.71200000000002	135.6485	158.5255
94.0	196.712	135.7585	158.673
95.0	196.712	135.893	158.804
96.0	196.712	136.033	158.935
97.0	196.712	136.1475	159.1015
98.0	196.712	136.258	159.243
99.0	196.712	136.3725	159.412
100.0	196.71199999999996	136.426	159.5585
101.0	196.712	136.553	159.671
102.0	196.712	136.6465	159.819
103.0	196.712	136.7285	159.9525
104.0	196.712	136.8355	160.089
105.0	196.712	136.932	160.213
106.0	196.712	137.0015	160.334
107.0	196.712	137.0355	160.44
108.0	196.71200000000002	137.1295	160.5575
109.0	196.712	137.2155	160.6595
110.0	196.712	137.2965	160.7215
111.0	196.712	137.3765	160.8305
112.0	196.712	137.4685	160.954
113.0	196.712	137.5675	161.053
114.0	196.712	137.6415	161.158
115.0	196.712	137.736	161.266
116.0	196.71199999999996	137.8105	161.3535
117.0	196.712	137.9325	161.455
118.0	196.712	138.0145	161.5535
119.0	196.712	138.0575	161.616
120.0	196.712	138.0815	161.685
121.0	196.712	138.158	161.789
122.0	196.712	138.238	161.8935
123.0	196.712	138.2875	161.978
124.0	196.71200000000002	138.329	162.035
125.0	196.712	138.4125	162.1155
126.0	196.712	138.44	162.21
127.0	196.712	138.489	162.274
128.0	196.712	138.576	162.341
129.0	196.712	138.616	162.4155
130.0	196.712	138.6745	162.482
131.0	196.712	138.7125	162.558
132.0	196.712	138.775	162.6535
133.0	196.712	138.802	162.699
134.0	196.712	138.859	162.7695
135.0	196.712	138.918	162.8515
136.0	196.712	138.9945	162.9295
137.0	196.712	139.042	162.9785
138.0	196.712	139.106	163.053
139.0	196.712	139.1755	163.0995
140.0	196.712	139.217	163.153
141.0	196.712	139.2595	163.1975
142.0	196.712	139.3015	163.2645
143.0	196.712	139.357	163.3265
144.0	196.712	139.399	163.396
145.0	196.712	139.459	163.4575
146.0	196.712	139.4895	163.5265
147.0	196.712	139.513	163.5825
148.0	196.712	139.5505	163.6415
149.0	196.712	139.5905	163.703


==> anc/data/yields_res/pbar_yield_collisions_PbPb_5020.0_05_midrapidity.dat <==
# Time dependence of p yield for PbPb_5020.0 centrality and |y|<0.5 
# t [fm] 	 no ann. 	 ann.via strings 	 ann.+reg. 
0.51	51.086	16.619	16.619
1.0	51.086	16.6445	16.6465
2.0	51.086	16.714	16.728
3.0	51.08599999999999	16.843	16.86
4.0	51.086	17.013	17.046
5.0	51.086	17.244	17.296
6.0	51.08599999999999	17.6085	17.628
7.0	51.086	18.088	18.258
8.0	51.086	18.7975	18.99
9.0	51.086	19.5835	19.9275
10.0	51.086	20.5305	21.1245
11.0	51.086000000000006	21.5925	22.5825
12.0	51.08599999999999	22.413	23.8445
13.0	51.086	23.174	24.9305
14.0	51.086	23.712	26.121
15.0	51.086	24.3455	27.206
16.0	51.086	24.969	28.292
17.0	51.086	25.6145	29.2705
18.0	51.086	26.295	30.2605
19.0	51.086	27.003	31.256
20.0	51.086	27.595	32.1445
21.0	51.086	28.214	33.12
22.0	51.086000000000006	28.935	33.9895
23.0	51.086000000000006	29.5835	34.825
24.0	51.08599999999999	30.119	35.4315
25.0	51.08599999999999	30.713	36.166
26.0	51.086	31.1745	36.79
27.0	51.086	31.5815	37.365
28.0	51.086	32.1055	37.9365
29.0	51.086	32.5005	38.4925
30.0	51.086	32.977	38.999
31.0	51.086	33.285	39.442
32.0	51.086	33.6555	39.7945
33.0	51.086	33.9675	40.141
34.0	51.086	34.2125	40.5205
35.0	51.086	34.511	40.865
36.0	51.086	34.751	41.195
37.0	51.086	34.939	41.4315
38.0	51.086	35.172	41.6995
39.0	51.086	35.34	41.9085
40.0	51.086	35.486	42.1195
41.0	51.086	35.67	42.2495
42.0	51.086	35.8125	42.403
43.0	51.086	35.9405	42.517
44.0	51.086000000000006	36.02	42.68
45.0	51.086	36.1135	42.7975
46.0	51.086000000000006	36.1945	42.8985
47.0	51.086	36.321	42.974
48.0	51.08599999999999	36.3455	43.043
49.0	51.086	36.391	43.1285
50.0	51.08599999999999	36.495	43.204
51.0	51.086	36.5545	43.2775
52.0	51.086	36.5965	43.353
53.0	51.086	36.623	43.399
54.0	51.086	36.661	43.447
55.0	51.086	36.6975	43.4855
56.0	51.086	36.724	43.5015
57.0	51.086	36.7565	43.5345
58.0	51.086	36.77	43.5505
59.0	51.086	36.79	43.5845
60.0	51.086	36.8225	43.5985
61.0	51.086	36.8605	43.6275
62.0	51.086	36.8795	43.65
63.0	51.086	36.8925	43.675
64.0	51.086	36.906	43.6845
65.0	51.086	36.925	43.711
66.0	51.086	36.9525	43.724
67.0	51.086	36.9665	43.737
68.0	51.086	36.9765	43.748
69.0	51.086	36.995	43.7485
70.0	51.086	36.9995	43.7495
71.0	51.086	37.0075	43.7655
72.0	51.086	37.0245	43.7655
73.0	51.086	37.032	43.774
74.0	51.086	37.033	43.7865
75.0	51.086	37.022	43.7925
76.0	51.086	37.0305	43.7965
77.0	51.086	37.0485	43.8135
78.0	51.086	37.054	43.821
79.0	51.086	37.0675	43.8175
80.0	51.086	37.072	43.823
81.0	51.08599999999999	37.0735	43.8295
82.0	51.086	37.087	43.8285
83.0	51.086	37.09	43.8275
84.0	51.086	37.0875	43.8335
85.0	51.08599999999999	37.093	43.84
86.0	51.086	37.093	43.837
87.0	51.086	37.0925	43.841
88.0	51.086000000000006	37.1	43.847
89.0	51.08599999999999	37.096	43.844
90.0	51.086	37.091	43.847
91.0	51.086	37.0945	43.852
92.0	51.086000000000006	37.0935	43.855
93.0	51.086	37.0985	43.8605
94.0	51.086	37.0975	43.8655
95.0	51.086	37.0945	43.8685
96.0	51.08599999999999	37.0915	43.865
97.0	51.086	37.0895	43.8645
98.0	51.086	37.094	43.866
99.0	51.086	37.091	43.872
100.0	51.08599999999999	37.0895	43.8725
101.0	51.086	37.0855	43.8695
102.0	51.086	37.0855	43.871
103.0	51.086	37.0885	43.8735
104.0	51.086	37.0865	43.869
105.0	51.086	37.085	43.866
106.0	51.086	37.079	43.8625
107.0	51.086000000000006	37.082	43.862
108.0	51.086	37.083	43.8625
109.0	51.086	37.0785	43.8615
110.0	51.086	37.081	43.86
111.0	51.086000000000006	37.0795	43.8555
112.0	51.086	37.079	43.8555
113.0	51.086	37.0795	43.852
114.0	51.086	37.0785	43.85
115.0	51.08599999999999	37.0795	43.852
116.0	51.086	37.075	43.85
117.0	51.086	37.075	43.85
118.0	51.086	37.073	43.8525
119.0	51.086	37.0725	43.852
120.0	51.086	37.0705	43.854
121.0	51.086	37.069	43.8555
122.0	51.086	37.07	43.8565
123.0	51.086	37.07	43.8555
124.0	51.086	37.0695	43.852
125.0	51.086	37.0685	43.8515
126.0	51.086	37.0685	43.85
127.0	51.086	37.0645	43.846
128.0	51.086	37.068	43.8465
129.0	51.086	37.068	43.845
130.0	51.086	37.0725	43.846
131.0	51.086	37.075	43.8475
132.0	51.086	37.0745	43.8495
133.0	51.086	37.0755	43.849
134.0	51.086	37.0775	43.849
135.0	51.086	37.08	43.8485
136.0	51.086	37.079	43.8485
137.0	51.086	37.0775	43.8495
138.0	51.086	37.0765	43.8495
139.0	51.086	37.0775	43.847
140.0	51.086	37.0765	43.8475
141.0	51.086	37.0755	43.8455
142.0	51.086	37.0765	43.845
143.0	51.086	37.0785	43.8465
144.0	51.086	37.078	43.8455
145.0	51.086	37.081	43.846
146.0	51.086	37.0805	43.8465
147.0	51.086	37.082	43.848
148.0	51.086	37.0795	43.846
149.0	51.086	37.0755	43.844

